Renormalization-Group Invariant Parity-Doublet Model for Nuclear and Neutron-Star Matter

The Parity-Doublet Model (PDM) is a chirally invariant effective theory for strong-interaction matter involving nucleons and their opposite-parity partners in a parity-doubling framework. We introduce a multiplicatively renormalizable mean-field approach to include the baryonic vacuum contributions to the resulting grand-canonical potential in an explicitly renormalization-group invariant form. As an application, we evaluate the pertinent thermodynamics of two-flavor symmetric and asymmetric nuclear matter, focusing on the restoration of spontaneously broken chiral symmetry at baryon densities and temperatures relevant for the astrophysics of neutron stars. Special attention is paid to the effect of the baryonic vacuum fluctuations on the evolution of the chiral condensate with baryon density and temperature for specific choices of the chirally invariant baryon mass m0 to demonstrate the importance of consistently including these vacuum fluctuations in the PDM.

==> anc/Fig.1/Ch_line_m0=500_Vc=false.dat <==
mu_B,T
781.8791946308725,120.0
791.9463087248322,117.57575757575758
802.0134228187919,113.93939393939394
812.0805369127517,111.51515151515152
822.1476510067114,107.87878787878788
832.2147651006712,105.45454545454545
842.2818791946308,101.81818181818183
852.3489932885907,98.18181818181819
862.4161073825503,95.75757575757576
872.48322147651,92.12121212121211
882.5503355704698,89.6969696969697
932.8859060402685,73.93939393939394
942.9530201342282,70.3030303030303
953.020134228188,66.66666666666667
963.0872483221476,63.03030303030304
973.1543624161075,60.60606060606061
983.2214765100671,56.96969696969697
993.2885906040268,53.33333333333333
1003.3557046979865,50.909090909090914
1013.4228187919464,49.696969696969695
1023.4899328859061,46.060606060606055
1033.5570469798658,43.63636363636364
1043.6241610738255,41.21212121212121
1053.6912751677853,38.78787878787879
1063.758389261745,36.36363636363637
1073.8255033557048,33.93939393939394
1083.8926174496644,31.51515151515152
1093.9597315436242,27.87878787878788
1104.0268456375838,24.242424242424242
1114.0939597315437,20.606060606060606
1124.1610738255033,18.181818181818183
1134.2281879194632,13.333333333333332
1144.2953020134228,8.484848484848484
1154.3624161073826,0.0


==> anc/Fig.1/Ch_line_m0=500_Vc=true.dat <==
mu_B,T


==> anc/Fig.1/Ch_line_m0=600_Vc=false.dat <==
mu_B,T
1281.7371937639198,15.816326530612246
1285.077951002227,14.795918367346939
1288.4187082405344,13.26530612244898
1291.7594654788418,12.244897959183673
1295.1002227171493,10.714285714285714
1298.4409799554564,9.183673469387756
1301.781737193764,7.653061224489796
1305.1224944320713,5.612244897959184
1308.4632516703784,1.530612244897959
1311.804008908686,0.0


==> anc/Fig.1/Ch_line_m0=600_Vc=true.dat <==
mu_B,T


==> anc/Fig.1/Ch_line_m0=700_Vc=false.dat <==
mu_B,T
1425.3897550111358,13.77551020408163
1428.730512249443,12.755102040816327
1432.0712694877504,11.224489795918368
1435.412026726058,9.693877551020408
1438.752783964365,7.653061224489796
1442.0935412026724,5.612244897959184
1445.43429844098,0.0


==> anc/Fig.1/Ch_line_m0=700_Vc=true.dat <==
mu_B,T


==> anc/Fig.1/Ch_line_m0=800_Vc=false.dat <==
mu_B,T
1498.8864142538978,17.857142857142858
1502.227171492205,16.3265306122449
1505.5679287305122,15.306122448979592
1508.9086859688196,13.77551020408163
1512.2494432071271,11.73469387755102
1515.5902004454342,9.693877551020408
1518.9309576837418,7.142857142857142
1522.271714922049,2.5510204081632653
1525.6124721603564,0.0


==> anc/Fig.1/Ch_line_m0=800_Vc=true.dat <==
mu_B,T
1565.7015590200447,10.204081632653061
1569.0423162583518,5.612244897959184
1572.383073496659,0.0


==> anc/Fig.1/LG_line_m0=500_Vc=false.dat <==
mu_B,T
904.2316258351892,16.83673469387755
907.5723830734967,15.306122448979592
910.913140311804,12.755102040816327
914.2538975501113,10.204081632653061
917.5946547884187,6.122448979591836
920.9354120267261,0.0


==> anc/Fig.1/LG_line_m0=500_Vc=true.dat <==
mu_B,T
910.913140311804,12.755102040816327
914.2538975501113,10.204081632653061
917.5946547884187,6.122448979591836
920.9354120267261,0.0


==> anc/Fig.1/LG_line_m0=600_Vc=false.dat <==
mu_B,T
907.5723830734967,14.795918367346939
910.913140311804,12.755102040816327
914.2538975501113,9.693877551020408
917.5946547884187,6.122448979591836
920.9354120267261,0.0


==> anc/Fig.1/LG_line_m0=600_Vc=true.dat <==
mu_B,T
907.5723830734967,15.306122448979592
910.913140311804,12.755102040816327
914.2538975501113,10.204081632653061
917.5946547884187,6.63265306122449
920.9354120267261,0.0


==> anc/Fig.1/LG_line_m0=700_Vc=false.dat <==
mu_B,T
904.2316258351892,16.83673469387755
907.5723830734967,14.795918367346939
910.913140311804,12.244897959183673
914.2538975501113,9.693877551020408
917.5946547884187,6.122448979591836
920.9354120267261,0.0


==> anc/Fig.1/LG_line_m0=700_Vc=true.dat <==
mu_B,T
907.5723830734967,14.795918367346939
910.913140311804,13.26530612244898
914.2538975501113,9.693877551020408
917.5946547884187,6.122448979591836
920.9354120267261,0.0


==> anc/Fig.1/LG_line_m0=800_Vc=false.dat <==
mu_B,T
894.2093541202672,21.428571428571427
897.5501113585747,19.897959183673468
900.890868596882,18.367346938775512
904.2316258351892,16.3265306122449
907.5723830734967,14.285714285714285
910.913140311804,12.244897959183673
914.2538975501113,9.693877551020408
917.5946547884187,6.122448979591836
920.9354120267261,0.0


==> anc/Fig.1/LG_line_m0=800_Vc=true.dat <==
mu_B,T
897.5501113585747,20.408163265306122
900.890868596882,18.877551020408163
904.2316258351892,16.83673469387755
907.5723830734967,14.795918367346939
910.913140311804,12.755102040816327
914.2538975501113,9.693877551020408
917.5946547884187,6.122448979591836
920.9354120267261,0.0


==> anc/Fig.2/PNM_500_VC=false.csv <==
mu_n,sigma
800.0,93.0
801.0,93.0
802.0,93.0
803.0,93.0
804.0,93.0
805.0,93.0
806.0,93.0
807.0,93.0
808.0,93.0
809.0,93.0
810.0,93.0
811.0,93.0
812.0,93.0
813.0,93.0
814.0,93.0
815.0,93.0
816.0,93.0
817.0,93.0
818.0,93.0
819.0,93.0
820.0,93.0
821.0,93.0
822.0,93.0
823.0,93.0
824.0,93.0
825.0,93.0
826.0,93.0
827.0,93.0
828.0,93.0
829.0,93.0
830.0,93.0
831.0,93.0
832.0,93.0
833.0,93.0
834.0,93.0
835.0,93.0
836.0,93.0
837.0,93.0
838.0,93.0
839.0,93.0
840.0,93.0
841.0,93.0
842.0,93.0
843.0,93.0
844.0,93.0
845.0,93.0
846.0,93.0
847.0,93.0
848.0,93.0
849.0,93.0
850.0,93.0
851.0,93.0
852.0,93.0
853.0,93.0
854.0,93.0
855.0,93.0
856.0,93.0
857.0,93.0
858.0,93.0
859.0,93.0
860.0,93.0
861.0,93.0
862.0,93.0
863.0,93.0
864.0,93.0
865.0,93.0
866.0,93.0
867.0,93.0
868.0,93.0
869.0,93.0
870.0,93.0
871.0,93.0
872.0,93.0
873.0,93.0
874.0,93.0
875.0,93.0
876.0,93.0
877.0,93.0
878.0,93.0
879.0,93.0
880.0,93.0
881.0,93.0
882.0,93.0
883.0,93.0
884.0,93.0
885.0,93.0
886.0,93.0
887.0,93.0
888.0,93.0
889.0,93.0
890.0,93.0
891.0,93.0
892.0,93.0
893.0,93.0
894.0,93.0
895.0,93.0
896.0,93.0
897.0,93.0
898.0,93.0
899.0,93.0
900.0,93.0
901.0,93.0
902.0,93.0
903.0,93.0
904.0,93.0
905.0,93.0
906.0,93.0
907.0,93.0
908.0,93.0
909.0,93.0
910.0,93.0
911.0,93.0
912.0,93.0
913.0,93.0
914.0,93.0
915.0,93.0
916.0,93.0
917.0,93.0
918.0,93.0
919.0,93.0
920.0,93.0
921.0,93.0
922.0,93.0
923.0,93.0
924.0,93.0
925.0,93.0
926.0,93.0
927.0,93.0
928.0,93.0
929.0,93.0
930.0,93.0
931.0,93.0
932.0,93.0
933.0,93.0
934.0,93.0
935.0,93.0
936.0,93.0
937.0,93.0
938.0,93.0
939.0,93.0
939.3630192888046,92.97830212965548
941.1447917750639,92.412172935079
941.7374841491973,91.84995536851595
942.0361468226539,91.29197325280427
942.1937267721974,90.73866688734599
942.2759059470762,90.19044665992959
942.318948289735,89.64766647054101
942.3456197476629,89.11061740795753
942.3713252306698,88.57952842732381
942.4069753120259,88.05457010342265
942.4605111420544,87.53585982131321
942.5377974103574,87.02346756456572
942.6431857165525,86.51742181857901
942.7798916513351,86.01771529872728
942.9502593734425,85.52431033032387
943.155954329052,85.03714378413855
943.3981078252474,84.55613152295246
943.6774280013117,84.08117234953431
943.9942865264792,83.61215146940873
944.3487872531822,83.1489434962324
944.7408211374425,82.69141503589502
945.1701105074634,82.23942688943787
945.6362449438586,81.79283591586852
946.1387104741781,81.35149659495852
946.6769133881907,80.91526232787203
947.2501996930205,80.48398651052655
947.8578710137829,80.05752341129595
948.4991975836151,79.63572888129788
949.1734288421882,79.2184609222142
949.8798020641909,78.80558013349729
950.6175493618931,78.3969500579547
951.385903344044,77.99243744212339
952.1841016634405,77.59191242553473
953.0113906449913,77.19524867093988
953.8670281530215,76.80232344577144
954.7502858294349,76.41301766357986
955.6604508120525,76.02721589283048
956.5968270239897,75.64480633929682
957.5587361097178,75.26568080729888
958.5455180807875,74.88973464418625
959.5565317237097,74.51686667175012
960.5911548137163,74.14697910763374
961.6487841708652,73.77997747929342
962.7288355888703,73.41577053262715
963.8307436619492,73.05427013701225
964.9539615307604,72.69539118818668
966.0979605649425,72.33905151014453
967.2622299968014,71.98517175699486
968.4462765182128,71.63367531555079
969.6496238507227,71.28448820926076
970.8718122970793,70.93753900396285
972.1123982809872,70.59275871584
973.3709538806322,70.25008072186024
974.6470663605161,69.90944067291655
975.940337705273,69.57077640981616
977.2503841584341,69.23402788222249
978.5768357684967,68.89913707061001
979.9193359441578,68.56604791125847
981.2775410201623,68.23470622428911
982.6511198348578,67.90505964471996
984.0397533202677,67.57705755650319
985.4431341052489,67.25065102949291
986.8609661321169,66.92579275928195
988.2929642869389,66.60243700983773
989.7388540435807,66.28053955886357
991.1983711214757,65.96005764580492
992.6712611569969,65.64094992242167
994.1572793882498,65.32317640584215
995.6561903530362,65.00669843401798
997.1677675997095,64.6914786234967
998.6917934105951,64.37748082943166
1000.228058537632,64.06467010774932
1001.7763619498728,63.75301267939726
1003.3365105924662,63.44247589659752
1004.9083191567275,63.133028211030584
1006.4916098609241,62.824639143883076
1008.0862122413649,62.51727925768773
1009.6919629534227,62.210920129893005
1011.3087055820881,61.90553432809881
1012.93629046168,61.60109538689814
1014.574574504331,61.29757778626777
1016.2234210368822,60.99495693145287
1017.8826996458153,60.69320913429269
1019.5522860298717,60.39231159593687
1021.2320618600027,60.09224239090466
1022.9219146463112,59.792980452439984
1024.6217376116465,59.49450555911865
1026.331429571524,59.19679832266437
1028.0508948200434,58.89984017693304
1029.7800430214884,58.60361336802464
1031.5187891072985,58.308100945485066
1033.2670531780989,58.01328675455984
1035.0247604104889,57.71915542946343
1036.7918409682882,57.425692387627954
1038.568229917939,57.132883824896176
1040.353867147778,56.84071671162381
1042.1486972908726,56.54917878965629
1043.9526696511389,56.25825857014504
1045.7657381324464,55.967945332169116
1047.5878611704113,55.67822912212487
1049.4190016665937,55.389100753850485
1051.2591269247991,55.1005518094461
1053.1082085891892,54.812574640753695
1054.9662225839015,54.525162371456986
1056.833149053878,54.23830889976107
1058.7089723065978,53.95200890161108
1060.5936807544022,53.66625783440521
1062.4872668571047,53.38105194115784
1064.3897270645655,53.096388255064205
1066.3010617589118,52.81226460441808
1068.221275196077,52.52867961782849
1070.1503754463354,52.245632729682846
1072.0883743334914,51.9631241857967
1074.0352873723946,51.68115504919063
1075.991133704435,51.39972720593022
1077.9559360306812,51.11884337096256
1079.929720542315,50.83850709387912
1081.9125168480111,50.55872276453008
1083.9043578979317,50.279495618416384
1085.9052799039744,50.00083174177597
1087.9153222559426,49.72273807628248
1089.9345274332968,49.445222423269286
1091.9629409121562,49.16829344738816
1094.0006110672234,48.89196067961023
1096.0475890683206,48.61623451947222
1098.1039287712351,48.341126236470814
1100.1696866025848,48.066647970502196
1102.2449214384346,47.79281273124669
1104.329694476412,47.51963439639076
1106.4240691011007,47.247127708584266
1108.528110742506,46.97530827102502
1110.6418867274247,46.70419254156555
1112.7654661235852,46.433797825237534
1114.8989195764516,46.16414226509046
1117.0423191386394,45.895244831243375
1119.1957380919214,45.62712530805334
1121.359250761857,45.35980427930566
1123.5329323251265,45.093303111339765
1125.7168586097075,44.82764393402789
1127.9111058880853,44.56284961953314
1130.1157506637444,44.29894375878025
1132.3308694512627,44.035950635583895
1134.5565385503833,43.773895198389
1136.7928338144993,43.51280302958882
1139.0398304140742,43.252700312401565
1141.2976025955597,42.993613795298174
1143.5662234364631,42.735570753989855
1145.8457645972649,42.478598951000464
1148.136296070961,42.222726592864106
1150.4378859310575,41.96798228500695
1152.750600078908,41.71439498438917
1155.07450199134,41.46199395000274
1157.4096524695494,41.210808691337334
1159.7561093903082,40.96086891494633
1162.1139274605412,40.712204469263604
1164.4831579763763,40.46484528783872
1166.8638485877732,40.21882133117542
1169.2560430698654,39.9741625273762
1171.659781102132,39.730898711809616
1174.075098056525,39.48905956603152
1176.5020247956409,39.24867455620364
1178.9405874820138,39.00977287126526
1181.3908073995515,38.77238336111996
1183.8527007880944,38.536534475108475
1186.3262786920163,38.30225420104277
1188.811546823709,38.06957000507698
1191.3085054427227,37.83850877269346
1193.8171492512379,37.60909675107735
1196.3374673064561,37.38135949314762
1198.8694429503835,37.1553218035074
1201.4130537573942,36.93100768656295
1203.9682714998216,36.708440297050515
1206.5350621317361,36.4876418931946
1206.5505878943736,8.82202730542802
1209.317937268971,8.588876756984297
1212.1234994393658,8.371401692631103
1214.9618999356767,8.167695067774485
1217.8287802702541,7.976192794538156
1220.7205552618113,7.795593529825907
1223.6342394891633,7.624801071416942
1226.5673203168421,7.462882031446276
1229.517663134156,7.309034109857201
1232.4834393943838,7.16256189385718
1235.4630711213483,7.0228581103049486
1238.45518752488,6.889388900713648
1241.4585906640784,6.761682111812195
1244.4722279691466,6.639317879626044
1247.49517003036,6.521920980857544
1250.526592480045,6.4091545623386175
1253.5657610896208,6.300714956750933
1256.6120194170976,6.196327363139001
1259.6647784962422,6.095742222207047
1262.7235081738195,5.998732154535313
1265.7877297875375,5.905089358448243
1268.8570099424908,5.8146233859365655
1271.9309551936792,5.727159231624779
1275.009207480551,5.642535682588328
1278.0914401893467,5.560603886809313
1281.1773547424095,5.481226105904368
1284.2666776320802,5.404274623965602
1287.3591578314877,5.329630789304898
1290.4545645263006,5.257184169862836
1293.5526851209734,5.186831806251615
1296.6533234806996,5.118477549006203
1299.756298376541,5.0520314687472405
1302.861442106325,4.987409329706896
1305.968599268123,4.924532118513273
1309.0776256666184,4.863325621325038
1312.1883873355691,4.803720043407024
1315.3007596619966,4.745649666070785
1318.4146265997638,4.689052536607319
1321.5298799619081,4.633870187430662
1324.6464187825475,4.580047381151826
1327.7641487403916,4.5275318787303505
1330.8829816369384,4.47627422821261
1334.002834923317,4.42622757187818
1337.123631270507,4.377347469882521
1340.245298178306,4.329591738713848
1343.3677676189893,4.282920302981126
1346.4909757120847,4.237295059222487
1349.6148624271068,4.19267975057156
1352.739371311464,4.149039851251081
1355.8644492410592,4.106342459975225
1358.9900461913953,4.0645562014425245
1362.1161150272271,4.02365113518763
1365.2426113090191,3.983598671137842
1368.3694931146565,3.9443714912865344
1371.4967208750093,3.905943476956522
1374.624257222118,3.868289641178289
1377.752066848866,3.831386065755245
1380.880116379138,3.795209842629159
1384.0083742475665,3.759739019197005
1387.1368105880363,3.72495254726155
1390.2653971302175,3.690830235329509
1393.3941071034594,3.6573527039958296
1396.5229151474373,3.624501344176969
1399.6517972290087,3.5922582779767795
1402.7807305647782,3.560606321988652
1405.909693548924,3.529528952852694
1409.0386656858668,3.49901027490424
1412.1676275274153,3.4690349897628883
1415.296560614038,3.439588367723326
1418.4254474199554,3.410656220822235
1421.5542713017646,3.3822248774639236
1424.683016450334,3.354281158498407
1427.811667845729,3.326812354652709
1430.940211214953,3.2998062052253463
1434.0686329922971,3.2732508779596756
1437.1969202821144,3.2471349500191145
1440.3250608238527,3.221447389992682
1443.4530429591834,3.1961775408648196
1446.580855601086,3.1713151038883134
1449.708488204754,3.1468501233036634
1452.8359307401975,3.122772971852308
1455.963173666432,3.099074337034837
1459.0902079071477,3.0757452080691423
1462.217024827759,3.0527768635059513
1465.343616213749,3.030160859463019
1468.4699742502257,3.0078890184409968
1471.5960915026046,2.985953418687457
1474.7219608983582,2.96434638407686
1477.8475757097583,2.943060474477461
1480.972929537547,2.922088476576943
1484.1380214195333,2.9072541289025975
1487.338200167726,2.8978029668045635
1490.5611408877155,2.8918545341294073
1493.8025611633393,2.888707727814444
1497.0599744544347,2.88792728256848
1500.3316881884373,2.8891973943190186
1503.6164458879919,2.89226953326658
1506.9132616586369,2.896938348925177
1510.2213314796115,2.903028760229368
1513.5399807810327,2.9103883076923425
1516.875757773807,2.9142342020285468
1520.2517847261481,2.8995162105934313
1523.656088623163,2.874552566445852
1527.0844412770928,2.842489214202916
1530.5346973999551,2.805056727029061
1534.0054334962767,2.7634645095902384
1537.4955742901618,2.718643538154278
1541.0042401217265,2.6713454674440604
1544.5306722596952,2.6221924705595034
1548.0741924503036,2.5717061827082586
1551.6341796233576,2.5203265153402454
1555.2100559419832,2.4684250465295703
1558.8012782146716,2.4163152474280176
1562.4073324821215,2.364260706222945
1566.0277305132652,2.3124819801281378
1569.6620074533305,2.261162435875962
1573.3097201623111,2.2104532967697907
1576.9704459604777,2.160478037196909
1580.6437816077255,2.111336222652261
1584.3293424125618,2.063106868815223
1588.0267614099191,2.015851378587322
1591.7356885741226,1.969616106687417
1595.4557900500606,1.9244345949591573
1599.1867473956397,1.880329516656165
1602.9282568343515,1.837314363944675
1606.6800285198162,1.7953949093485795
1610.4417858155173,1.7545704686858299
1614.2132645932961,1.7148349901321085
1617.9942125539517,1.6761779913633046
1621.7843885727762,1.6385853642626313
1625.5835620722087,1.6020400644227022
1629.3915124231576,1.5665227006257352
1633.2080283759033,1.5320120376376227
1637.0329075209763,1.498485423994814
1640.8659557799226,1.4659191549866868
1644.7069869255245,1.4342887797258865
1648.5558221307272,1.4035693600428303
1652.4122895453088,1.3737356879225988
1656.2762238991731,1.3447624673106107
1660.1474661310324,1.3166244653329982
1664.0258630411795,1.289296637297453
1667.9112669670194,1.2627542292475438
1671.8035354800268,1.2369728613288822
1675.7025311028117,1.211928594778826
1679.6081210450054,1.1875979849637757
1683.5201769567307,1.1639581225531992
1687.4385746984588,1.1409866646291091
1691.3631941261365,1.1186618572789104
1695.2939188904968,1.096962551002798
1699.2306362495585,1.0758682100797252
1703.1732368933647,1.0553589168740172
1707.1216147800717,1.0354153719256949
1711.0756669825737,1.0160188905467262
1715.035293544883,0.997151396541811
1719.0003973475668,0.97879541358292
1722.9708839815657,0.960934054689376
1726.9466616297925,0.9435510101993025
1730.9276409559434,0.9266305345575209
1734.9137349999867,0.9101574322064889
1738.9048590798645,0.8941170428057258
1742.900930698946,0.8784952259875641
1746.9018694588262,0.86327834581406
1750.9075969770922,0.8484532550768081
1754.9180368096972,0.8340072795576237
1758.9331143776362,0.8199282023478149
1762.9527568976048,0.8062042483073155
1766.9768933163837,0.7928240687295148
1771.0054542486816,0.7797767262657119
1775.0383719182134,0.7670516801521642
1779.0755801017913,0.7546387717734565
1783.117014076229,0.7425282105884892
1787.1626105678786,0.7307105604383728
1791.2123077046272,0.719176726250326
1795.2660449701955,0.7079179411465938
1799.3237631605955,0.6969257539637542
1803.3854043426086,0.6861920171842824
1807.4509118141614,0.6757088752794023
1811.520230066486,0.6654687534602478
1815.593304747953,0.6554643468321648
1819.6700826294793,0.6456886099456037
1823.7505115714205,0.6361347467358692
1827.8345404918603,0.6267962008429104
1831.9221193362166,0.6176666463016125
1836.0131990480916,0.6087399785924668
1840.107731541296,0.6000103060422055
1844.205669672985,0.5914719415634643
1848.3069672178408,0.5831193947226463
1852.411578843254,0.5749473641248558
1856.5194600854425,0.5669507301049529
1860.630567326468,0.5591245477136528
1864.7448577720972,0.5514640399880332
1868.8622894304692,0.5439645914955404
1872.9828210915275,0.5366217421413304
1877.1064123071822,0.5294311812283939
1881.2330233721602,0.5223887417607851
1885.3626153055213,0.5154903949801056
1889.4951498327955,0.5087322451258391
1893.6305893687277,0.5021105244104803
1897.7688970005895,0.49562158820058844
1901.9100364720402,0.48926191039523953
1906.0539721675082,0.483028078993679
1910.200669097074,0.4769167918442863
1914.3500928818312,0.47092485256711686
1918.5022097397018,0.46504916664282536
1922.6569864716937,0.45928673766083317
1926.814390448578,0.45363466371996897
1930.9743895979655,0.44809013397513564
1935.1369523917756,0.442650425323794
1939.3020478340723,0.4373128992261364
1943.4696454492562,0.43207499865349397
1947.6397152706054,0.4269342451591696
1951.8122278291382,0.4218882360667812
1955.9871541427976,0.4169346417708219
1960.1644657059412,0.41207120314478685
1964.3441344791208,0.40729572905221884
1968.526132879151,0.4026060939562604
1972.7104337694452,0.39800023562353165
1976.8970104506184,0.3934761529183387
1981.0858366513414,0.3890319036832188
1985.2768865194435,0.3846656027024106
1989.4701346132454,0.3803754197444659
1993.6655558931268,0.37615957768083064
1997.863125713309,0.3720163506770781
2002.0628198138559,0.3679440624538188
2006.2646143128782,0.36394108461423763
2010.4684856989347,0.36000583503561556
2014.674410823631,0.35613677632200264
2018.8823668944035,0.35233241431557283
2023.0923314674785,0.34859129666420946
2027.304282441016,0.34491201144297456
2031.518198048415,0.34129318582721535
2035.7340568517825,0.33773348481523113
2039.9518377355714,0.33423160999832724
2044.1715199003586,0.33078629837651413
2048.3930828567836,0.3273963212178026
2052.6165064196275,0.3240604829593857
2056.841770702031,0.32077762014901895
2061.068856109854,0.31754660042499894
2065.297743336165,0.3143663215330323
2069.528413355855,0.3112357103787127
2073.760847420385,0.3081537221140175
2077.9950270526474,0.30511933925657103
2082.2309340419492,0.3021315708402992
2086.4685504391077,0.2991894515962308
2090.70785855166,0.2962920411623381
2094.9488409391784,0.2934384233211316
2099.1914804086914,0.2906277052640922
2103.4357600102066,0.287859016881689
2107.681663032338,0.2851315100781727
2111.9291729980223,0.2824443581100658
2116.178273660334,0.27979675494749207
2120.4289489983935,0.2771879146573978
2124.681183213361,0.2746170708079087
2128.9349607245185,0.2720834758929616
2133.1902661654385,0.2695864007764179
2137.447084380233,0.2671251341550147
2141.70540041988,0.26469898203928366
2145.96519953864,0.26230726725193915
2150.226467190527,0.25994932894295697
2154.4891890258805,0.25762452212072684
2158.753350887986,0.25533221719875154
2163.018938809782,0.2530717995572437
2167.2859390106296,0.25084266911912123
2171.554337893145,0.24864423993982396
2175.8241220401073,0.24647593981046462
2180.0952782114227,0.24433720987387667
2184.3677933411527,0.24222750425296416
2188.641654534603,0.24014628969104393
2192.9168490654724,0.2380930452036939
2197.1933643730567,0.23606726174163184
2201.471188059517,0.23406844186433637
2205.7503078871887,0.2320960994239569
2210.0307117759585,0.23014975925915965
2214.312387800686,0.22822895689858014
2218.5953241886773,0.22633323827349203
2222.8795093172125,0.22446215943944867
2227.1649317111146,0.2226152863064931
2231.4515800403756,0.2207921943777005
2235.7394431178195,0.21899246849574944
2240.0285098968175,0.21721570259721082
2244.318769469045,0.21546149947435256
2248.6102110622833,0.2137294705441348
2252.9028240382618,0.21201923562418562
2257.1965978905396,0.21033042271552055
2261.4915222424374,0.20866266779176318
2265.7875868449964,0.20701561459466142
2270.0847815749835,0.20538891443564758
2274.3830964329336,0.20378222600331664
2278.6825215412223,0.2021952151765447
2282.9830471421897,0.20062755484309033
2287.28466359628,0.19907892472353622
2291.5873613802337,0.19754901120030613
2295.8911310852964,0.19603750715169221
2300.195963415482,0.19454411179061942
2304.5018491858427,0.19306853050812275
2308.8087793207956,0.19161047472124396
2313.1167448524584,0.19016966172531183
2317.4257369190336,0.18874581455039657
2321.7357467632114,0.1873386618218708
2326.0467657306,0.18594793762485426
2330.3587852681976,0.18457338137250132
2334.6717969228757,0.1832147376779842
2338.9857923399004,0.1818717562300265
2343.3007632614767,0.1805441916718952
2347.6167015253177,0.17923180348376447
2351.9335990632444,0.17793435586828407
2356.251447899802,0.1766516176393566
2360.5702401509093,0.17538336211387903
2364.8899680225263,0.17412936700650028
2369.2106238093484,0.17288941432720714
2373.53219989352,0.17166329028168262
2377.8546887433754,0.17045078517434967
2382.178082912198,0.1692516933140433
2386.502375037001,0.16806581292217107
2390.827557837334,0.1668929460433439
2395.1536241141016,0.16573289845836306
2399.4805667484134,0.16458547959954375
2403.8083787004402,0.1634505024682242
2408.1370530083086,0.16232778355448682
2412.4665827869885,0.16121714275894763
2416.796961227229,0.1601184033165833
2421.1281815944876,0.1590313917225766
2425.460237227892,0.1579559376600387
2429.793121539214,0.1568918739296086
2434.126828011863,0.15583903638087382
2438.461350199891,0.15479726384553705
2442.796681727026,0.15376639807227188
2447.1328162857044,0.15274628366327617
2451.4697476361366,0.15173676801239078
2455.807469605377,0.15073770124479732
2460.1459760864127,0.14974893615824011
2464.4852610372686,0.14877032816570224
2468.8253184801274,0.1478017352395438
2473.1661425004563,0.14684301785697815
2477.5077272461644,0.1458940389469559
2481.850066926752,0.1449546638383491
2486.193155812497,0.1440247602093524
2490.5369882336345,0.14310419803823501
2494.88155857956,0.1421928495551856
2499.226861298047,0.14129058919540108
2503.57289089447,0.14039729355330532
2507.9196419310465,0.13951284133783565
2512.2671090260837,0.13863711332886164
2516.615286853247,0.1377699923346156
2520.964170140834,0.13691136315014843
2525.3137536710565,0.13606111251678538
2529.6640322793432,0.13521912908256434
2534.0150008536466,0.1343853033635536
2538.3666543337645,0.13355952770613702
2542.7189877106657,0.13274169625018017
2547.0719960258352,0.13193170489304798
2551.425674370624,0.1311294512544617
2555.78001788561,0.13033483464217718
2560.13502175997,0.12954775601848034
2564.4906812308586,0.1287681179674402
2568.8469915827986,0.12799582466290255
2573.203948147085,0.1272307818372595
2577.5615463011904,0.12647289675090992
2581.9197814681793,0.1257220781624157
2586.2786491161446,0.12497823629934685
2590.6381447576346,0.12424128282978476
2594.9982639491013,0.12351113083447604
2599.3590022903513,0.12278769477960633
2603.7203554240077,0.12207089049020009
2608.0823190349806,0.12136063512407493
2612.4448888499387,0.12065684714646187
2616.8080606368007,0.11995944630508953
2621.1718302042245,0.11926835360590532
2625.5361934011053,0.11858349128926213
2629.9011461160876,0.1179047828067152
2634.266684277076,0.11723215279823981
2638.6328038507613,0.1165655270700112
2642.999500842145,0.11590483257264243
2647.3667712940787,0.11524999737990116
2651.734611286804,0.11460095066789028
2656.1030169375067,0.11395762269468805
2660.4719843998655,0.11331994478040007
2664.8415098636233,0.112687849287673
2669.2115895541474,0.1120612696026122
2673.5822197320113,0.11144014011608742
2677.9533966925733,0.11082439620548246
2682.325116765564,0.11021397421679208
2686.6973763146775,0.10960881144710888
2691.070171737174,0.10900884612750107
2695.443499463485,0.10841401740620338
2699.8173559568186,0.10782426533221479
2704.1917377127797,0.10723953083921647
2708.5666412589926,0.10665975572979909
2712.942063154721,0.10608488266007561
2717.317999990512,0.10551485512455279
2721.6944483878183,0.10494961744135156
2726.071404998656,0.10438911473773872
2730.4488665052386,0.10383329293591667
2734.8268296196384,0.10328209873914145
2739.20529108344,0.10273547961810436
2743.584247667404,0.10219338379762083
2747.9636961711285,0.10165576024352527
2752.3436334227304,0.10112255864991443
2756.7240562785105,0.10059372942656675
2761.104961622641,0.1000692236866985
2765.4863463668476,0.09954899323488148
2769.868207450097,0.09903299055526998
2774.2505418382943,0.09852116880001612
2778.6333465239786,0.09801348177795101
2783.0166185260196,0.09750988394345896
2787.4003548893334,0.09701033038561388
2791.7845526845826,0.09651477681746679
2796.1692090078977,0.09602317956560293
2800.554320980586,0.09553549555988247
2804.939885748862,0.09505168232337195
2809.3259004835663,0.0945716979624786
2813.7123623798943,0.09409550115729848
2818.0992686571344,0.0936230511521035
2822.4866165583944,0.09315430774605721
2826.8744033503526,0.09268923128409388
2831.262626322988,0.0922277826479659
2835.651282789338,0.09176992324747753
2840.0403700852394,0.09131561501186268
2844.4298855690877,0.09086482038135744
2848.8198266215886,0.09041750229891753
2853.2101906455196,0.08997362420206752
2857.6009750654925,0.08953315001496666
2861.9921773277206,0.08909604414057395
2866.383794899782,0.0886622714529493
2870.775825270397,0.08823179728975378
2875.168265949201,0.08780458744485774
2879.5611144665218,0.08738060816106041
2883.9543683731576,0.08695982612300895
2888.348025240167,0.08654220845019032
2892.7420826586454,0.08612772269008641
2897.1365382395256,0.08571633681143695
2901.5313896133566,0.08530801919764616
2905.9266344301095,0.0849027386402776
2910.322270358965,0.0845004643327108
2914.7182950881192,0.0841011658638777
2919.114706324582,0.08370481321213492
2923.5115017939825,0.08331137673923084
2927.9086792403773,0.08292082718439911
2932.3062364260572,0.0825331356585453
2936.7041711313623,0.08214827363854398
2941.1024811544908,0.08176621296163428
2945.501164311323,0.08138692581993011
2949.9002184352325,0.08101038475500127
2954.2996413769138,0.08063656265257485
2958.6994310041982,0.0802654327373273
2963.099585201887,0.07989696856776006
2967.5001018715734,0.07953114403116752
2971.9009789314755,0.07916793333869712
2976.302214316265,0.07880731102050803
2980.703805976904,0.07844925192097699
2985.105751880481,0.07809373119404554
2989.508050010045,0.07774072429859284
2993.910698364449,0.07739020699390836
2998.313694958193,0.07704215533527839
3002.7170378212613,0.07669654566958685
3007.120724998978,0.07635335463103785
3011.5247545518437,0.0760125591369304
3015.9291245553927,0.07567413638352026
3020.3338331000446,0.0753380638419458
3024.738878290948,0.07500431925421033
3029.144258247848,0.07467288062926364
3033.549971104932,0.07434372623911265
3037.956015010696,0.07401683461503492
3042.3623881277967,0.07369218454383519
3046.769088632922,0.07336975506415498
3051.1761147166453,0.073049525462881
3055.5834645832983,0.07273147527157606
3059.9911364508284,0.07241558426297792
3064.399128550679,0.07210183244759351
3068.8074391276473,0.07179020007028222
3073.21606643976,0.07148066760696904
3077.6250087581493,0.07117321576134925
3082.034264366921,0.07086782546170549
3086.443831563035,0.07056447785769704
3090.853708656178,0.07026315431732238
3095.2638939686462,0.06996383642380864
3099.674385835224,0.06966650597262011
3104.0851826030616,0.06937114496850723
3108.4962826315636,0.06907773562259134
3112.9076842922673,0.06878626034951102
3117.319385968734,0.06849670176459285
3121.731386056429,0.06820904268109028
3126.1436829626155,0.06792326610746456
3130.5562751062394,0.06763935524469637
3134.9691609178235,0.06735729348364725
3139.382338839358,0.06707706440246486
3143.7958073241884,0.06679865176403481
3148.2095648369204,0.06652203951346597
3152.6236098533054,0.06624721177560616
3157.0379408601425,0.06597415285262849
3161.4525563551724,0.065702847221615
3165.867454846983,0.06543327953221852
3170.282634854899,0.06516543460432722
3174.6980949088947,0.06489929742579839
3179.113833549487,0.06463485315018859
3183.529849327643,0.0643720870945629
3187.9461408046864,0.06411098473729812
3192.362706552197,0.06385153171596121
3196.7795451519214,0.06359371382518145
3201.1966551956834,0.06333751701457134
3205.614035285283,0.06308292738669673
3210.031684032419,0.06282993119505612
3214.449600058585,0.06257851484208812
3218.8677819949976,0.062328664877232896
3223.286228482492,0.062080367995005444
3227.704938171449,0.06183361103310296
3232.123909721701,0.06158838097053758
3236.543141802453,0.06134466492580476
3240.962633092195,0.061102450155078265
3245.3823822786217,0.06086172405042144
3249.802388058548,0.0606224741380487
3254.22264913783,0.06038468807658508
3258.643164231287,0.060148353655371294
3263.063932062618,0.05991345879278873
3267.4849513643235,0.05967999153461345
3271.906220877632,0.059447940052380514
3276.327739352423,0.05921729264180129
3280.7495055471427,0.05898803772116865
3285.1715182287408,0.058760163829814756
3289.593776172588,0.058533659626568695
3294.016278162406,0.05830851388826849
3298.4390229901937,0.058084715508261525
3302.862009456157,0.05786225349494648
3307.285236368634,0.05764111697031378
3311.708702544028,0.057421295168562564
3316.132406806735,0.057202777434668166
3320.5563479890798,0.05698555322301791
3324.9805249312403,0.05676961209603975
3329.404936481187,0.05655494372287575
3333.829581494611,0.056341537878062856
3338.2544588348615,0.05612938444021392
3342.6795673728784,0.055918473390761336
3347.1049059871298,0.05570879481267319
3351.5304735635414,0.055500338889213796
3355.956268995445,0.05529309590272172
3360.382291183503,0.05508705623339495
3364.8085390356555,0.0548822103581093
3369.235011467053,0.05467854884920972
3373.6617073999996,0.0544760623734002
3378.088625763891,0.05427474169055866
3382.5157654951536,0.05407457765264092
3386.9431255371896,0.05387556120255869
3391.3707048403144,0.05367768337307617
3395.7985023617002,0.05348093528575469
3400.2265170653204,0.05328530814985451
3404.6547479218893,0.05309079326132884
3409.0831939088134,0.052897382001750225
3413.511854010125,0.05270506583731972
3417.940727216437,0.05251383631784126
3422.369812524884,0.05232368507574981
3426.7991089390703,0.05213460382511252
3431.2286154690137,0.05194658436067868
3435.658331131096,0.05175961855692927
3440.0882549480084,0.05157369836713205
3444.5183859487042,0.05138881582242329
3448.9487231683406,0.051204963030891545
3453.379265648234,0.051022132176683305
3457.8100124358075,0.05084031551910619
3462.2409625845416,0.05065950539176958
3466.6721151539227,0.05047969420170854
3471.1034692094013,0.050300874428536445
3475.535023822333,0.05012303862361184
3479.9667780699447,0.04994617940919234
3484.3987310352704,0.049770289477643885
3488.830881807121,0.049595361590608567
3493.2632294800283,0.04942138857823067
3497.6957731541993,0.0492483633383581
3502.1285119354766,0.049076278835772195
3506.561444935285,0.048905128101433916
3510.994571270598,0.04873490423171359
3515.42789006388,0.048565600387656685
3519.861400443055,0.048397209794255554
3524.295101541458,0.04822972573972019
3528.7289924977895,0.04806314157476008
3533.1630724560778,0.047897450711884865
3537.5973405656373,0.04773264662471437
3542.031795981021,0.04756872284728052
3546.4664378619823,0.04740567297335511
3550.901265373442,0.04724349065579237
3555.3362776854324,0.04708216960585177
3559.771473973072,0.046921703592558726
3564.2068534165123,0.04676208644205954
3568.6424152009154,0.0466033120369898
3573.0781585163954,0.046445374315843085
3577.514082557997,0.04628826727236343
3581.9501865256466,0.046131984954921636
3586.386469624119,0.04597652146592825
3590.8229310629986,0.04582187096122252
3595.2595700566426,0.04566802764951846
3599.6963858241443,0.04551498579178177
3604.133377589298,0.04536273970069379
3608.570544580559,0.045211283740072876
3613.007886031012,0.04506061232432434
3617.445401178334,0.044910719917883514
3621.883089264759,0.04476160103467183
3626.3209495370434,0.04461325023757427
3630.7589812464325,0.0444656621379008
3635.197183648625,0.0443188313948673
3639.635556003741,0.04417275271507085
3644.074097576284,0.04402742085199831
3648.512807635115,0.04388283060550999
3652.951685453414,0.04373897682134133
3657.39073030865,0.043595854390630316
3661.8299414825456,0.04345345824941905
3666.2693182610496,0.04331178337817255
3670.708859934302,0.04317082480131906
3675.148565796606,0.043030577586777405
3679.58843514639,0.042891036845495466
3684.028467286185,0.042752197731005664
3688.468661522589,0.04261405543895742
3692.909017166239,0.042476605206692074
3697.3495335317784,0.0423398423127968
3701.790209937832,0.04220376207667326
3706.23104570697,0.042068359858107876
3710.6720401656858,0.04193363105685739
3715.11319264436,0.041799571112220324
3719.5545024772396,0.04166617550263879
3723.9959690024025,0.041533439745282424
3728.437591561732,0.04140135939565205
3732.8793695008917,0.041269930047176245
3737.321302169293,0.0411391473308281
3741.7633889200724,0.04100900691473276
3746.205629110058,0.04087950450378689
3750.648022099752,0.04075063583927634
3755.090567253294,0.04062239669850993
3759.5332639384387,0.04049478289444699
3763.976111526537,0.040367790275332965
3768.419109392493,0.04024141472433339
3772.862256914759,0.040115652159193216
3777.3055534752903,0.039990498531873385
3781.7489984595363,0.03986594982820674
3786.1925912563993,0.03974200206755175
3790.636331258231,0.03961865130246172
3795.080217860782,0.03949589361833987
3799.5242504632,0.03937372513311576
3803.9684284679915,0.03925214199691478
3808.4127512810055,0.03913114039173663
3812.857218311407,0.03901071653112716
3817.3018289716492,0.03889086665988786
3821.7465826774583,0.0387715870537243
3826.1914788478043,0.038652874018975394
3830.6365169048804,0.038534723892287376
3835.0816962740782,0.038417133040313245
3839.5270163839705,0.03830009785942656
3843.9724766662825,0.03818361477542737
3848.418076555871,0.03806768024322732
3852.8638154907035,0.037952290746592676
3857.309692911841,0.03783744279784437
3861.7557082634053,0.03772313293757448
3866.2018609925703,0.037609357734381184
3870.64815054953,0.03749611378458781
3875.094576387483,0.03738339771196385
3879.5411379626107,0.03727120616747147
3883.987834734058,0.03715953582899038
3888.4346661639097,0.037048383401058545
3892.88163171717,0.03693774561461263
3897.328730861746,0.03682761922673516
3901.775963068426,0.0367180010203938
3906.2233278108556,0.036608887804202565
3910.6708245655263,0.036500276412170234
3915.118452811749,0.036392163703436925
3919.5662120316347,0.03628454656207024
3924.01410171008,0.036177421896790116
3928.462121334746,0.03607078664075483
3932.910270396037,0.03596463775131598
3937.3585483870847,0.035858972209785435
3941.8069548037274,0.03575378702122376
3946.255489144496,0.035649079214196466
3950.7041509105857,0.03554484584055415
3955.1529396058536,0.03544108397521854
3959.601854736784,0.03533779071595918
3964.050895812485,0.035234963183173616
3968.5000623446554,0.03513259851968156
3972.949353847587,0.035030693890498496
3977.398769838127,0.034929246482664184
3981.8483098356737,0.03482825350498795
3986.2979733621573,0.034727712187867125
3990.747759942018,0.034627619783089696
3995.1976691021937,0.034527973563628564
3999.647700372101,0.03442877082343933
4004.097853283624,0.03433000887727607
4008.5481273710866,0.03423168506048196
4012.9985221712504,0.03413379672881978
4017.449037223286,0.034036341258254096
4021.899672068763,0.033939316044792764
4026.3504262516367,0.033842718504284296
4030.8012993182256,0.03374654607223618
4035.252290817204,0.033650796203641364
4039.7034002995742,0.0335554663727959
4044.1546273186655,0.033460554073114115
4048.605971430108,0.033366056816963884
4053.057432191825,0.033271972135493176
4057.509009164008,0.0331782975784447
4061.96070190912,0.033085030714002414
4066.412509991855,0.032992169128611186
4070.864432979148,0.0328997104268259
4075.3164704401443,0.03280765223112855
4079.768621946195,0.032715992181778966
4084.2208870708323,0.03262472793664239


==> anc/Fig.2/PNM_500_VC=true.csv <==
mu_n,sigma
800.0,93.0
801.0,93.0
802.0,93.0
803.0,93.0
804.0,93.0
805.0,93.0
806.0,93.0
807.0,93.0
808.0,93.0
809.0,93.0
810.0,93.0
811.0,93.0
812.0,93.0
813.0,93.0
814.0,93.0
815.0,93.0
816.0,93.0
817.0,93.0
818.0,93.0
819.0,93.0
820.0,93.0
821.0,93.0
822.0,93.0
823.0,93.0
824.0,93.0
825.0,93.0
826.0,93.0
827.0,93.0
828.0,93.0
829.0,93.0
830.0,93.0
831.0,93.0
832.0,93.0
833.0,93.0
834.0,93.0
835.0,93.0
836.0,93.0
837.0,93.0
838.0,93.0
839.0,93.0
840.0,93.0
841.0,93.0
842.0,93.0
843.0,93.0
844.0,93.0
845.0,93.0
846.0,93.0
847.0,93.0
848.0,93.0
849.0,93.0
850.0,93.0
851.0,93.0
852.0,93.0
853.0,93.0
854.0,93.0
855.0,93.0
856.0,93.0
857.0,93.0
858.0,93.0
859.0,93.0
860.0,93.0
861.0,93.0
862.0,93.0
863.0,93.0
864.0,93.0
865.0,93.0
866.0,93.0
867.0,93.0
868.0,93.0
869.0,93.0
870.0,93.0
871.0,93.0
872.0,93.0
873.0,93.0
874.0,93.0
875.0,93.0
876.0,93.0
877.0,93.0
878.0,93.0
879.0,93.0
880.0,93.0
881.0,93.0
882.0,93.0
883.0,93.0
884.0,93.0
885.0,93.0
886.0,93.0
887.0,93.0
888.0,93.0
889.0,93.0
890.0,93.0
891.0,93.0
892.0,93.0
893.0,93.0
894.0,93.0
895.0,93.0
896.0,93.0
897.0,93.0
898.0,93.0
899.0,93.0
900.0,93.0
901.0,93.0
902.0,93.0
903.0,93.0
904.0,93.0
905.0,93.0
906.0,93.0
907.0,93.0
908.0,93.0
909.0,93.0
910.0,93.0
911.0,93.0
912.0,93.0
913.0,93.0
914.0,93.0
915.0,93.0
916.0,93.0
917.0,93.0
918.0,93.0
919.0,93.0
920.0,93.0
921.0,93.0
922.0,93.0
923.0,93.0
924.0,93.0
925.0,93.0
926.0,93.0
927.0,93.0
928.0,93.0
929.0,93.0
930.0,93.0
931.0,93.0
932.0,93.0
933.0,93.0
934.0,93.0
935.0,93.0
936.0,93.0
937.0,93.0
938.0,93.0
939.0,93.0
939.2983310477146,92.97318623516392
939.7806115923937,92.32259763350201
939.6074472069428,91.74346180975023
939.4769109831828,91.21164715005963
939.4325149473093,90.71393377003493
939.4713744112307,90.24213959016141
939.5834305121854,89.79078982218296
939.75852567854,89.35601410384099
939.9878276775371,88.9349623044497
940.2639618014373,88.52546877489104
940.5808402327885,88.12584698672075
940.9334459082988,87.73475757750236
941.3176378547287,87.35112009579056
941.7299910058101,86.97405197386992
942.1676683206828,86.60282512045103
942.6283195379887,86.23683428629921
943.1100009141599,85.87557351359959
943.6111112112798,85.51861826774145
944.1303402011159,85.1656116452482
944.6666268122502,84.81625355756428
945.2191247295539,84.47029212117357
945.787173772144,84.1275167050159
946.3702757761961,83.78775223799317
946.9680740024693,83.45085448400786
947.5803353178263,83.1167060671313
948.206934571978,82.78521308333247
948.8478407223836,82.45630217458216
949.503104366164,82.12991797094953
950.1728464162649,81.80602082818176
950.8572477235153,81.48458480530773
951.5565394977006,81.16559584002178
952.2709944189362,80.84905008951876
953.000918362935,80.53495241248375
953.746642688892,80.2233149741958
954.5085170564454,79.91415596135664
955.2869027530357,79.60749839706138
956.082166522361,79.30336904904303
956.8946748918721,79.00179742647143
957.7247889999894,78.7028148619096
958.5728599253289,78.40645367602198
959.4392245197805,78.11274642319984
960.32420174404,77.82172521633915
961.2280895022204,77.53342112914703
962.1511619663187,77.24786367388259
963.09366737899,76.96508035237844
964.0558263165269,76.68509627747957
965.0378303910012,76.40793386178414
966.0398413663024,76.13361257008786
967.0619906588155,75.8621487314479
968.1043791918063,75.59355540658989
969.1670775699333,75.32784230602715
970.250126539167,75.06501575409759
971.3535376970142,74.8050786940514
972.4772944184008,74.54803072936
973.6213529624137,74.29386819635484
974.7856437280484,74.04258426368675
975.9700726269572,73.79416905402506
977.1745225448643,73.54860978390093
978.3988548648744,73.30589091777654
979.6429110286224,73.0659943327745
980.9065141138007,72.8288994908348
982.1894704092923,72.59458361542534
983.4915709714595,72.36302187023668
984.8125931478943,72.1341875376681
986.1523020572662,71.90805219523388
987.5104520156144,71.68458588824849
988.8867879020298,71.46375729752276
990.2810464581817,71.24553390101426
991.6929575176483,71.02988212859404
993.1222451625417,70.81676750931511
994.568628806326,70.60615481078125
996.0318242023499,70.39800817030674
997.5115443789098,70.19229121776065
999.0075005021228,69.9889671900627
1000.5194026684769,69.78799903739659
1002.0469606298533,69.58934952135442
1003.5898844532171,69.39298130514746
1005.1478851186783,69.19885703625553
1006.7206750586316,69.0069394217501
1008.3079686414196,68.8171912966469
1009.909482603192,68.6295756856928
1011.5249364309944,68.44405585890392
1013.154052700545,68.26059538124797
1014.796557372002,68.07915815685249
1016.4521800468416,67.8997084681001
1018.1206541889339,67.72221100998054
1019.8017173126093,67.54663092002983
1021.4951111406893,67.37293380422624
1023.2005817349235,67.20108575913827
1024.9178796013318,67.03105339063598
1026.6467597729113,66.86280382947982
1028.3869818716385,66.69630474402403
1030.138310151903,66.5315243503122
1031.9005135273546,66.36843141982163
1033.6733655827227,66.20699528505693
1035.4566445722076,66.0471858431991
1037.2501334060487,65.88897355802723
1039.053619626543,65.73232946027879
1040.866895374742,65.57722514661214
1042.6897573489998,65.42363277733057
1044.522006756379,65.27152507300286
1046.3634492578924,65.12087531011537
1048.213894908362,64.97165731586006
1050.0731580918198,64.82384546219097
1051.941057452949,64.6774146592134
1053.8174158254164,64.53234034802898
1055.7020601574866,64.38859849309034
1057.5948214355747,64.24616557415911
1059.4955346061183,64.10501857792265
1061.4040384961859,63.96513498932809
1063.3201757332286,63.82649278269615
1065.2437926643213,63.68907041266333
1067.1747392750622,63.552846804978515
1069.112869108633,63.4178013472314
1071.0580391849098,63.28391387949237
1073.0101099201647,63.15116468495112
1074.9689450473222,63.01953448054669
1076.9344115369954,62.88900440762469
1078.9063795193874,62.759556022636
1080.884722207301,62.6311712879176
1082.869315820165,62.503832562539806
1084.860039509325,62.377522593262555
1086.8567752845574,62.252224505594846
1088.8594079419424,62.127921794981056
1090.8678249931036,62.004598318116834
1092.8819165958184,61.88223828439724
1094.9015754861182,61.76082624751818
1096.9266969118007,61.64034709722118
1098.9571785674477,61.5207860511977
1100.9929205308756,61.40212864714421
1103.033825201116,61.284360734985825
1105.0797972378284,61.167468469254224
1107.1307435022125,61.0514383016341
1109.186572999355,60.936256973668485
1111.2471968220552,60.82191150963356
1113.3125280960585,60.708389209572864
1115.382481926664,60.595677642487246
1117.4569753468222,60.48376463970328
1119.5359272665014,60.372638288383705
1121.6192584234336,60.262286925202005
1123.7068913352052,60.152699130176714
1125.7987502526048,60.04386372065287
1127.8947611142846,59.935769745443
1129.9948515025737,59.82840647910067
1132.098950600613,59.72176341635926
1134.2069891506137,59.61583026670339
1136.3188994132681,59.51059694907922
1138.434615128336,59.40605358675134
1140.5540714762587,59.30219050228037
1142.6772050409365,59.198998212648746
1144.8039537734815,59.09646742450238
1146.934256957029,58.99458902952554
1149.0680551724915,58.89335409992927
1151.2052902653786,58.79275388407791
1153.3459053133977,58.69277980220482
1155.4898445951599,58.59342344227523
1157.6370535595863,58.49467655592849
1159.787478796312,58.39653105455094
1161.941068006875,58.298979005446185
1164.097769976707,58.202012628104924
1166.2575345479363,58.105624290579236
1168.4203125929835,58.009806505958025
1170.5860559888263,57.91455192892378
1172.7547175920747,57.81985335241684
1174.9262512146884,57.72570370437841
1177.100611600427,57.63209604458988
1179.2777544018973,57.53902356158478
1181.4576361583024,57.44647956965478
1183.6402142738011,57.354457505932224
1185.8254469964352,57.262950927544864
1188.0132933976936,57.17195350885446
1190.2037133526185,57.081459038764656
1192.3966675204692,56.99146141810088
1194.5921173259221,56.90195465705999
1196.7900249407835,56.81293287272561
1198.9903532662265,56.7243902866534
1201.1930659155012,56.6363212225166
1203.39812719711,56.54872010381168
1205.6055020984754,56.46158145163062
1207.8151562700175,56.374899882483824
1210.0270560096915,56.288670106185705
1212.241168247939,56.20288692379365
1214.4574605330301,56.117545225597425
1216.6759010168253,56.03263998916559
1218.8964584409143,55.94816627744024
1221.1191021231004,55.8641192368772
1223.3438019443083,55.780494095644
1225.5705283357588,55.69728616185001
1227.7992522665634,55.614490821835595
1230.0299452315853,55.53210353849356
1232.2625792396664,55.45011984964117
1234.4971268021418,55.36853536643011
1236.733560921657,55.28734577179548
1238.9718550812822,55.206546818945704
1241.2119832339185,55.126134329891116
1243.4539197919598,55.046104194006006
1245.6976396172363,54.96645236662882
1247.9431180112251,54.88717486769859
1250.1903307054856,54.808267780419776
1252.4392538523828,54.72972724996873
1254.6898640159923,54.65154948222043
1256.9421381632947,54.57373074251834
1259.1960536555503,54.49626735446545
1261.4515882399196,54.41915569875033
1263.7087200412684,54.34239221199606
1265.9674275542147,54.26597338564474
1268.2276896353378,54.18989576486093
1270.4894854956005,54.114155947465335
1272.7527946929708,54.038750582896206
1275.0175971251958,53.963676371189386
1277.2838730227866,53.88893006198928
1279.5516029421444,53.81450845357651
1281.820767758893,53.740408391926586
1284.0913486613315,53.66662676978187
1286.3633271440767,53.59316052575129
1288.636685001852,53.52000664342983
1290.9114043234272,53.447162150538404
1293.1874674856915,53.374624118081236
1295.464857147883,53.30238965952546
1297.7435562459605,53.2304559300004
1300.0235479870978,53.15882012551319
1302.3048158442957,53.0874794821795
1304.5873435511667,53.01643127548072
1306.8711150967877,52.94567281952718
1309.156114720713,52.87520146634608
1311.442326908088,52.80501460518147
1313.7297363848775,52.735109661811215
1316.0183281132108,52.66548409787982
1318.3080872868234,52.59613541024338
1320.5989993266096,52.52706113033135
1322.891049876295,52.45825882352485
1325.1842247981704,52.389726088542055
1327.4785101689538,52.321460556842624
1329.7738922757442,52.25345989204486
1332.070357612042,52.18572178935069
1334.3678928738877,52.118243974988786
1336.6664849560823,52.051024205668284
1338.9661209484682,51.98406026804052
1341.2667881323325,51.917349978178656
1343.5684739768537,51.85089118106251
1345.8711661356522,51.784681750078576
1348.174852443398,51.71871958652735
1350.4795209125157,51.653002619144765
1352.7851597299368,51.58752880363034
1355.0917572539379,51.52229612218608
1357.39930201105,51.457302583067495
1359.7077826930235,51.39254622014026
1362.0171881538708,51.32802509244944
1364.3275074069566,51.26373728379383
1366.6387296221683,51.19968090231301
1368.950844123144,51.135854080081714
1371.2638403845417,51.072254972710006
1373.5777080293894,51.00888175895488
1375.8924368264832,50.94573264033926
1378.2080166878259,50.88280584077514
1380.5244376661517,50.820099606200934
1382.841689952465,50.75761220421904
1385.159763873659,50.69534192374544
1387.4786498901708,50.6332870746649
1389.7983385936923,50.57144598749318
1392.118820704911,50.509817013043545
1394.4400870713332,50.44839852210639
1396.7621286651022,50.38718890512539
1399.0849365809108,50.32618657189021
1401.4085020339212,50.26538995122792
1403.732816357739,50.204797490702866
1406.0578710024386,50.14440765632441
1408.383657532606,50.08421893225603
1410.7101676254454,50.024229820534714
1413.0373930688972,49.964438840790464
1415.365325759824,49.90484452997751
1417.6939577022074,49.845445442105195
1420.0232810053917,49.78624014797652
1422.3532878823569,49.72722723493033
1424.683970648042,49.668405306592135
1427.0153217176724,49.60977298262306
1429.347333605143,49.55132889847873
1431.6799989214321,49.49307170517216
1434.013310373033,49.435000069038956
1436.34726076042,49.37711267150691
1438.6818429765578,49.3194082088732
1441.0170500054205,49.261885392081666
1443.3528749205477,49.20454294650616
1445.6893108836305,49.147379611737726
1448.026351143124,49.090394141376386
1450.363989032874,49.0335853028236
1452.7022179707935,48.97695187708371
1455.0410314575402,48.920492658563724
1457.3804230752298,48.86420645487962
1459.7203864861783,48.80809208666615
1462.0609154316562,48.75214838738855
1464.4020037306746,48.69637420315887
1466.7436452787927,48.640768392555614
1469.0858340469379,48.58532982644435
1471.428564080265,48.530057387805556
1473.7718294970225,48.47494997156184
1476.1156244874433,48.42000648440966
1478.459943312657,48.365225844654105
1480.8047803036218,48.310606982046174
1483.1501298600751,48.256148837623236
1485.4959864495042,48.201850363551756
1487.8423446061315,48.147710522972794
1490.1891989299268,48.09372828985162
1492.5365440856258,48.03990264882699
1494.8843748017755,47.98623259506564
1497.232685869793,47.932717134118505
1499.5814721430381,47.87935528177815
1501.93072853591,47.82614606394086
1504.280450022949,47.773088516468285
1506.630631637972,47.72018168505573
1508.9812684731935,47.66742462509564
1511.3323556783978,47.61481640155211
1513.6838884600982,47.562356088830015
1516.0358620807192,47.51004277064969
1518.3882718578009,47.45787553992462
1520.7411131632032,47.405853498638
1523.094381422337,47.35397575772467
1525.4480721133991,47.30224143695269
1527.802180766623,47.25064966480751
1530.1567029635441,47.19919957837819
1532.5116343362756,47.14789032324545
1534.8669705667996,47.09672105337179
1537.2227073862668,47.04569093099284
1539.5788405743065,46.99479912651007
1541.9353659583537,46.944044818386594
1544.2922794129865,46.89342719304407
1546.6495768592692,46.84294544476009
1549.0072542641112,46.792598775569225
1551.365307639633,46.74238639516305
1553.7237330425517,46.692307520795495
1556.0825265735637,46.64236137718562
1558.4416843767453,46.592547196424434
1560.8012026389608,46.542864217882176
1563.1610775892864,46.49331168811821
1565.52130549843,46.443888860790224
1567.881882678177,46.39459499656747
1570.2428054808292,46.34542936304253
1572.6040702986677,46.29639123464707
1574.9656735634096,46.247479892566595
1577.327611745688,46.19869462465871
1579.6898813545308,46.15003472537121
1582.0524789368478,46.10149949566093
1584.4154010769319,46.05308824291532
1586.7786443959626,46.00480028087447
1589.1422055515256,45.956634929555065
1591.5060812371253,45.90859151517312
1593.8702681817188,45.86066937007039
1596.234763149253,45.812867832641786
1598.5995629382053,45.765186247261575
1600.9646643811384,45.71762396421355
1603.3300643442542,45.6701803396206
1605.695759726959,45.62285473537417
1608.061747461439,45.57564651906887
1610.4280245122332,45.52855506393312
1612.7945878758212,45.481579748764
1615.161434580215,45.43471995786233
1617.5285616845506,45.38797508096749
1619.8959662786992,45.341344513195516
1622.2636454828728,45.294827654976025
1624.6315964472374,45.248423911990386
1626.9998163515402,45.20213269511245
1629.3683024047316,45.1559534203476
1631.7370518445994,45.10988550877438
1634.1060619374075,45.06392838648671
1636.4753299775407,45.018081484536786
1638.8448532871516,44.972344238878485
1641.2146292158145,44.92671609031152
1643.584655140188,44.881196484427676
1645.954928463677,44.83578487155578
1648.325446616102,44.79048070670912
1650.696207053375,44.74528344953268
1653.0672072571756,44.70019256425102
1655.4384447346408,44.65520751961855
1657.8099170180471,44.61032778886773
1660.1816216645068,44.56555284965997
1662.5535562556645,44.52088218403699
1664.9257183974028,44.47631527837252
1667.2981057195416,44.43185162332425
1669.6707158755546,44.387490713787216
1672.0435465422809,44.343232048847064
1674.416595419647,44.29907513173546
1676.7898602303842,44.25501946978344
1679.1633387197626,44.21106457437846
1681.5370286553157,44.16720996091946
1683.9109278265794,44.123455148774426
1686.2850340448265,44.07979966123682
1688.659345142813,44.03624302548445
1691.0338589745197,43.99278477253698
1693.4085734149064,43.94942443721608
1695.7834863596588,43.906161558103484
1698.158595724951,43.86299567750253
1700.5338994472008,43.81992634139788
1702.9093954828345,43.77695309941669
1705.2850818080556,43.73407550479139
1707.660956418608,43.69129311431983
1710.0370173295564,43.64860548832945
1712.4132625750588,43.60601219064016
1714.7896902081457,43.563512788527746
1717.1662983005021,43.521106852688
1719.543084942254,43.478793957200914
1721.920048241754,43.436573679496156
1724.2958697600986,43.39428527742802
1726.6154165453386,43.345211590342416
1728.8923633098648,43.29101023539539
1731.139124382624,43.233188448673566
1733.3606845462832,43.17234991438578
1735.560035831509,43.10885623200878
1737.7392607163015,43.04295861104664
1739.899934460605,42.974846756885654
1742.0433151854536,42.90467195225725
1744.17044719643,42.83255959584468
1746.2822226667145,42.758616682625174
1748.3794210326434,42.68293657794417
1750.462735471938,42.605602223752165
1752.5327914247166,42.52668837946078
1754.5901599700278,42.446263238949605
1756.6353677431443,42.36438962829254
1758.6689044498346,42.28112591237917
1760.691228664949,42.19652669381575
1762.7027723771203,42.11064336011146
1764.7039445985902,42.02352451783057
1766.695134265723,41.935216341047614
1768.676712593231,41.845762853858545
1770.6490350020313,41.75520616147322
1772.6124427105328,41.66358664076226
1774.5672640574633,41.57094309849867
1776.5138156087492,41.47731290365039
1778.4524030893092,41.38273209866117
1780.383322171927,41.28723549360771
1782.3068591488232,41.19085674632677
1784.2232915064474,41.09362843098773
1786.1328884201034,40.99558209711406
1788.0359111819314,40.89674832068194
1789.9326135733374,40.79715674863025
1791.8232421910054,40.69683613787946
1793.7080367340589,40.59581438976686
1795.5872302586915,40.49411858065557
1797.4610494054361,40.391774989332156
1799.3297146036673,40.288809121748706
1801.1934402567915,40.18524573350995
1803.052434911377,40.08110885049812
1804.906901412815,39.97642178794027
1806.7570370497006,39.871207168177044
1808.6030336887693,39.76548693734588
1810.445077901978,39.6592823811672
1812.28335108702,39.552614139982154
1814.118029582389,39.44550222317185
1815.9492847778806,39.33796602305821
1817.77728322134,39.23002432838276
1819.6021867222425,39.12169533742457
1821.424152452668,39.01299667082509
1823.2433330460783,38.90394538416238
1825.059876694232,38.79455798031123
1826.873927242551,38.684850421625676
1828.6856242841172,38.57483814195824
1830.495103252494,38.46453605854045
1832.302495513502,38.35395858373405
1834.1079284560185,38.24311963666005
1835.9115255818967,38.13203265471444
1837.71340659502,38.020710604971285
1839.5136874895313,37.90916599547372
1841.3124806372189,37.79741088641112
1843.1098948740782,37.685456901181944
1844.9060355860054,37.57331523733601
1846.701004793615,37.46099667739396
1848.4949012361494,37.348511599538966
1850.2878204544186,37.23586998817223
1852.079854872776,37.12308144433249
1853.8710938800505,37.01015519596952
1855.6616239094215,36.897100108068386
1857.4515285171794,36.783924692619166
1859.240888460356,36.67063711842766
1861.029781773154,36.55724522076064
1862.818283842185,36.44375651082514
1864.6064674804459,36.33017818507359
1866.3944030000275,36.21651713433538
1868.1821582835275,36.1027799527701
1869.9697988541234,35.98897294663718
1871.7573879443382,35.87510214288938
1873.5449865634012,35.76117329757318
1875.3326535632777,35.64719190405059
1877.1204457032986,35.53316320103137
1878.9084177133936,35.41909218041756
1880.6966223559502,35.30498359496307
1882.485110486261,35.19084196574569
1884.2739311115783,35.07667158945059
1886.0631314487914,34.96247654547376
1887.8527569806984,34.848260702835844
1889.642851510912,34.734027726916246
1891.4334572173925,34.61978108600585
1893.2246147046383,34.505524057682024
1895.0163630545085,34.39125973500388
1896.8087398757395,34.27699103253573
1898.6017813521453,34.16272069219832
1900.3955222895174,34.04845128894902
1902.189996161262,33.934185236298696
1903.9852351527747,33.81992479166213
1905.7812702045808,33.70567206154854
1907.5781310542795,33.59142900659793
1909.3758462772757,33.477197446457865
1911.1744433263707,33.36297906451498
1912.9467053728063,33.242228332180765
1914.582140381048,33.08824666870004
1916.1258663032456,32.911597649054045
1917.5948304316096,32.71610381408481
1918.9974577529038,32.50353475694221
1920.3395183341918,32.275009955402254
1921.625688230392,32.0313724483981
1922.860181132969,31.77334135277344
1924.047055578677,31.501587709582008
1925.1903767059473,31.21677633673936
1926.294300393124,30.919589783454477
1927.3631101503718,30.610741502629764
1928.401222452543,30.29098181934758
1929.4131698951794,29.9610987434625
1930.4035686888324,29.621914977126725
1931.377075619482,29.274282139128978
1932.3383388297214,28.919073061273053
1933.2919462108066,28.55717290913147
1934.2423746538375,28.189469792373508
1935.1939428205596,27.816845437247558
1936.1507694575662,27.440166389786953
1937.1167386228635,27.06027610559137
1938.0954725645504,26.677988167514094
1939.090312429343,26.29408076416078
1940.1043065148763,25.90929246663161
1941.14020543069,25.52431926309363
1942.2004633007753,25.139812752697175
1943.2872440161552,24.756379361849053
1944.4024315122235,24.374580425055452
1945.5476430815174,23.994932966382127
1946.7242448172287,23.617911022644417
1947.933368396549,23.24394736226431
1949.1759285402043,22.873435471323592
1950.4526406127807,22.506731698147142
1951.7640379494835,22.144157467929464
1953.1104886033104,21.786001498096233
1954.4922112998252,21.43252196247884
1955.9092904637946,21.08394856749279
1957.3616902437232,20.740484516227834
1958.849267507904,20.402308346684123
1960.3717838210084,20.069575638546436
1961.928916435259,19.742420589058273
1963.5202683468224,19.420957463060446
1965.145377478025,19.10528192533862
1966.8037250507748,18.795472265342763
1968.4947432176173,18.49159052534425
1970.2178220151432,18.193683543370724
1971.9723157009971,17.90178392200464
1973.7575485310836,17.615910933469674
1975.5728200284086,17.336071370515114
1977.4174097896064,17.062260351518336
1978.7855270879265,16.563576395179577
1979.0765256642685,15.549221693472406
1970.8558188614618,6.8950861896116615
1973.2153423927377,6.17077638603967
1975.7398246281684,5.630485569314616
1978.3553748592137,5.198747275363155
1981.028783442348,4.839963351615826
1983.7421535420792,4.534057884749058
1986.4847300308297,4.268428262568509
1989.2495570808555,4.034572521041421
1992.0318905952927,3.826449882241168
1994.8283616843555,3.639597010169116
1997.6365007123336,3.470613690303571
2000.4544499625101,3.316845224028641
2003.2807817862083,3.1761767978571664
2006.1143789915027,3.046895102380435
2008.954353607725,2.9275921613667375
2011.799990198713,2.8170966519288236
2014.6507053780222,2.7144237008784904
2017.506018308378,2.618737439005742
2020.3655288237921,2.529322574513504
2023.2289009509484,2.445562475532015
2026.0958503248185,2.366922036790255
2028.9661344586577,2.2929341202930966
2031.8395451366562,2.2231887051552266
2034.7159024057937,2.157324118161137
2037.5950497868635,2.0950198815023753
2040.4768504249885,2.0359908310727572
2043.3611839712755,1.9799822428972118
2046.2479440386398,1.926765766740374
2049.137036112289,1.8761360113998318
2052.0283758230394,1.8279076601981594
2054.921887512252,1.7819130209134655
2057.8175030327316,1.7379999340393368
2060.715160741728,1.696029978420954
2063.614804651279,1.6558769250991243
2066.516383708089,1.6174253994384453
2069.41985118064,1.5805697189174321
2072.325164135477,1.545212879767982
2075.232282988001,1.5112656703074996
2078.1411711157916,1.478645892555849
2081.051794524606,1.4472776767721358
2083.9641215589463,1.4170908760256626
2086.878122650455,1.3880205299465969
2089.7937700985613,1.3600063884768006
2092.7110378786692,1.3329924878259167
2095.6299014740007,1.3069267719887119
2098.5503377277632,1.2817607541421385
2101.4723247128663,1.2574492130445403
2104.395841616826,1.2339499202392297
2107.3208686398334,1.211223394435036
2110.2473869042924,1.189232679923807
2113.1753783743457,1.167943146305671
2116.1048257841408,1.1473223071457657
2119.0357125737496,1.1273396554870583
2121.9680228318134,1.1079665144025368
2124.9017412441026,1.0891759009922979
2127.836853047297,1.0709424024233105
2130.773343987384,1.05324206277528
2133.711200282128,1.0360522796017377
2136.6504085871766,1.019351709238032
2139.5909559653783,1.0031201800005247
2142.532829858977,0.9873386125130139
2145.476018064358,0.9719889464845088
2148.4205087090763,0.9570540733309959
2151.3662902309443,0.9425177741017604
2154.313351358938,0.9283646622263477
2157.261681095757,0.9145801306479119
2160.211268701866,0.9011503029542998
2163.162103680866,0.8880619881559836
2166.114175766067,0.8753026387960916
2169.0674749081527,0.8628603121077643
2172.0219912638154,0.8507236339621437
2174.9777151852927,0.8388817653749557
2177.9346372107048,0.8273243713609326
2180.892748055119,0.8160415919458777
2183.8520386022874,0.8050240151629163
2186.8124998969893,0.7942626518758129
2189.774123137918,0.7837489122860395
2192.7368996710834,0.7734745839933358
2195.7008209836627,0.7634318114905402
2198.6658786982816,0.7536130769843967
2201.632064567675,0.7440111824427545
2204.5993704697,0.7346192327774803
2207.5677884026813,0.7254306200798231
2210.537310481045,0.7164390088319816
2213.5079289312303,0.7076383220249061
2216.479636087854,0.6990227281177571
2219.452424390106,0.6905866287804023
2222.4262863783583,0.6823246473639613
2225.4012146909768,0.6742316180497641
2228.3772020613073,0.6663025756301066
2231.35424131484,0.6585327458786097
2234.332325366525,0.6509175364703584
2237.3114472182347,0.6434525284157813
2240.291599956363,0.6361334679745134
2243.272776749547,0.6289562590179884
2246.254970846505,0.6219169558121282
2249.2381755739884,0.615011756193096
2252.2223843348265,0.6082369951116388
2255.20759060607,0.6015891385226823
2258.1937879372254,0.5950647775989295
2261.1809699485652,0.5886606232485899
2264.1691303295156,0.5823735009185922
2267.158262837124,0.5762003456662442
2270.1483612945817,0.5701381974830823
2273.1394195898197,0.5641841968561826
2276.1314316741573,0.5583355805526957
2279.1243915610085,0.5525896776149192
2282.1182933246455,0.5469439055534184
2285.1131310989963,0.5413957667271458
2288.108899076509,0.5359428448995931
2291.1055915070424,0.5305828019614243
2294.103202696808,0.5253133748099469
2297.101727007344,0.5201323723769655
2300.1011588545316,0.5150376727966163
2303.101492707641,0.5100272207058365
2306.1027230884138,0.5050990246699772
2309.104844570173,0.5002511547270327
2312.1078517769665,0.49548174004413986
2315.111739382733,0.49078896668021754
2318.1165021104994,0.48617107544948296
2321.1221347315977,0.48162635988033664
2324.128632064915,0.4771531642647397
2327.1359889761547,0.47274988179351046
2330.1442003771244,0.4684149527730707
2333.153261225048,0.4641468629195712
2336.1631665218924,0.45994414172647635
2339.1739113137123,0.45580536090196216
2342.1854906900185,0.45172913287268623
2345.1978997831548,0.4477141093505825
2348.2111337676997,0.4437589799597428
2351.225187859877,0.4398624709203263
2354.2400573169853,0.43602334378685953
2357.255737436841,0.4322403942382117
2360.2722235572314,0.4285124509169977
2363.2895110553873,0.4248383743157385
2366.3075953474613,0.4212170557079918
2369.326471888024,0.4176474161219906
2372.346136169567,0.4141284053550924
2375.3665837220233,0.4106590010270002
2378.3878101122878,0.40723820767008734
2381.40981094376,0.40386505585504723
2384.43258185589,0.40053860135040564
2387.456118523734,0.39725792431421253
2390.4804166575223,0.3940221285166495
2393.5054720022317,0.39083034059207283
2396.5312803371717,0.3876817093192437
2399.5578374755746,0.3845754049285266
2402.5851392641953,0.3815106184348436
2405.613181582921,0.3784865609952564
2408.6419603443824,0.3755024632903099
2411.671471493581,0.37255757492779995
2414.701711007513,0.36965116386830754
2417.73267489481,0.36678251587144683
2420.7643591953793,0.36395093396195766
2423.7967599800545,0.36115573791487465
2426.8298733502484,0.35839626375896416
2429.863695437617,0.3556718632975996
2432.8982224037263,0.35298190364652704
2435.933450439722,0.3503257667876703
2438.969375766014,0.34770284913843363
2442.005994631953,0.3451125611358306
2445.043303315527,0.34255432683485604
2448.0812981230465,0.34002758352055223
2451.1199753888536,0.3375317813332095
2454.1593314750166,0.33506638290618884
2457.1993627710444,0.33263086301590306
2460.240065693597,0.33022470824343153
2463.2814366862053,0.3278474166473415
2466.323472218988,0.3254984974473509
2469.366168788384,0.32317747071827496
2472.4095229168784,0.32088386709400063
2475.453531152738,0.31861722748108795
2478.49819006975,0.31637710278153536
2481.543496266961,0.3141630536245084
2484.5894463684285,0.31197465010654807
2487.636037022966,0.30981147154018773
2490.683264903895,0.30767310621027466
2493.731126708807,0.30555915113819826
2496.779619159317,0.30346921185325937
2499.8287390008322,0.3014029021713416
2502.8784830023146,0.2993598439802981
2505.9288479560537,0.2973396670320304
2508.9798306774383,0.2953420087408534
2512.031428004732,0.2933665139881158
2515.083636798852,0.29141283493261827
2518.1364539431543,0.28948063082685443
2521.189876343215,0.28756956783873183
2524.243900926619,0.28567931887858333
2527.2985246427515,0.2838095634314059
2530.353744462591,0.281959987393969
2533.4095573785044,0.28013028291680625
2536.4659604040453,0.27832014825075974
2539.5229505737593,0.2765292875980562
2542.580524942982,0.2747574109676753
2545.638680587646,0.2730042340349144
2548.6974146040943,0.271269478004984
2551.7567241088877,0.26955286948048485
2554.8166062386185,0.2678541403327026
2557.8770581497242,0.2661730275765204
2560.93807701831,0.2645092732488688
2563.9996600399663,0.26286262429057294
2567.0618044295898,0.26123283243156176
2570.12450742121,0.2596196540791863
2573.187766267818,0.258022850209704
2576.2515782411892,0.2564421862627364
2579.315940631718,0.254877432038575
2582.380850748251,0.253328361598399
2585.446305917921,0.2517947531670747
2588.512303485981,0.2502763890387347
2591.578840815649,0.24877305548476447
2594.6459152879406,0.24728454266437244
2597.7135243015177,0.24581064453747764
2600.7816652725305,0.2443511587799353
2603.8503356344613,0.24290588670103933
2606.919532837978,0.24147463316317258
2609.989254350775,0.24005720650356488
2613.0594976574325,0.2386534184581162
2616.1302602592637,0.23726308408718377
2619.201539674174,0.23588602170334272
2622.2733334365134,0.23452205280091365
2625.345639096936,0.23317100198745114
2628.418454222257,0.2318326969168269
2631.491776395319,0.2305069682241429
2634.5656032148477,0.2291936494622327
2637.6399322953193,0.22789257703980256
2640.7147612668296,0.22660359016108367
2643.7900877749516,0.22532653076709477
2646.865909480615,0.22406124347823714
2649.942224059963,0.222807575538452
2653.01902920424,0.2215653767606534
2656.096322619646,0.22033449947359812
2659.1741020272266,0.21911479847000512
2662.2523651627375,0.21790613095593916
2665.3311097765263,0.21670835650148856
2668.4103336334088,0.21552133699257683
2671.4900345125498,0.21434493658398526
2674.57021020734,0.21317902165347322
2677.6508585252836,0.21202346075703513
2680.7319772878745,0.21087812458520314
2683.813564330487,0.20974288592040052
2686.8956175022577,0.2086176195953044
2689.978134665972,0.2075022024521814
2693.0611136979533,0.20639651330321077
2696.1445524879523,0.20530043289171931
2699.2284489390345,0.20421384385431796
2702.312800967476,0.20313663068392324
2705.3976065026513,0.20206867969364514
2708.482863486931,0.20100987898150954
2711.5685698755706,0.19996011839597297
2714.654723636614,0.1989192895022516
2717.741322750784,0.1978872855494262
2720.8283652113823,0.19686400143823926
2723.915849024188,0.19584933368971674
2727.0037722073585,0.19484318041440274
2730.0921327913275,0.1938454412823506
2733.1809288187123,0.1928560174937664
2736.2701583442104,0.1918748117503173
2739.359819434507,0.19090172822704768
2742.4499101681768,0.1899366725449769
2745.5404286355956,0.18897955174423772
2748.631372938839,0.18803027425785046
2751.722741191597,0.18708874988605756
2754.814531519077,0.18615488977123215
2757.906742057917,0.1852286063733134
2760.9993709560954,0.18430981344578667
2764.0924163728373,0.18339842601217948
2767.1858764785347,0.1824943603430856
2770.279749454652,0.1815975339336535
2773.374033493645,0.1807078654815516
2776.46872679887,0.17982527486545974
2779.5638275845067,0.1789496831239488
2782.6593340754653,0.17808101243485644
2785.7552445073093,0.17721918609506748
2788.851557126176,0.17636412850075453
2791.9482701886845,0.1755157651279833
2795.0453819618697,0.17467402251378156
2798.1428907230847,0.17383882823755972
2801.2407947599413,0.17301011090295104
2804.339092370213,0.17218780011996263
2807.437781861774,0.17137182648759572
2810.536861552508,0.1705621215767507
2813.636329770242,0.16975861791346017
2816.7361848526643,0.16896124896257975
2819.836425147256,0.16816994911167799
2822.937049011212,0.16738465365531977
2826.038054811369,0.1666052987796971
2829.139440924134,0.16583182154747408
2832.2412057354086,0.1650641598830468
2835.3433476405257,0.1643022525580193
2838.4458650441693,0.16354603917699986
2841.5487563603106,0.16279546016368399
2844.652020012135,0.16205045674719082
2847.755654431978,0.16131097094871258
2850.8596580612516,0.1605769455683653
2853.9640293503817,0.15984832417237188
2857.068766758738,0.1591250510804147
2860.1738687545703,0.15840707135331897
2863.2793338149377,0.1576943307808976
2866.385160425651,0.15698677587009838
2869.4913470812035,0.15628435383332615
2872.597892284708,0.15558701257704072
2875.7047945478334,0.154894700690529
2878.812052390743,0.15420736743491265
2881.91966434203,0.15352496273237873
2885.0276289386607,0.1528474371555853
2888.1359447259065,0.1521747419172859
2891.2446102572917,0.1515068288601676
2894.3536240945245,0.15084365044684675
2897.4629848074446,0.15018515975005584
2900.572690973962,0.14953131044305934
2903.682741179998,0.14888205679018957
2906.793134019429,0.14823735363760285
2909.903868094026,0.14759715640416662
2913.014942013402,0.14696142107258042
2916.1263543949535,0.14633010418057985
2919.2381038638014,0.1457031628123665
2922.3501890527446,0.14508055459015035
2925.4626086021945,0.14446223766590352
2928.575361160131,0.14384817071319286
2931.688445382037,0.14323831291922423
2934.8018599308575,0.14263262397698076
2937.9156034769358,0.14203106407755225
2941.029674697969,0.14143359390256804
2944.144072278951,0.1408401746167638
2947.258794912125,0.14025076786072574
2950.3738412969255,0.13966533574369872
2953.4892101399364,0.13908384083657938
2956.604900154835,0.1385062461650013
2959.7209100623436,0.13793251520256342
2962.8372385901816,0.13736261186416224
2965.953884473012,0.13679650049944153
2969.0708464523977,0.1362341458863735
2972.1881232767546,0.13567551322494642
2975.305713701295,0.1351205681309342
2978.423616487993,0.1345692766298385
2981.5418304055256,0.134021605150855
2984.6603542292337,0.13347752052101983
2987.7791867410724,0.1329369899594057
2990.8983267295703,0.1323999810714394
2994.017772989776,0.1318664618433199
2997.13752432322,0.131336400636516
3000.2575795378675,0.1308097661823813
3003.3779374480755,0.13028652757682893
3006.498596874545,0.12976665427513787
3009.619556644284,0.12925011608681355
3012.740815590559,0.1287368831705503


==> anc/Fig.2/PNM_600_VC=false.csv <==
mu_n,sigma
800.0,93.0
801.0,93.0
802.0,93.0
803.0,93.0
804.0,93.0
805.0,93.0
806.0,93.0
807.0,93.0
808.0,93.0
809.0,93.0
810.0,93.0
811.0,93.0
812.0,93.0
813.0,93.0
814.0,93.0
815.0,93.0
816.0,93.0
817.0,93.0
818.0,93.0
819.0,93.0
820.0,93.0
821.0,93.0
822.0,93.0
823.0,93.0
824.0,93.0
825.0,93.0
826.0,93.0
827.0,93.0
828.0,93.0
829.0,93.0
830.0,93.0
831.0,93.0
832.0,93.0
833.0,93.0
834.0,93.0
835.0,93.0
836.0,93.0
837.0,93.0
838.0,93.0
839.0,93.0
840.0,93.0
841.0,93.0
842.0,93.0
843.0,93.0
844.0,93.0
845.0,93.0
846.0,93.0
847.0,93.0
848.0,93.0
849.0,93.0
850.0,93.0
851.0,93.0
852.0,93.0
853.0,93.0
854.0,93.0
855.0,93.0
856.0,93.0
857.0,93.0
858.0,93.0
859.0,93.0
860.0,93.0
861.0,93.0
862.0,93.0
863.0,93.0
864.0,93.0
865.0,93.0
866.0,93.0
867.0,93.0
868.0,93.0
869.0,93.0
870.0,93.0
871.0,93.0
872.0,93.0
873.0,93.0
874.0,93.0
875.0,93.0
876.0,93.0
877.0,93.0
878.0,93.0
879.0,93.0
880.0,93.0
881.0,93.0
882.0,93.0
883.0,93.0
884.0,93.0
885.0,93.0
886.0,93.0
887.0,93.0
888.0,93.0
889.0,93.0
890.0,93.0
891.0,93.0
892.0,93.0
893.0,93.0
894.0,93.0
895.0,93.0
896.0,93.0
897.0,93.0
898.0,93.0
899.0,93.0
900.0,93.0
901.0,93.0
902.0,93.0
903.0,93.0
904.0,93.0
905.0,93.0
906.0,93.0
907.0,93.0
908.0,93.0
909.0,93.0
910.0,93.0
911.0,93.0
912.0,93.0
913.0,93.0
914.0,93.0
915.0,93.0
916.0,93.0
917.0,93.0
918.0,93.0
919.0,93.0
920.0,93.0
921.0,93.0
922.0,93.0
923.0,93.0
924.0,93.0
925.0,93.0
926.0,93.0
927.0,93.0
928.0,93.0
929.0,93.0
930.0,93.0
931.0,93.0
932.0,93.0
933.0,93.0
934.0,93.0
935.0,93.0
936.0,93.0
937.0,93.0
938.0,93.0
939.0,93.0
939.3622525358646,92.9774548355937
941.1256639451724,92.38971391242188
941.7046274628568,91.80700144778606
941.9942910778619,91.22965888254528
942.147293226285,90.65813611580533
942.2288848877463,90.0928410249583
942.2748459233973,89.5341139558366
942.3074390264491,88.98222328190081
942.3415676750909,88.43736809388399
942.3876569604837,87.89968385611068
942.4531880993651,87.36924928937815
942.5435976712527,86.84609360120113
942.6628447224034,86.33020357567374
942.813789627433,85.82153024700365
942.9984589690154,85.31999500853402
943.2182374721864,84.82549509042322
943.4740110236071,84.33790839171232
943.7662755757619,83.85709768587847
944.095221466373,83.38291423915142
944.4607995368266,82.91520089191853
944.8627734768195,82.45379465835096
945.3007615596399,81.99852890002157
945.7742700892816,81.5492351272725
946.2827202996641,81.10574447847611
946.8254700347676,80.66788892288824
947.401831239666,80.23550222801032
948.0110840706886,79.80842072759602
948.6524882653923,79.3864839218835
949.3252922842487,78.96953493739638
950.0287406359175,78.55742086982711
950.7620797191466,78.14999303010391
951.5245624518665,77.74710711071931
952.3154519080664,77.34862328678616
953.1340241427697,76.95440626400404
953.9795703529498,76.56432528377816
954.8513984957473,76.17825409405647
955.748834463829,75.79607089303359
956.6712229001022,75.41765825166752
957.6179277195273,75.04290301993301
958.5883323939405,74.67169622088399
959.5818400459632,74.30393293586971
960.5978733900664,73.9395121836504
961.6358745521558,73.57833679564814
962.6953047935609,73.22031328914746
963.7756441607385,72.86535173990733
964.8763910782236,72.51336565535253
965.9970618992465,72.16427184927082
967.1371904257978,71.81799031873614
968.2963274078115,71.47444412381735
969.4740400293173,71.13355927049007
970.6699113879307,70.79526459705784
971.883539972833,70.45949166429739
973.1145391453427,70.1261746494652
974.3625366253693,69.79525024424522
975.6271739862948,69.46665755666369
976.9081061602906,69.14033801696166
978.205000955558,68.81623528738207
979.5175385866258,68.4942951758058
980.8454112184734,68.1744655531501
982.1883225250078,67.85669627442894
983.5459872622079,67.54093910336695
984.9181308560447,67.227147640447
986.3044890051796,66.91527725426886
987.7048072983004,66.60528501609441
989.118840845881,66.29712963745054
990.546353926067,65.99077141066391
991.9871196443511,65.68617215220182
993.4409196066349,65.38329514869335
994.9075436052747,65.08210510551187
996.386789317657,64.78256809779828
997.8784620168599,64.48465152381024
999.3823742939296,64.188324060487
1000.8983457913165,63.89355562112013
1002.4262029469952,63.600317315027475
1003.9657787488203,63.308581409129516
1005.5169124986575,63.018321291332036
1007.0794495858493,62.72951143562264
1008.6532412695811,62.44212736879212
1010.238144469724,62.15614563869577
1011.8340215657513,61.87154378397317
1013.4407402033212,61.588300305148
1015.0581731081553,61.30639463703338
1016.6861979068317,61.02580712237037
1018.3246969541461,60.74651898663208
1019.9735571666963,60.468512313926794
1021.6326698623546,60.191770023936826
1023.3019306053284,59.91627584983406
1024.9812390564894,59.642014317112775
1026.6704988286967,59.36897072328508
1028.3696173468284,59.09713111838588
1030.0785057122641,58.82648228623573
1031.797078571559,58.557011726412796
1033.5252539890764,58.28870763688675
1035.2629533233437,58.021558897269664
1037.0101011069175,57.75555505263986
1038.7666249295473,57.490686297897106
1040.5324553244425,57.22694346260892
1042.3075256574543,56.96431799630948
1044.0917720189968,56.702801954213434
1045.885133118535,56.442387983308606
1047.6875501814882,56.18306930879415
1049.4989668483936,55.92483972082964
1051.3193290761897,55.667693561563524
1053.1485850414917,55.41162571241093
1054.9866850457288,55.156631581550194
1056.8335814220345,54.90270709161056
1058.6892284437774,54.6498486675234
1060.5535822346362,54.398053224510804
1062.4266006801256,54.14731815618747
1064.3082433404907,53.89764132275056
1066.198471364892,53.64902103923645
1068.0972474068112,53.401456063821456
1070.0045355406214,53.154945586147186
1071.920301179257,52.909489215650154
1073.8445109929494,52.66508696987866
1075.7771328289734,52.42173926277908
1077.718135632384,52.17944689293606
1079.6674893677043,51.9382110317521
1081.6251649415562,51.69803321155333
1083.591134126209,51.458915313608756
1085.5653694840444,51.22085955605287
1087.547844292938,50.983868481701485
1089.5385324725542,50.74794494575306
1091.5374085115723,50.51309210336784
1093.5444473958585,50.27931339712045
1095.5596245375978,50.04661254431992
1097.5829157054254,49.81499352419661
1099.6142969555776,49.5844605649526
1101.6537445641031,49.355018130676406
1103.7012349601778,49.12667090812363
1105.756744660563,48.89942379336594
1107.8202502052593,48.673281878312515
1109.8917280944079,48.44825043710994
1111.9711547264938,48.22433491242739
1114.0585063379103,48.00154090163574
1116.1537589439438,47.77987414288921
1118.2568882812463,47.559340501122904
1120.3678697518526,47.33994595397583
1122.4866783688162,47.12169657765525
1124.6132887035242,46.90459853275585
1126.7476748347594,46.68865805005017
1128.889810299581,46.47388141626709
1131.039668046085,46.26027495987676
1133.1972203881066,46.04784503690022
1135.3624389619413,45.83659801676458
1137.5352946851322,45.626540268222904
1139.7157577173905,45.41767814536185
1141.9037974237062,45.21001797371691
1144.0993823396984,45.00356603651922
1146.3024801392612,44.79832856109617
1148.5130576045437,44.59431170544781
1150.7310805983136,44.3915215450238
1152.9565140387324,44.189964059722406
1155.189321876585,43.989645121136554
1157.4294670749753,43.7905704800671
1159.6769115915235,43.59274575432921
1161.9316163630717,43.39617641687088
1164.1935412929022,43.20086778422765
1166.4626452404834,43.006825005332686
1168.738886013728,42.81405305070383
1171.0222203637575,42.622556702026195
1173.3126039821573,42.43234054214877
1175.6099915006935,42.24340894551278
1177.9143364934678,42.05576606902756
1180.22559148147,41.86941584340959
1182.5437079394849,41.68436196499756
1184.8686363053062,41.50060788805655
1187.2003259912015,41.31815681758227
1189.5387253975675,41.13701170261371
1191.8837819287098,40.957175230064465
1194.2354420106715,40.77864981907656
1196.5936511110408,40.6014376159038
1198.9583537606504,40.42554048932661
1201.3294935770848,40.250960026601284
1203.7070132899069,40.07769752994255
1206.0908547675112,39.90575401353957
1208.4809590455054,39.7351302011012
1210.8772663565226,39.5658265239272
1213.279716161366,39.397843119498816
1215.6882471813783,39.23117983058235
1218.102797431936,39.065836204835755
1220.5233042569637,38.90181149491077
1222.9497043643564,38.73910465903662
1225.3819338622168,38.57771436207528
1227.8199282957887,38.41763897703453
1230.2636226849934,38.258876587023
1232.7129515624579,38.10142498763457
1235.167849011938,37.94528168974359
1237.6282487070378,37.7904439226955
1240.0940839501197,37.63690863787516
1242.5652877113205,37.484672512634376
1245.0417926675746,37.33373195456069
1247.5235312415568,37.18408310606796
1250.0104356404568,37.03572184928998
1252.50243789451,36.88864381125718
1254.9994698951953,36.74284436933713
1257.5014634330335,36.59831865691934
1260.008350234909,36.455061569324045
1262.5200620008552,36.31306776991583
1265.0365304402324,36.172331696403106
1267.5576873072448,36.03284756730313
1270.0834644357428,35.89460938855477
1272.6137937732547,35.75761096025976
1275.1486074142097,35.62184588353446
1277.6878376323048,35.487307567454636
1280.2314169119788,35.353989236075485
1282.7792779789627,35.22188393551067
1285.3313538298748,35.09098454105404
1287.8875777608357,34.96128376432829
1290.4478833950798,34.83277416044602
1293.0122047095492,34.70544813516828
1295.580476060452,34.57929795204772
1298.1526322077752,34.4543157395426
1300.7286083387467,34.33049349808995
1303.308340090235,34.20782310712584
1305.8917635700961,34.086296332042004
1308.478815377458,33.96590483106874
1311.0694326219532,33.84664016207445
1313.6635529419043,33.72849378927235
1316.261114521471,33.6114570898275
1318.8620561067678,33.49552136035497
1321.4663170209699,33.38067782330374
1324.073837178417,33.26691763321902
1326.6845570977364,33.15423188287774
1328.687478202818,13.743407069474255
1330.1407460145717,13.15194583041676
1331.8161233092421,12.646606730256057
1333.6487916768883,12.203504993155114
1335.5993159410377,11.80797453290722
1337.6416949682666,11.450255455132297
1339.7577773241765,11.123470455145231
1341.9343375208866,10.822561127715916
1344.1614130499606,10.543680593641394
1346.4312966406874,10.283824007060486
1348.7378941500378,10.040592211126041
1351.0762983901366,9.812034266871834
1353.4424965372448,9.59653892029203
1355.8331634325807,9.392757630198757
1358.245511949875,9.19954862760151
1360.67718235981,9.015935389886023
1363.1261590021966,8.841075239127294
1365.5907064945902,8.674235205046228
1368.0693201848865,8.51477320051831
1370.5606871658931,8.362123148262127
1373.0636552410456,8.215783091055826
1375.577207958009,8.075305585795816
1378.1004443305815,7.940289867605017
1380.6325622239892,7.810375401348444
1383.1728446323355,7.685236531927353
1385.720648261024,7.564578013057903
1388.2753939622453,7.4481312445733705
1390.8365586722496,7.335651085808616
1393.4036685748401,7.226913140911359
1395.9762932730362,7.12171143345365
1398.5540407950155,7.019856404285506
1401.1365532946024,6.921173179410894
1403.723503333257,6.825500064721224
1406.3145906515022,6.732687232338511
1408.9095393543566,6.642595569615019
1411.5080954486145,6.55509566686421
1414.1100246804685,6.470066923948461
1416.7151106305867,6.387396759125338
1419.3231530307523,6.306979906227048
1421.9339662718935,6.228717788430854
1424.5473780780278,6.152517958681313
1427.1632283245237,6.078293598311527
1429.781367982296,6.005963066650344
1432.4016581722317,5.93544949543297
1435.023969316381,5.866680422701475
1437.6481803743304,5.799587461607389
1440.2741781547613,5.734106000147704
1442.9018566935388,5.670174928386017
1445.5311166908148,5.607736390156541
1448.161865000606,5.546735556627205
1450.7940141671263,5.487120419425774
1453.4274820028759,5.42884160130986
1456.0621912040976,5.371852182604983
1458.698068999733,5.316107541843304
1461.3350468304802,5.261565209213993
1463.9730600549362,5.208184731597331
1466.612047680164,5.155927548087663
1469.2519521143163,5.1047568750331695
1471.8927189392095,5.054637599722708
1474.53429670098,5.005536181943921
1477.1766367171406,4.9574205627164165
1479.8196928985524,4.910260079576199
1482.4634215849578,4.864025387849652
1485.107781392884,4.81868838741188
1487.7527330748312,4.774222154473774
1490.3982393887693,4.730600877985184
1493.0442649770714,4.687799800281919
1495.6907762540889,4.645795161639278
1498.3377413016515,4.604564148424329
1500.9851297718474,4.564084844569529
1503.6329127964893,4.524336186113321
1506.2810629027379,4.485297918577033
1508.9295539343968,4.446950556966965
1511.578360978433,4.4092753482090306
1514.227460296328,4.372254235840054
1516.8768292598836,4.335869826793495
1519.5264462911546,4.300105360132607
1522.176290806198,4.264944677594364
1524.826343162358,4.230372195819702
1527.4765846088314,4.196372880154766
1530.126997240276,4.16293221991829
1532.7775639532456,4.130036205036109
1535.4282684052555,4.097671303954797
1538.079094976287,4.065824442749145
1540.7300287325772,4.034482985348181
1543.3810553925196,4.003634714808275
1546.0321612945509,3.973267815567065
1548.6833333668772,3.9433708566174115
1551.3345590989275,3.9139327755447924
1553.985826514413,3.8849428633754015
1556.6371241458962,3.856390750186276
1559.288441010764,3.8282663914316477
1561.9397665885244,3.8005600549433596
1564.591090799334,3.7732623085661925
1567.2424039836853,3.7463640083908225
1569.8936968831817,3.7198562875505936
1572.5449606223292,3.693730545549709
1575.1961866912868,3.6679784380933227
1577.8473669295163,3.6425918673913387
1580.4984935102768,3.6175629729098477
1583.1495589259164,3.5928841225453714
1585.8005559739076,3.5685479042000665
1588.451477743596,3.544547117734848
1591.102317603603,3.520874767281463
1593.753069189862,3.4975240538943297
1596.4037263942398,3.4744883685239616
1599.054283353719,3.45176128529587
1601.7047344401008,3.4293365550788755
1604.3550742502096,3.407208099328238
1607.0052975965625,3.385370004189738
1609.6553994984836,3.3638165148514796
1612.3053751736375,3.342542030131258
1614.955220029958,3.32154109728809
1617.604929657955,3.3008084070461656
1620.2544998233723,3.280338788822106
1622.9039264601865,3.2601272061446704
1625.5532056639222,3.240168752258196
1628.202333685268,3.220458645901377
1630.8513069239852,3.2009922272522826
1633.500121923081,3.1817649540330026
1636.1487753632455,3.1627723977653317
1638.797264057531,3.1440102401715118
1641.4455849462656,3.1254742697131577
1644.093735092186,3.107160378261458
1646.741711675784,3.0890645578938924
1649.3895119908473,3.0711828978111484
1652.0371334401973,3.0535115813685643
1654.6845735316026,3.0360468832181478
1657.3318298738661,3.0187851665552032
1659.9789001730774,3.0017228804658513
1662.6257822290188,2.984856557370607
1665.2724739317223,2.968182810560206
1667.9189732581679,2.951698331819645
1670.5652782691138,2.935399889136611
1673.2113871060612,2.9192843244910307
1675.857297988338,2.9033485517220807
1678.5030092102986,2.887589554469773
1681.1485191386405,2.872004384187632
1683.7938262098235,2.8565901582239612
1686.438928927591,2.8413440579688456
1689.0838258605922,2.8262633270640065
1691.7285156400933,2.8113452696731613
1694.3729969577798,2.7965872488106145
1697.0172685636458,2.7819866847254158
1699.6613292639588,2.767541053339518
1702.3051779193088,2.7532478847368824
1704.9488134427274,2.739104761702751
1707.5922347978806,2.725109318309951
1710.2354409973277,2.7112592385514014
1712.878431100848,2.697552255016384
1715.5212042138285,2.683986147609462
1718.1637594857098,2.670558742309902
1720.8060961084946,2.6572679099705305
1723.4482133153044,2.6441115651544993
1726.090110378995,2.6310876650080663
1728.731786610818,2.6181942081688883
1731.3732413591345,2.6054292337078393
1734.0144740081714,2.5927908201034024
1736.6554839768266,2.580277084247654
1739.2962707175132,2.567886180482114
1741.936833715047,2.55561629966326
1744.5771724855733,2.543465668255652
1747.2172865755301,2.5314325474526993
1749.8571755606497,2.519515232323335
1752.496839044994,2.5077120509839523
1755.1362766600234,2.496021363794931
1757.7754880636987,2.4844415625804444
1760.4144729396137,2.472971069871447
1763.0532309961566,2.461608338169964
1765.6917619657024,2.450351849235427
1768.330065603831,2.4392001133907066
1770.9681416885712,2.4281516688486002
1773.6059900196733,2.4172050810570287
1776.243610417903,2.4063589420629814
1778.8810027243605,2.395611869894331
1781.5181667998231,2.3849625079588606
1784.1551025241079,2.374409524460099
1786.7918097954566,2.363951611829357
1789.4282885299413,2.353587486173414
1792.0645386608876,2.3433158867373693
1794.7005601383203,2.3331355753821468
1797.3363529284231,2.3230453360762593
1799.971917013019,2.313043974401245
1802.6072523890662,2.3031303170704707
1805.2423590681703,2.293303211460887
1807.8772370761126,2.283561525157094
1810.5118864523934,2.27390414550779
1813.14630724979,2.2643299791936027
1815.7804995339286,2.254837951806581
1818.4144633828696,2.2454270074405756
1821.0481988867075,2.2360961082922626
1823.6817061471802,2.2268442342725674
1826.3149852772951,2.2176703826280613
1828.9480364009623,2.2085735675723197
1831.5808596526438,2.1995528199263097
1834.213455177009,2.190607186768319
1836.8458231286052,2.1817357310925405
1839.477963671534,2.172937531476365
1842.1098769791442,2.1642116817560564
1844.7415632337238,2.1555572907104685
1847.373022626214,2.146973481752799
1850.0042553559213,2.1384593926296356
1852.6352616302447,2.1300141751279997
1855.2660416644096,2.121636994789006
1857.8965956812067,2.1133270306290415
1860.5269239107454,2.1050834748673237
1863.157026590208,2.0969055326604047
1865.7869039636148,2.0887924218428657
1868.4165562815954,2.080743372674402
1871.0459838011682,2.072757627592955
1873.675186785524,2.0648344409735455
1876.304165503817,2.0569730788933116
1878.9329202309646,2.049172818901456
1881.5614512474476,2.0414329497951984
1884.1897588391241,2.033752771400663
1886.817843297039,2.026131594359085
1889.4457049172497,2.0185687399177743
1892.073344000649,2.011063539726151
1894.7007608527954,2.003615335636448
1897.3279557837518,1.9962234795087936
1899.954929107924,1.988887333021171
1902.5816811439058,1.9816062674832564
1905.2082122143304,1.9743796636548412
1907.8345226457227,1.9672069115682054
1910.4606127683592,1.9600874103545474
1913.0864829161314,1.9530205680742752
1915.7121334264073,1.9460058015512167
1918.3375646399093,1.9390425362103525
1920.9627769005815,1.9321302059192975
1923.5877705554717,1.925268252833181
1926.2125459546107,1.9184561272430722
1928.8371034508973,1.9116932874277142
1931.4857800086195,1.9098211502419766
1934.1550616403458,1.9120866872927995
1936.8379241878952,1.9170443474047711
1939.5318761793228,1.9241584186131202
1942.2354747985091,1.9331052596854177
1944.94774260728,1.9436561533685208
1947.6679579551567,1.9556351447206817
1950.3955577059746,1.9688994512404812
1953.1300849689799,1.9833289270529326
1955.8755991108376,1.99690655238815
1958.6485805076195,2.0023013452901046
1961.4400348572617,2.0032219795234227
1964.2465998436899,2.000998826129675
1967.0665540608825,1.9962815709307473
1969.8987606876287,1.9894864221827246
1972.7423806222125,1.9809149317483263
1975.5967534954304,1.9708019521739453
1978.461337289416,1.9593392180757012
1981.33567365887,1.9466884363006542
1984.2193662560653,1.9329891873660132
1987.11206632403,1.9183640022620094
1990.0134626634629,1.9029217892463461
1992.9232743859877,1.8867602432245565
1995.8412455246753,1.8699676002914574
1998.7671409288498,1.852623955789995
2001.700743074235,1.8348022827638544
2004.641849542187,1.816569239478965
2007.5902709985394,1.7979858250560872
2010.545829552357,1.7791079234433038
2013.5083574081048,1.7599867636779414
2016.47769574753,1.7406693161906461
2019.4536937935143,1.721198639315142
2022.4362080195851,1.7016141863001053
2025.425101477113,1.6819520803972932
2028.420243218395,1.6622453636664678
2031.4215077984354,1.6425242237461184
2034.4287748418108,1.622816201829438
2037.4419286636642,1.603146384348524
2040.460857936034,1.5835375803266771
2043.4854553923572,1.5640104859570982
2046.515617564288,1.5445838376667003
2049.55124454605,1.5252745547009114
2052.592239782342,1.50609787209501
2055.638509876528,1.487067464770154
2058.689964416351,1.468195563393971
2061.746515814908,1.4494930625694282
2064.8080791649354,1.4309696218563204
2067.8745721048035,1.4126337600820595
2070.945914694829,1.394492943360393
2074.022029302745,1.3765536672051515
2077.102840497332,1.3588215330986861
2080.1882749493457,1.341301319852624
2083.2782613390127,1.3239970500776879
2086.3727302694556,1.3069120520612094
2089.471614185486,1.2900490173346633
2092.5748472973028,1.2734100541979836
2095.6823655086478,1.2569967374533375
2098.7941063490684,1.2408101545867027
2101.9100089099475,1.224850948623998
2105.0300137840177,1.2091193578749306
2108.154063008085,1.1936152527669017
2111.2821000087524,1.1783381699594464
2114.4140695509136,1.1632873439193203
2117.549917688838,1.1484617361257625
2120.6895917196816,1.1338600620655097
2123.8330401392514,1.1194808161681231
2126.980212599903,1.1053222948226324
2130.131059870424,1.0913826176080172
2133.285533797794,1.077659746862277
2136.443587270708,1.0641515057061832
2139.605174184766,1.0508555946315987
2142.770249409224,1.037769606755814
2145.9387687552353,1.0248910418383403
2149.1106889454863,1.0122173191484756
2152.2859675851596,0.99974578926803
2155.4645631341555,0.9874737449058798
2158.6464348804925,0.9753984307988374
2161.8315429148442,0.9635170527636959
2165.019848106145,0.9518267859657008
2168.2113120782,0.9403247824619017
2171.4058971872696,0.9290081780723989
2174.6035665005625,0.9178740986318277
2177.8042837756025,0.9069196656678291
2181.008013440418,0.8961420015498475
2184.2147205745237,0.8855382341495547
2187.424370890642,0.875105501050704
2190.6369307171467,0.8648409533430425
2193.852366981181,0.8547417590332479
2197.0706471924173,0.8448051061030664
2200.2917394274414,0.8350282052424453
2203.5156123147162,0.8254082922837541
2206.7422350201114,0.8159426303611287
2209.97157723296,0.8066285118171738
2213.2036091526325,0.7974632598775654
2216.43830147559,0.7884442301128789
2219.675625382907,0.7795688117050763
2222.9155525282317,0.7708344285350025
2226.158055026176,0.762238540106129
2229.4031054411075,0.7537786423185898
2232.6506767763262,0.7454522681058989
2235.9007424636156,0.7372569879471544
2239.153276353142,0.7291904102648287
2242.4082527037003,0.7212501817190132
2245.665646173275,0.7134339874072025
2248.925431809917,0.7057395509782132
2252.187585042918,0.6981646346684549
2255.4520816742634,0.6907070392677973
2258.718897870367,0.6833646040218678
2261.9880101540584,0.6761352064769356
2265.2593953968285,0.6690167622733016
2268.5330308113084,0.6620072248924506
2271.808893943986,0.6551045853627236
2275.0869626681388,0.6483068719282686
2278.367215176982,0.6416121496850177
2281.6496299770215,0.6350185201879037
2284.934185881598,0.6285241210324807
2288.220862004629,0.6221271254142732
2291.509637754521,0.615825741668734
2294.8004928282667,0.6096182127946055
2298.0934072056994,0.6035028159629461
2301.38836114392,0.5974778620142441
2304.6853351718687,0.5915416949455768
2307.984310085053,0.585692691389745
2311.285266940419,0.5799292600880058
2314.588187051358,0.5742498413580873
2317.893051982851,0.5686529065587475
2321.19984354674,0.5631369575523001
2324.508543797122,0.5577005261662271
2327.8191350258694,0.5523421736548323
2331.131599758257,0.5470604901621627
2334.4459207487107,0.5418540941866112
2337.762080976653,0.5367216320485382
2341.0800636424656,0.5316617773610821
2344.3998521635385,0.526673230505064
2347.721430170431,0.5217547181086185
2351.0447815031157,0.5169049925317302
2354.3698902073156,0.5121228313563707
2357.6967405309383,0.5074070368825659
2361.0253169205785,0.5027564356306823
2364.3556040181215,0.498169877850198
2367.687586657409,0.4936462370354114
2371.0212498610013,0.4891844094479721
2374.356578836993,0.4847833136467259
2377.69355897592,0.48044189002483817
2381.032175847725,0.4761591003544356
2384.372415198794,0.47193392733872
2387.7142629490663,0.4677653741717832
2391.0577051891955,0.4636524641061413
2394.402728177782,0.4595942400278467
2397.7493183386655,0.45558976403950674
2401.0974622582708,0.4516381170509363
2404.4471466830155,0.4477383983775946
2407.79835851677,0.4438897253466317
2411.1510848183775,0.44009123291069263
2414.5053127992114,0.4363420732692859
2417.8610298208055,0.43264141549774904
2421.218223392509,0.4289884451835342
2424.5768811692105,0.4253823640702111
2427.9369909490983,0.4218223897084828
2431.298540671463,0.4183077551146875
2434.6615184145544,0.41483770843627055
2438.0259123934725,0.41141151262447717
2441.391710958106,0.40802844511388564
2444.7589025911075,0.40468779750887385
2448.127475905912,0.40138887527678463
2451.497419644789,0.3981309974477739
2454.8687226769403,0.39491349632117106
2458.2413739966246,0.3917357171782419
2461.615362721327,0.3885970180013569
2464.9906780899582,0.385496769199226
2468.3673094610863,0.38243435333830406
2471.7452463112086,0.37940916488016424
2475.12447823305,0.3764206099246876
2478.504994933891,0.373468105959019
2481.8867862339353,0.37055108161219713
2485.2698420647,0.3676689764151915
2488.654152467436,0.36482124056647713
2492.03970759158,0.3620073347028055
2495.426497693232,0.3592267296751991
2498.814513133663,0.3564789063300271
2502.2037443778445,0.35376335529505704
2505.5941819930076,0.35107957677030177
2508.9858166472295,0.3484270803237357
2512.3786391080394,0.3458053846915732
2515.7726402410535,0.34321401758311065
2519.167811008631,0.34065251549007336
2522.564142468554,0.3381204235002412
2525.961625772734,0.33561729511539684
2529.3602521659323,0.3331426920733741
2532.7600129845105,0.3306961841741962
2536.1608996551968,0.32827734911017803
2539.5629036938785,0.32588577229996984
2542.966016704407,0.3235210467262491
2546.3702303774326,0.32118277277726787
2549.7755364892478,0.31887055809194
2553.1819269006605,0.31658401740848097
2556.589393555879,0.3143227724164768
2559.997928481417,0.31208645161240456
2563.4075237850184,0.309874690158311
2566.8181716545946,0.3076871297438405
2570.229864357189,0.30552341845133046
2573.6425942379437,0.3033832106239893
2577.056353719099,0.3012661667370403
2580.4711352989957,0.2991719532718702
2583.886931551099,0.29710024259293494
2587.303735123043,0.29505071282751216
2590.7215387356773,0.2930230477481426
2594.1403351821427,0.2910169366577596
2597.560117326951,0.289032074277376
2600.980878105086,0.2870681606363109
2604.402610521116,0.28512490096490767
2607.8253076483156,0.2832020055896419
2611.248962627814,0.2812991898305934
2614.673568667739,0.27941617390121604
2618.0991190423897,0.27755268281031653
2621.5256070914124,0.27570844626628355
2624.953026218994,0.27388319858344623
2628.3813698930626,0.2720766785904219
2631.810631644507,0.2702886295406417
2635.240805066404,0.26851879902477477
2638.6718838132547,0.2667669388851107
2642.1038616002406,0.2650328051318525
2645.536732202479,0.26331615786122803
2648.970489454304,0.2616167611754377
2652.4051272485435,0.25993438310436573
2655.8406395358174,0.2582687955289636
2659.277020323843,0.2566197741063909
2662.7142636767467,0.25498709819672694
2666.1523637143932,0.25337055079129056
2669.5913146117173,0.251769918442591
2673.031110598074,0.2501849911957103
2676.471745956585,0.24861556252122452
2679.9132150235105,0.24706142924961297
2683.3555121876157,0.24552239150699293
2686.798631889557,0.24399825265232059
2690.2425686212728,0.24248881921593837
2693.687316925377,0.240993900839422
2697.132871394578,0.23951331021666802
2700.5792266710846,0.23804686303639708
2704.026377446038,0.23659437792571927
2707.4743184589406,0.23515567639494558
2710.923044497101,0.23373058278370412
2714.3725503950773,0.2323189242079962
2717.8228310341406,0.23092053050853462
2721.2738813417336,0.22953523420006836
2724.725696290945,0.22816287042187708
2728.1782708999885,0.22680327688922017
2731.6316002316876,0.22545629384581567
2735.0856793929706,0.22412176401741957
2738.540503534371,0.2227995325662219
2741.9960678495336,0.22148944704630033
2745.4523675747287,0.22019135735996118
2748.9093979883733,0.2189051157150124
2752.3671544105596,0.217630576582902
2755.8256322025863,0.21636759665770716
2759.2848267665,0.21511603481603245
2762.744733544642,0.21387575207765597
2766.2053480191967,0.2126466115670397
2769.6666657117567,0.21142847847560436
2773.1286821828817,0.21022122002477944
2776.5913930316715,0.20902470542983034
2780.0547938953387,0.20783880586437367
2783.5188804487966,0.20666339442565435
2786.983648404238,0.20549834610051668
2790.449093510734,0.2043435377320685
2793.915211553832,0.2031988479869969
2797.381998355153,0.20206415732354926
2800.849449772008,0.20093934796020635
2804.317561697006,0.19982430384487948
2807.786330057675,0.19871891062483926
2811.255750816087,0.19762305561715854
2814.725819968483,0.1965366277797923
2818.19653354491,0.19545951768320155
2821.6678876088577,0.1943916174825628
2825.1398782569004,0.19333282089051343
2828.612501618348,0.1922830231504436
2832.085753854893,0.19124212101028834
2835.559631160272,0.1902100126968897
2839.0341297599243,0.1891865978907752
2842.509245910657,0.18817177770153018
2845.984975900313,0.18716545464356316
2849.46131604745,0.18616753261239274
2852.938262701015,0.18517791686136909
2856.4158122400227,0.18419651397887843
2859.893961073248,0.18322323186593892
2863.372705638915,0.1822579797142725
2866.852042404385,0.18130066798477343
2870.331967865862,0.1803512083863917
2873.8124785480877,0.17940951385546047
2877.293571004052,0.17847549853531475
2880.775241814699,0.17754907775644607
2884.257487588638,0.17663016801689593
2887.740304961865,0.1757186869630972
2891.223690597477,0.17481455337107407
2894.7076411853986,0.1739176871279662
2898.1921534421044,0.1730280092139228
2901.6772241103563,0.17214544168432924
2905.1628499589274,0.17126990765236466
2908.6490277823473,0.17040133127190352
2912.1357544006323,0.16953963772070302
2915.62302665904,0.1686847531839321
2919.1108414278046,0.167836604837987
2922.5991956018906,0.16699512083463813
2926.088086100747,0.16616023028541022
2929.5775098680574,0.16533186324630683
2933.0674638715054,0.1645099507028151
2936.557945102523,0.16369442455512853
2940.0489505760725,0.16288521760369148
2943.5404773303944,0.16208226353501218
2947.032522426792,0.16128549690767982
2950.5250829493943,0.1604948531387087
2954.018156004935,0.15971026849007003
2957.5117387225296,0.15893168005549183
2961.0058282534546,0.1581590257475043
2964.500421770932,0.1573922442846969
2967.995516469915,0.15663127517923567
2971.4911095668713,0.15587605872455085
2974.987198299583,0.15512653598334214
2978.4837799269276,0.1543826487756415
2981.980851728685,0.15364433966727137
2985.4784110053265,0.15291155195836867
2988.976455077821,0.15218422967218218
2992.4749812874315,0.1514623175440215
2995.9739869955274,0.1507457610104546
2999.4734695833836,0.150034506198663
3002.9734264519966,0.1493284999159697
3006.4738550218913,0.14862768963958836
3009.9747527329373,0.14793202350651508
3013.476117044162,0.1472414503036398
3016.977945433572,0.14655591945797097
3020.480235397971,0.14587538102708203
3023.9829844527835,0.14519978568970748
3027.4861901318736,0.14452908473647677
3030.9898499873807,0.14386323006084542
3034.493961589537,0.14320217415016995
3037.998522526506,0.14254587007690492
3041.5035304042094,0.14189427149000142
3045.008982846165,0.14124733260641834
3048.514877493317,0.14060500820279256
3052.0212120038777,0.1399672536072359
3055.5279840531675,0.1393340246913001
3059.035191333453,0.13870527786201992
3062.542831553792,0.13808097005419367
3066.050902439878,0.1374610587226618
3069.5594017338863,0.1368455018348173
3073.0683271943235,0.136234257863219
3076.5776765958744,0.13562728577829922
3080.087447729257,0.1350245450411883
3083.5976384010746,0.13442599559674542
3087.108246433669,0.13383159786656054
3090.619269664978,0.13324131274222784
3094.1307059483966,0.13265510157860616
3097.6425531526284,0.13207292618727887
3101.154809161558,0.13149474883002335
3104.667471874102,0.13092053221251237
3108.1805392040837,0.13035023947802366
3111.6940090800886,0.1297838342012753
3115.207879445341,0.1292212803823829
3118.7221482575646,0.12866254244090683
3122.2368134888598,0.12810758520996443
3125.751873125567,0.1275563739304949
3129.267325168147,0.1270088742455658
3132.783167631052,0.12646505219479193
3136.299398542597,0.1259248742088609
3139.8160159448444,0.12538830710412058
3143.333017893475,0.12485531807724669
3146.850402457674,0.12432587470004301
3150.368167720006,0.12379994491426406
3153.8863117763008,0.12327749702657236
3157.404832735534,0.12275849970353372
3160.923728719714,0.12224292196671947
3164.4429978637645,0.1217307331878995
3167.9626383154173,0.12122190308425125
3171.482648235093,0.12071640171370418
3175.003025795796,0.12021419947034333
3178.523769183001,0.1197152670798659
3182.04487659455,0.11921957559510322
3185.5663462405373,0.11872709639168129
3189.0881763432117,0.11823780116366234
3192.6103651368658,0.11775166191927561
3196.132910867734,0.117268650976774
3199.6558117938894,0.11678874096026856
3203.1790661851433,0.11631190479570423
3206.702672322941,0.11583811570682541
3210.2266285002693,0.11536734721127685
3213.7509330215494,0.11489957311669147
3217.2755842025445,0.1144347675169149
3220.800580370261,0.11397290478821004
3224.325919862855,0.11351395958557771
3227.851601029536,0.11305790683913385
3231.377622230475,0.11260472175044946
3234.903981836708,0.1121543797891123
3238.4306782300514,0.11170685668916247
3241.9577098029995,0.11126212844573173
3245.4850749586517,0.11082017131160767
3249.012772110602,0.11038096179396938
3252.5407996828762,0.1099444766510535
3256.0691561098174,0.10951069288896709
3259.597839836025,0.10907958775850267
3263.1268493162506,0.10865113875198834
3266.6561830153237,0.10822532360022981
3270.185839408066,0.10780212026946973
3273.715816979205,0.10738150695836209
3277.2461142232964,0.10696346209506984
3280.77672964464,0.10654796433433368
3284.307661757202,0.10613499255459563
3287.838909084532,0.10572452585522228
3291.370470159689,0.10531654355369222
3294.9023435251565,0.10491102518285537
3298.43452773277,0.10450795048825605
3301.9670213436443,0.10410729942546573
3305.4998229280886,0.10370905215745987
3309.0329310655375,0.10331318905203409
3312.566344344476,0.10291969067926936
3316.100061362365,0.10252853780901215
3319.6340807255688,0.10213971140841169
3323.168401049285,0.10175319263948636
3326.7030209574696,0.10136896285670738
3330.2379390827696,0.10098700360466209
3333.773154066449,0.10060729661567766
3337.308664558327,0.10022982380756865
3340.8444692167004,0.09985456728133618
3344.380566708282,0.0994815093189595
3347.91695570813,0.09911063238117278


==> anc/Fig.2/PNM_600_VC=true.csv <==
mu_n,sigma
800.0,93.0
801.0,93.0
802.0,93.0
803.0,93.0
804.0,93.0
805.0,93.0
806.0,93.0
807.0,93.0
808.0,93.0
809.0,93.0
810.0,93.0
811.0,93.0
812.0,93.0
813.0,93.0
814.0,93.0
815.0,93.0
816.0,93.0
817.0,93.0
818.0,93.0
819.0,93.0
820.0,93.0
821.0,93.0
822.0,93.0
823.0,93.0
824.0,93.0
825.0,93.0
826.0,93.0
827.0,93.0
828.0,93.0
829.0,93.0
830.0,93.0
831.0,93.0
832.0,93.0
833.0,93.0
834.0,93.0
835.0,93.0
836.0,93.0
837.0,93.0
838.0,93.0
839.0,93.0
840.0,93.0
841.0,93.0
842.0,93.0
843.0,93.0
844.0,93.0
845.0,93.0
846.0,93.0
847.0,93.0
848.0,93.0
849.0,93.0
850.0,93.0
851.0,93.0
852.0,93.0
853.0,93.0
854.0,93.0
855.0,93.0
856.0,93.0
857.0,93.0
858.0,93.0
859.0,93.0
860.0,93.0
861.0,93.0
862.0,93.0
863.0,93.0
864.0,93.0
865.0,93.0
866.0,93.0
867.0,93.0
868.0,93.0
869.0,93.0
870.0,93.0
871.0,93.0
872.0,93.0
873.0,93.0
874.0,93.0
875.0,93.0
876.0,93.0
877.0,93.0
878.0,93.0
879.0,93.0
880.0,93.0
881.0,93.0
882.0,93.0
883.0,93.0
884.0,93.0
885.0,93.0
886.0,93.0
887.0,93.0
888.0,93.0
889.0,93.0
890.0,93.0
891.0,93.0
892.0,93.0
893.0,93.0
894.0,93.0
895.0,93.0
896.0,93.0
897.0,93.0
898.0,93.0
899.0,93.0
900.0,93.0
901.0,93.0
902.0,93.0
903.0,93.0
904.0,93.0
905.0,93.0
906.0,93.0
907.0,93.0
908.0,93.0
909.0,93.0
910.0,93.0
911.0,93.0
912.0,93.0
913.0,93.0
914.0,93.0
915.0,93.0
916.0,93.0
917.0,93.0
918.0,93.0
919.0,93.0
920.0,93.0
921.0,93.0
922.0,93.0
923.0,93.0
924.0,93.0
925.0,93.0
926.0,93.0
927.0,93.0
928.0,93.0
929.0,93.0
930.0,93.0
931.0,93.0
932.0,93.0
933.0,93.0
934.0,93.0
935.0,93.0
936.0,93.0
937.0,93.0
938.0,93.0
939.0,93.0
939.3207112525372,92.97386587319693
940.2338859556718,92.3260558572825
940.3038893595017,91.73248149215028
940.3134126513305,91.1777169460224
940.3455635666386,90.6523908220444
940.4189796934268,90.15028952517022
940.536524712062,89.66705029556003
940.6963850902149,89.19947945738654
940.8954272737719,88.74516402919512
941.1303477440209,88.30223555167332
941.3980770782686,87.8692189563625
941.6959067092645,87.44493177160959
942.0215081787416,87.02841455016718
942.3729113631723,86.61888142553103
942.7484688713648,86.21568407426855
943.1468178609958,85.81828485800881
943.5668437568874,85.42623640337125
944.0076474223019,85.03916579175527
944.46851607516,84.65676211113683
944.9488977279527,84.2787665004708
945.4483787476375,83.90496406930038
945.966664105911,83.5351772480929
946.5035599202291,83.1692602442637
947.0589579415704,82.80709436379374
947.632821703732,82.44858401932967
948.2251741030063,82.09365328999603
948.8360862250055,81.74224293097261
949.46566727336,81.39430775500122
950.1140554891334,81.049814326572
950.7814099719448,80.7087389227954
951.4679033353067,80.37106572566361
952.1737151410902,80.03678521789946
952.8990260687463,79.70589276051267
953.6440127804495,79.37838733432338
954.4088434489353,79.05427043112957
955.1936739139601,78.73354508204574
955.9986444360013,78.41621501249786
956.8238770139903,78.10228391428936
957.6694732321699,77.79175482581374
958.5355126012361,77.48462961223996
959.4220513551065,77.18090853744225
960.3291216662997,76.88058992014639
961.2567312391176,76.5836698664717
962.2048632414984,76.2901420715593
963.1734765359735,75.99999768307894
964.1625061704511,75.7132252195695
965.1718640910208,75.42981053688604
966.2014400407526,75.14973683636602
967.25110261029,74.87298470864705
968.3207004079966,74.59953220739978
969.4100633209301,74.32935494781664
970.5190038392808,74.0624262249087
971.6473184209963,73.79871714733069
972.7947888750249,73.53819678271927
973.9611837448725,73.28083231106305
975.1462596769046,73.02658918306538
976.3497627598894,72.77543128080085
977.5714298246679,72.52732107835786
978.8109896955553,72.28221980062001
980.0681643862135,72.04008757852915
981.3426702349278,71.8008835995503
982.6342189758053,71.5645662523342
983.9425187434772,71.33109326476728
985.2672750103198,71.10042183485339
986.6081914559462,70.87250875401458
987.964970769862,70.6473105226102
989.3373153884309,70.42478345753308
990.7249281682707,70.20488379192997
992.1275129982578,69.9875677671206
993.5447753529312,69.77279171691669
994.976422790143,69.56051214456987
996.4221653958509,69.35068579260457
997.8817161795064,69.14326970591009
999.3547914229734,68.93822128839156
1000.8411109859823,68.73549835350802
1002.3403985716695,68.53505916914243
1003.8523819548222,68.33686249709596
1005.3767931758598,68.14086762758964
1006.9133687034631,67.94703440914779
1008.4618495684465,67.7553232741968
1010.0219814713053,67.56569526069333
1011.5935148660596,67.37811203014542
1013.1762050224037,67.19253588228727
1014.7698120684055,67.00892976672448
1016.3741010156992,66.82725729181908
1017.9888417688959,66.64748273105413
1019.6138091210553,66.46957102714725
1021.24878273656,66.29348779409781
1022.8935471230654,66.1191993174214
1024.5478915935848,65.94667255271582
1026.2116102201453,65.77587512278318
1027.8845017799756,65.60677531344474
1029.5663696951635,65.43934206818867
1031.2570219669744,65.27354498184316
1032.9562711052827,65.1093542933302
1034.6639340541371,64.94674087766947
1036.379832114086,64.78567623732786
1038.1037908617084,64.62613249298056
1039.8356400671385,64.46808237381694
1041.575213609895,64.31149920743685
1043.322349393522,64.1563569094214
1045.0768892594717,64.00262997265125
1046.8386789004292,63.85029345640085
1048.6075677735716,63.69932297529828
1050.3834090139637,63.54969468818166
1052.1660593482177,63.40138528687475
1053.95537900884,63.254371984957956
1055.751231649266,63.10863250653385
1057.5534842597979,62.964145075026515
1059.3620070846898,62.82088840206245
1061.1766735402855,62.678841676413114
1062.9973601345023,62.53798455305755
1064.8239463876275,62.398297142359375
1066.6563147545921,62.259759999391164
1068.494350548646,62.12235411339394
1070.3379418666223,61.98606089740975
1072.1869795157388,61.85086217807991
1074.0413569419873,61.716740185621056
1075.9009701600953,61.58367754397949
1077.7657176851694,61.451657261187094
1079.6355004658674,61.320662719892
1081.51022181928,61.19067766810419
1083.3897873673372,61.06168621011955
1085.2741049748722,60.9336727976561
1087.1630846892335,60.806622221179566
1089.0566386814999,60.68051960143607
1090.9546811892064,60.55535038117465
1092.8571284606182,60.431100317071525
1094.7638987004905,60.307755471845816
1096.6749120173251,60.18530220657386
1098.5900903720362,60.06372717318559
1100.5093575280725,59.94301730715762
1102.4326390029123,59.82315982038811
1104.359862020894,59.70414219424965
1106.2909554674218,59.58595217283029
1108.2258498444264,59.46857775634275
1110.1644772271102,59.35200719470951
1112.106771221929,59.23622898131756
1114.0526669257551,59.12123184693361
1116.0021008862498,59.0070047537896
1117.9550110633286,58.89353688981565
1119.9113367917935,58.78081766303957
1121.8710187449835,58.66883669612433
1123.8339988995406,58.55758382106608
1125.8002205011296,58.44704907402194
1127.769628031219,58.3372226902915
1129.74216717477,58.228095099423996
1131.71778478889,58.11965692046327
1133.6964288723939,58.01189895732252
1135.6780485362347,57.90481219428162
1137.6625939748062,57.79838779161099
1139.650016438084,57.69261708131563
1141.6402682045261,57.58749156298543
1143.6333025548288,57.483002899774114
1145.629073746383,57.379142914474855
1147.6275369884825,57.27590358570652
1149.6286484182722,57.17327704420891
1151.6323650773427,57.07125556922868
1153.638644889041,56.96983158501369
1155.6474466364011,56.86899765739504
1157.6587299407126,56.768746490463386
1159.6724552407336,56.66907092334244
1161.6885837724228,56.569963927033065
1163.707077549321,56.47141860135925
1165.7278993434677,56.37342817199051
1167.7510126668085,56.27598598753476
1169.7763817532314,56.17908551673053
1171.8039715409875,56.0827203456887
1173.8337476556878,55.98688417522516
1175.8656763937693,55.891570818263695
1177.8997247063671,55.79677419729498
1179.9358601837093,55.702488341918766
1181.9740510398826,55.60870738643839
1184.0142660980698,55.515425567528204
1186.056474776158,55.4226372219556
1188.1006470727566,55.33033678436434
1190.1467535535983,55.23851878511665
1192.1947653383247,55.147177848193884
1194.244654087605,55.05630868914602
1196.2963919906238,54.96590611309756
1198.3499517529078,54.875965012806205
1200.405306584474,54.78648036676889
1202.462430188301,54.697447237377524
1204.5212967491034,54.6088607691208
1206.581880922417,54.52071618683391
1208.6441578239758,54.433008793993004
1210.7081030193362,54.34573397104515
1212.7736925138454,54.25888717379581
1214.8409027427952,54.17246393181979
1216.909710561892,54.08645984692356
1218.9800932379546,54.000870591642474
1221.052028439854,53.91569190777468
1223.1254942296869,53.83091960495087
1225.2004690541914,53.74654955924241
1227.2769317363702,53.66257771180081
1229.3548614673373,53.579000067532334
1231.4342377983671,53.49581269380325
1233.5150406331538,53.4130117191789
1235.5972502202635,53.33059333219163
1237.6808471457805,53.24855378013956
1239.765812326134,53.16688936791342
1241.8521270011152,53.08559645685319
1243.9397727270587,53.00467146362992
1246.0287313701979,52.9241108591551
1248.1189851001982,52.84391116751876
1250.2105163838228,52.764068964946055
1252.3033079787888,52.684580878786804
1254.3973429277453,52.60544358652128
1256.4926045524228,52.52665381479511
1258.5890764479082,52.448208338472966
1260.686742477064,52.37010397971472
1262.7855867650972,52.292337607076746
1264.885593694231,52.21490613462708
1266.9867478985348,52.13780652108791
1269.0890342588586,52.06103576899352
1271.1924378978986,51.9845909238692
1273.2969441753735,51.90846907342754
1275.4025386833207,51.83266734678429
1277.5092072415025,51.757182913691004
1279.6169358929178,51.682012983785434
1281.7257108994245,51.607154805858706
1283.8355187374616,51.532605667138924
1285.946346093866,51.4583628925897
1288.0581798617948,51.38442384422519
1290.171007136743,51.31078592044203
1292.2848152126403,51.237446555361025
1294.3995915780515,51.16440321818878
1296.5153239124604,51.09165341259039
1298.6320000826238,51.01919467607361
1300.7496081390448,50.94702457939458
1302.8681363124751,50.875140725964066
1304.9875730105457,50.80354075127875
1307.107906814439,50.73222232235595
1309.2291264756536,50.66118313718559
1311.3512209128287,50.59042092418975
1313.474179208653,50.519933441697745
1315.5979906068376,50.44971847743094
1317.722644509139,50.37977384799436
1319.8481304724794,50.310097398386965
1321.9744382060987,50.240687001513734
1324.1015575687925,50.17154055771463
1326.2294785661936,50.102655994298985
1328.358191348127,50.034031265092224
1330.4876862060066,49.965664349989645
1332.6179535702986,49.89755325452064
1334.7489840080411,49.829696009423
1336.8807682204038,49.76209067022223
1339.0132970403213,49.694735316825096
1341.1465614301462,49.627628053113895
1343.2805524793894,49.56076700655738
1345.4152614024679,49.49415032782083
1347.5506795365345,49.42777619039158
1349.6867983393377,49.361642790208336
1351.8236093871178,49.29574834529594
1353.9611043725638,49.23009109541173
1356.0992751028075,49.164669301697
1358.2381134974487,49.099481246333575
1360.3776115866326,49.034525232209035
1362.517761509167,48.96979958258944
1364.6585555106672,48.90530264079515
1366.7999859417512,48.84103276988634
1368.942045256264,48.77698835235246
1371.0847260095409,48.713167789808494
1373.2280208566997,48.6495695026958
1375.3719225509808,48.58619192999146
1377.5164239421058,48.52303352892029
1379.6615179746786,48.460092774673825
1381.8071976866106,48.397368160133375
1383.9534562075876,48.33485819560064
1386.100286757558,48.27256140853112
1388.2476826452523,48.21047634327307
1390.3956372667346,48.14860156081148
1392.544144103982,48.08693563851764
1394.6931967234887,48.02547716990179
1396.8427887748996,47.96422476437124
1398.9929139896722,47.90317704699318
1401.1435661797616,47.84233265826194
1403.294739236328,47.78169025386802
1405.4464271284776,47.72124850447583
1407.5986239020183,47.66100609550105
1409.7513236782454,47.60096172689513
1411.9045206527499,47.54111411293208
1414.0582090942444,47.481461981999296
1416.2123833434148,47.4220040763922
1418.3670378117974,47.362739152113384
1420.52216698067,47.303665978674104
1422.6777653999661,47.24478333889953
1424.8338276872112,47.18609002873797
1426.9903485264808,47.127584857073806
1429.1473226673668,47.069266645541276
1431.3047449239807,47.01113422834555
1433.4626101739593,46.95318645208322
1435.6209133574941,46.895422175567546
1437.7796494763813,46.837840269656475
1439.938813593091,46.78043961708538
1442.09840082984,46.72321911229808
1444.258406367697,46.6661776612856
1446.418825445696,46.60931418142543
1448.5796533599698,46.55262760132408
1450.7408854628902,46.49611686066082
1452.90251716224,46.43978091003754
1455.0645439203774,46.38361871082597
1457.2269612534399,46.32762923502353
1459.3897647305398,46.271811465105706
1461.5529499729926,46.216164393885926
1463.7165126535456,46.160687024374106
1465.8804484956263,46.10537836963935
1468.0447532726039,46.05023745267446
1470.2094228070603,45.99526330626277
1472.3744529700784,45.94045497284681
1474.5398396805422,45.88581150440094
1476.7055789044377,45.83133196230109
1478.8716666541914,45.777015417204815
1481.0380989879895,45.72286094892433
1483.2048720091327,45.66886764630853
1485.37198186539,45.61503460712334
1487.5394247483625,45.561360937933536
1489.7071968928726,45.50784575399104
1491.8752945763417,45.454488179118435
1494.0437141181956,45.401287345599194
1496.212451879274,45.348242394068485
1498.3815042612473,45.295352473403874
1500.5508677060484,45.242616740620505
1502.7205386953115,45.19003436076637
1504.8905137498193,45.13760450681931
1507.0607894289603,45.085326359585345
1509.2313623301966,45.033199107600055
1511.402229088536,44.98122194702926
1513.5733863760188,44.92939408157333
1515.7448309012107,44.877714722372026
1517.916559408702,44.82618308791078
1520.0885686786148,44.77479840392767
1522.2608555261245,44.72355990332436
1524.43341680098,44.67246682607523
1526.6062493870372,44.621518419139626
1528.7793502018033,44.570713936375896
1530.9527161959793,44.52005263845569
1533.1263443530129,44.469533792778215
1535.3002316886696,44.419156673390624
1537.4743752505926,44.36892056090372
1539.6487721178823,44.31882474241284
1541.8234194006786,44.26886851141785
1543.998314239752,44.219051167746656
1546.1734538060914,44.169372017475574
1548.3488353005189,44.11983037285734
1550.5244559532887,44.07042555224362
1552.7003130237022,44.021156880012235
1554.8764037997328,43.972023686495476
1557.0527255976506,43.92302530790782
1559.2292757616524,43.87416108627621
1561.4060516635025,43.82543036937033
1563.5830507021763,43.77683251063487
1565.7602703035054,43.72836686912107
1567.9377079198414,43.680032809422435
1570.1153610297033,43.63182970160661
1572.2932271374514,43.58375692115283
1574.4713037729582,43.53581384888885
1576.6495884912756,43.487999870925655
1578.8280788723232,43.44031437859872
1581.0067725205695,43.39275676840512
1583.1856670647244,43.345326441945
1585.364760157428,43.298022805860384
1587.5440494749566,43.25084527177902
1589.7235327169233,43.203793256255786
1591.903207605985,43.1568661807157
1594.083071887557,43.110063471398675
1596.2631233295272,43.06338455930362
1598.4433597219827,43.0168288801356
1600.6237788769279,42.97039587424983
1602.8043786280152,42.92408498660033
1604.9851568302847,42.87789566668809
1607.1661113598927,42.83182736850818
1609.3472401138577,42.78587955050026
1611.5285410098036,42.74005167549776
1613.7100119857105,42.694343210679094
1615.8916509996607,42.64875362751769
1618.0734560296053,42.60328240173622
1620.255425073112,42.557929013257166
1622.437556147135,42.51269294615633
1624.6198472877782,42.467573688616994
1626.8022965500704,42.42257073288591
1628.9849020077281,42.37768357522491
1631.1676617529424,42.33291171587003
1633.3505738961521,42.2882546589859
1635.5336365658277,42.24371191262299
1637.716847908257,42.19928298867473
1639.9002060873358,42.15496740283656
1642.083709284357,42.110764674563065
1644.2673556978061,42.06667432702779
1646.4511435431607,42.022695887083316
1648.6350710526885,41.978828885220175
1650.8191364752506,41.93507285552796
1653.003338076111,41.89142733565796
1655.1876741367407,41.84789186678211
1657.3721429546315,41.804465993557244
1659.55674284311,41.761149264086896
1661.741472131154,41.71794122988468
1663.9263291632126,41.674841445837814
1666.111312299026,41.63184947017122
1668.296419913451,41.58896486441207
1670.4816503962873,41.546187193354385
1672.6670021521059,41.503516025025014
1674.8524736000813,41.46095093064907
1677.038063173826,41.418491484616865
1679.223769321224,41.376137264449675
1681.4095905042695,41.33388785076742
1683.5777050565866,41.28889794597537
1685.689378885835,41.234975170377396
1687.766475753854,41.17559800866731
1689.8158097711366,41.11184617814065
1691.8408191492563,41.0442616548733
1693.8437032077422,40.973189261356296
1695.8260393672615,40.8988749323721
1697.789041711802,40.821506868955446
1699.7336915589642,40.74123630770136
1701.6608115619683,40.65818930064598
1703.5711113090479,40.57247395969503
1705.4652171049875,40.48418518516338
1707.3436923280735,40.39340789597586
1709.2070518511048,40.30021931659739
1711.055772552505,40.204690642946346
1712.8903011550158,40.10688828405409
1714.7110601800039,40.00687480473411
1716.5184525372192,39.90470965186082
1718.312865103449,39.80044972040393
1720.0946715368698,39.69414979841012
1721.8642345034486,39.58586291892446
1723.6219074441526,39.47564063928586
1725.3680359787172,39.363533262981484
1727.102959018493,39.24959001556088
1728.8270096441452,39.133859183445644
1730.5405157918274,39.016388222547555
1732.2438007823089,38.89722384214955
1733.937183720807,38.776412068440926
1735.6209797900458,38.65399829126674
1737.295500455065,38.530027297018016
1738.9610535951367,38.404543290082174
1740.617943575724,38.277589904898356
1742.2664712713276,38.14921021031872
1743.9069340485435,38.019446707747484
1745.5396257172376,37.88834132429672
1747.16483645667,37.755935402029685
1748.7828527224808,37.62226968422076
1750.3939571395674,37.48738429941504
1751.9984283853396,37.35131874399201
1753.596541066943,37.214111863783266
1755.1885655961273,37.07580183533889
1756.7747680640073,36.93642614715974
1758.3554101185337,36.796021581357955
1759.9307488465067,36.65462419601824
1761.501036661799,36.51226930851643
1763.0665212012543,36.3689914800266
1764.6274452292735,36.22482450136401
1766.1840465520406,36.07980138031629
1767.7365579419845,35.933954330547124
1769.2852070729755,35.78731476215174
1770.830216466554,35.63991327390622
1772.37180344929,35.49177964722294
1773.9101801213367,35.34294284182144
1775.445553336034,35.19343099308984
1776.9781246903865,35.04327141110778
1778.5080905260818,34.892490581277166
1780.0356419407592,34.741114166516475
1781.5609648090328,34.589167010938134
1783.0842398128534,34.43667314494595
1784.6056424806893,34.28365579167015
1786.1253432349897,34.13013737465793
1787.6435074473936,33.97613952673527
1789.1602955010974,33.8216830999492
1790.6758628598573,33.66678817651201
1792.1903601429929,33.511474080646195
1793.7039332059219,33.35575939126231
1795.2167232255738,33.1996619553664
1796.7288667902394,33.043198902132644
1798.240495993262,32.88638665754743
1799.7517385301323,32.729240959562986
1801.262717798447,32.57177687367363
1802.773553000337,32.4140088088603
1804.2843592468873,32.255950533828766
1805.7952476641617,32.09761519348446
1807.3063255004552,31.93901532558847
1808.8176962344044,31.780162877539226
1810.3294596836372,31.62106922323459
1811.8417121136501,31.461745179964566
1813.3545463466364,31.302201025303827
1814.868051870004,31.14244651395317
1816.3823149443556,30.982490894512257
1817.8974187107135,30.822342926140553
1819.4134432967967,30.662010895088745
1820.9304659221898,30.501502631074715
1822.4485610022464,30.340825523483932
1823.9678002505946,30.17998653737858
1825.488252780131,30.01899222930015
1827.0099852023977,29.85784876285326
1828.5330617252769,29.696561924065264
1830.0575442489032,29.53513713650971
1831.5834924597555,29.373579476190343
1833.1109639228955,29.21189368618916
1834.6400141722752,29.050084191065654
1836.170696799138,28.888155111019703
1837.703063538466,28.726110275813415
1839.237164353477,28.563953238458563
1840.7730475181734,28.401687288674328
1842.3107596979478,28.239315466122367
1843.8503460282627,28.076840573426615
1845.3918501914084,27.914265188983787
1846.9353144913898,27.751591679580972
1848.4807799269458,27.58882221282451
1850.0282862627448,27.425958769394146
1851.577872098777,27.26300315513327
1853.129574938022,27.099957012995215
1854.6834312523579,26.936821834844157
1856.2394765468316,26.77359897314172
1857.7977454222876,26.610289652524738
1859.3582716363974,26.4468949812878
1860.9210881631639,26.28341596279401
1862.486227250912,26.1198535068221
1864.0537204788343,25.95620844087283
1865.6235988121236,25.792481521447275
1867.1958926557393,25.628673445315957
1868.770631906851,25.46478486079768
1870.3478460060026,25.30081637906252
1871.927563987032,25.13676858548102
1873.5098145257955,24.972642051035674
1875.0946259877207,24.808437343813125
1876.6820264742375,24.644155040598154
1878.2720438681072,24.479795738584773
1879.8647058776914,24.315360067227513
1881.4600400801787,24.150848700248037
1883.0580739638042,23.986262367819904
1884.658834969076,23.82160186894843
1886.2623505290262,23.65686808406347
1887.8686481085138,23.492061987848466
1889.477755242574,23.32718466232028
1891.0896995738285,23.16223731017875
1892.7045088889683,22.99722126844734
1894.322211154285,22.832138022418608
1895.9428345502677,22.666989219923206
1897.5664075052362,22.501776685939834
1899.1929587279967,22.336502437559687
1900.8225172395041,22.171168699320607
1902.4551124034886,22.00577791892645
1904.0907739560216,21.84033278336094
1905.7295320339613,21.674836235406218
1907.3714172022528,21.509291490580466
1909.0164604799954,21.34370205449398
1910.6646933652326,21.17807174063334
1912.3161478583752,21.01240468857351
1913.9708564841872,20.846705382619284
1915.6288523122319,20.68097867086882
1917.2901689756766,20.515229784694043
1918.9548406883519,20.349464358625784
1920.6229022599414,20.18368845062809
1922.2943891091563,20.017908562738278
1923.9693372747797,19.852131662051143
1925.6477834244042,19.686365202011793
1927.329764860712,19.520617143979614
1929.0153195251166,19.354895979018696
1930.7044859985947,19.189210749862504
1932.3973034995,19.023571072991764
1934.0938118781687,18.857987160756636
1935.7940516080912,18.692469843463495
1937.4980637734448,18.52703059134276
1939.2058900527516,18.361681536296203
1940.9175726984222,18.196435493314326
1942.6331545119665,18.03130598144997
1944.3526788146023,17.866307244208222
1946.0761894130521,17.701454269219823
1947.8037305602604,17.536762807034727
1949.5353469108074,17.37224938887201
1951.2710834707912,17.207931343149884
1953.0109855419544,17.04382681059997
1954.7550986598478,16.879954757767518
1956.5034685258513,16.71633498868202
1958.2561409328796,16.55298815447738
1960.0131616846368,16.389935760727763
1961.774576508311,16.22720017226013
1963.540430960644,16.064804615198515
1965.3107703273452,15.902773175991072
1967.0856395158698,15.741130797168278
1968.8650829416367,15.579903269582626
1970.6491444078235,15.419117220884953
1972.4378669789282,15.258800099999137
1974.2312928483755,15.09898015736829
1976.0294632004993,14.939686420759138
1977.8324180673378,14.780948666436442
1979.6401961807226,14.62279738553201
1981.4528348202675,14.465263745474747
1983.2703696579256,14.3083795463697
1985.0928345998684,14.15217717225984
1986.9202616265381,13.996689537239574
1988.7526806317933,13.841950026442575
1990.5901192621636,13.687992431972326
1992.4326027572665,13.534850883893107
1994.2801537925616,13.38255977647945
1996.1327923255958,13.231153689939216
1997.9905354469986,13.080667307927353
1999.8533972374776,12.931135331205523
2001.721388632111,12.78259238787134
2003.5945172931808,12.63507294062971
2005.47278749282,12.488611191646735
2007.356200006681,12.343240985566254
2009.2447520197823,12.198995711325233
2011.1384370456033,12.055908203427967
2013.0372448594298,11.914010643390235
2014.9411614467967,11.77333446206757
2016.8501689677878,11.633910243607358
2018.7642457377744,11.49576763176062
2020.6833662250501,11.358935239287876
2022.6075010656104,11.223440561166377
2024.5366170952063,11.089309892286833
2026.4706773985672,10.956568250279796
2028.4096413755537,10.825239304069243
2030.3534648237996,10.695345308688038
2032.3021000372448,10.566907046830032
2034.2554959197894,10.439943777533186
2036.2135981131598,10.314473192319321
2038.1763491379393,10.190511379028182
2040.143688546586,10.068072793502505
2042.1155530871854,9.94717023919642
2044.0918768765787,9.827814854697248
2046.0725915814655,9.710016109067857
2048.0576266060366,9.593781804840765
2050.0469092846733,9.479118088423572
2052.040365078256,9.366029467611906
2054.0379177726463,9.2545188358387
2056.0394896779444,9.14458750275103
2058.0450018271868,9.036235230648833
2060.0543741732135,8.92946027629656
2062.0675257825196,8.824259437583256
2064.0843750250046,8.72062810450007
2066.1048397586214,8.618560313879284
2068.1288375080476,8.518048807354129
2070.1562856365977,8.419085091987064
2072.1871015107226,8.321659503040104
2074.221202656531,8.225761268365774
2076.2585069079014,8.131378573926922
2078.2989325458284,8.038498629976402
2080.342398428783,7.9471077374580235
2082.388824113918,7.8571913542189735
2084.4381299690776,7.768734160663708
2086.490237275613,7.681720124509331
2088.545068322116,7.596132564336069
2090.6025464892004,7.511954211668918
2092.662596325569,7.429167271354679
2094.725143615602,7.347753480034719
2096.7901154387823,7.267694162547123
2098.8574402212876,7.188970286120826
2100.927047780104,7.111562512254756
2102.9988693600444,7.035451246201607
2105.072837664069,6.9606166840017165
2107.148886877309,6.887038857031618
2109.226952685193,6.8146976740577125
2111.3069722860996,6.743572960800747
2113.388884398927,6.673644497032243
2115.4726292659766,6.604892051240781
2117.5581486515484,6.53729541291746
2119.6453858366062,6.470834422518824
2121.734285609896,6.405488999176143
2123.824794255837,6.341239166226386
2125.91685953954,6.278065074645446
2128.010430689254,6.21594702446991
2130.105458376535,6.154865484295536
2132.201894694422,6.0948011089402865
2134.2996931338716,6.035734755369948
2136.3988085587075,5.977647496970848
2138.4991971792883,5.920520636266744
2140.6008165251305,5.864335716167764
2142.7036254166487,5.809074529839896
2144.8075839362155,5.754719129284416
2146.9126533986814,5.7012518327079835
2149.0187963215203,5.648655230768279
2151.1259763947155,5.596912191772074
2153.234158450525,5.546005865901711
2155.343308433217,5.495919688542523
2157.453393368888,5.44663738278077
2159.5643813354404,5.398142961136228
2161.6762414328,5.350420726593758
2163.788943753439,5.3034552729912265
2165.9024593532695,5.257231484820503
2168.016760222947,5.211734536493188
2170.131819259648,5.166949891120955
2172.2476102393343,5.122863298857178
2174.364107789561,5.079460794840134
2176.4812873628334,5.036728696784427
2178.5991252105528,4.99465360225056
2180.7175983575517,4.953222385633643
2182.8366845772466,4.912422194901527
2184.9563623674057,4.872240448112265
2187.0766109265423,4.832664829739256
2189.1974101309447,4.793683286831007
2191.3187405123276,4.755284025026902
2193.4405832361194,4.717455504453216
2195.562920080371,4.680186435518798
2197.6857334152864,4.643465774627393
2199.8090061833677,4.6072827198269
2201.932721880163,4.571626706406815
2204.0568645356157,4.536487402462156
2206.1814186959905,4.501854704432416
2208.3063694063867,4.467718732631786
2210.431702193807,4.434069826777045
2212.5574030507764,4.400898541525249
2214.683458419507,4.368195642028409
2216.809855176581,4.335952099513924
2218.9365806181513,4.304159086896841
2221.0636224456357,4.272807974429833
2223.1909687519023,4.24189032539781
2225.318608007923,4.211397891860128
2227.4465639157183,4.181332582728951
2229.5862845142456,4.154967325732313
2231.735537312575,4.131661048021749
2233.8912539689745,4.110524061992489
2236.052294334494,4.091215136775784
2238.2179890175926,4.073526194068416
2240.3878796119366,4.05730862574057
2242.561624464818,4.042446696217661
2244.7389547153443,4.028845205296121
2246.9196505859113,4.0164228789593155
2249.1035273016555,4.005108473340226
2251.29042612659,3.9948383142874633
2253.4802083485447,3.9855546599631118
2255.672751072143,3.977204564920331
2257.8679441760196,3.9697390647202955
2260.065688050188,3.9631125735001795
2262.2658918737247,3.957282427580745
2264.4684722772217,3.952208531928902
2266.673352285859,3.947853080720512
2268.88046047139,3.94418033234174
2271.0897302624835,3.941156425077209
2273.301099377032,3.9387492236771777
2275.51450934973,3.9369281896864465
2277.729905135009,3.93566427029508
2279.9472347702986,3.934929801800194
2282.16644908803,3.9346984247290897
2284.387501467452,3.9349450083711317
2286.610347619216,3.9356455829875503
2288.8349453971646,3.9367772783544637
2291.0612546328616,3.938318267586385
2293.289797056771,3.938629546471197
2295.5239208521243,3.9283205255816007
2297.7624348258646,3.9115291884139234
2300.004888050074,3.890068085900829
2302.2511157548993,3.864849016108036
2304.5010404762975,3.836484695613357
2306.754622445563,3.8054402842775197
2309.011839936111,3.772093458489191
2311.2726796988127,3.736763662790688
2313.5371317397517,3.6997282444743527
2315.8051862807656,3.661232156529965
2318.076831943369,3.6214941909916436
2320.352054674766,3.5807112085526214
2322.6308371503746,3.5390611509450505
2324.913158494351,3.4967052844898414
2327.1989942171836,3.45378994252013
2329.4883163025097,3.4104479321695935
2331.7810933956466,3.3667997105282432
2334.0772910594737,3.3229543980467793
2336.3768720723056,3.279010673657886
2338.6797967488214,3.2350575809938307
2340.9860232698707,3.1911752652170993
2343.295508010601,3.14743565348383
2345.60820585917,3.1039030877579927
2347.9240705205007,3.0606349158662227
2350.2430548013076,3.0176820448314214
2352.5651108739744,2.975089459335544
2354.890190517944,2.9328967074161376
2357.218245338142,2.8911383550509573
2359.549226960551,2.8498444110288257
2361.8830872055833,2.809040723370131
2364.2197782401777,2.7687493485014683
2366.5592527098647,2.728988894375201
2368.9014638521003,2.689774838728103
2371.2463655923593,2.6511198236894447
2373.5939126244098,2.6130339279586945
2375.944060476263,2.5755249177813226
2378.296765563199,2.538598477948062
2380.651985229251,2.50225842403121
2383.009677778411,2.466506897051523
2385.369802496794,2.431344541739936
2387.7323196668485,2.3967706695209325
2390.09719057465,2.3627834073042724
2392.464377511223,2.329379833123223
2394.8338437687116,2.2965560996086674
2397.205553632198,2.2643075462357203
2399.5794723678177,2.2326288012265363
2401.955566207807,2.2015138739400895
2404.33380233301,2.170956238525683
2406.7141488533302,2.140948909566023
2409.0965747865375,2.1114845103852162
2411.48105003581,2.0825553346478016
2413.867545366317,2.05415340182964
2416.2560323811354,2.0262705070969083
2418.646483496719,1.9988982660874162
2421.038871918151,1.972028155049663
2423.433171614323,1.9456515467592623
2425.829357293221,1.9197597425947917
2428.2274043774155,1.8943440011279418
2430.6272889798756,1.8693955635489583
2433.0289878801855,1.8449056762223224
2435.4324785012363,1.8208656106435723
2437.8377388864387,1.7972666810422584
2440.244747677518,1.7741002598559799
2442.6534840929053,1.751357791280886
2445.0639279067645,1.7290308030837684
2447.4760594286586,1.7071109168469156
2449.8898594838743,1.685589856799317
2452.3053093944077,1.6644594573750924
2454.722390960608,1.643711669626167
2457.141086443476,1.6233385666062121
2459.561378547609,1.6033323478299393
2461.9832504047895,1.583685342903711
2464.4066855581946,1.5643900144148182
2466.8316679472136,1.5454389601563154
2469.258181892874,1.5268249147600563
2471.686212083831,1.5085407508019124
2474.115743562934,1.4905794794373393
2476.5467617143286,1.4729342506200278
2478.9792522510897,1.4555983529519727
2481.4132012033615,1.438565213207441
2483.848594906987,1.421828395570264
2486.2854199926114,1.405381600619397
2488.7236633752423,1.389218664095496
2491.1633122442336,1.3733335554741635
2493.6043540537084,1.357720376377233
2496.046776513364,1.3423733588383286
2498.4905675796745,1.3272868634503017
2500.9357154474596,1.31245537740834
2503.382208541809,1.2978735124687075
2505.8300355103347,1.2835360028364011
2508.2791852157675,1.269437702996467
2510.7296467288384,1.2555735855005867
2513.1814093214816,1.2419387387201306
2515.634462460298,1.2285283645745733
2518.08879580031,1.2153377762448667
2520.5443991789534,1.202362395878903
2523.0012626103385,1.1895977522956414
2525.4593762797285,1.1770394786947111
2527.9187305382584,1.1646833103756826
2530.379315897857,1.152525082472704
2532.8411230263805,1.1405607277078293
2535.3041427429457,1.1287862741668984
2537.7683660134426,1.117197843101228
2540.2337839462334,1.1057916467573081
2542.7003877880175,1.0945639862370953
2545.1681689198645,1.0835112493908428
2547.637118853398,1.0726299087440778
2550.1072292271324,1.061916519459692
2552.5784918029512,1.0513677173368527
2555.05089846272,1.0409802168474294
2557.524441205031,1.0307508092099893
2559.9991121420703,1.0206763605028242
2562.474903496603,1.0107538098158013
2564.9518075990773,1.00098016744103
2567.429816884827,0.9913525131031617
2569.908923891389,0.981867994228495
2572.389121255909,0.9725238242530615
2574.8704017126497,0.9633172809697853
2577.3527580905866,0.9542457049138132
2579.8361833110935,0.9453064977860889
2582.3206703857,0.9364971209146138
2584.806212413947,0.9278150937528806
2587.2928025813,0.9192579924150359
2589.7804341571464,0.9108234482471625
2592.269100492857,0.9025091464341211
2594.758795019918,0.8943128246413422
2597.249511248124,0.8862322716910144
2599.7412427638315,0.8782653262717695
2602.2339832282746,0.8704098756815376
2604.727726375935,0.8626638546027672
2607.2224660129627,0.8550252439090978
2609.7181960156586,0.847492069503235
2612.2149103289885,0.8400624011850577
2614.712602965168,0.8327343515492039
2617.211268002269,0.8255060749119668
2619.7108995828935,0.8183757662658264
2622.2114919128658,0.8113416602622078
2624.7130392599865,0.8044020302207673
2627.215535952811,0.7975551871649429
2629.718976379471,0.790799478883266
2632.223354986528,0.7841332890155852
2634.7286662778715,0.7775550361634034
2637.234904813633,0.7710631730242413
2639.7420652091496,0.7646561855487998
2642.2501421339457,0.7583325921207672
2644.7591303107497,0.7520909427584402
2647.269024514538,0.7459298183376376
2649.779819571606,0.7398478298354977
2652.2915103586656,0.7338436175942541
2654.804091801968,0.7279158506048089
2657.31755887645,0.7220632258092808
2659.831906604906,0.7162844674224221
2662.347130057178,0.7105783262707168
2664.8632243493753,0.7049435791494022
2667.380184643105,0.6993790281964628
2669.8980061447323,0.6938835002832986
2672.4166841046517,0.6884558464214504
2674.936213816588,0.6830949411853678
2677.4565906169023,0.6777996821500527
2679.977809883927,0.6725689893439293
2682.4998670373097,0.6674018047159713


==> anc/Fig.2/PNM_700_VC=false.csv <==
mu_n,sigma
800.0,93.0
801.0,93.0
802.0,93.0
803.0,93.0
804.0,93.0
805.0,93.0
806.0,93.0
807.0,93.0
808.0,93.0
809.0,93.0
810.0,93.0
811.0,93.0
812.0,93.0
813.0,93.0
814.0,93.0
815.0,93.0
816.0,93.0
817.0,93.0
818.0,93.0
819.0,93.0
820.0,93.0
821.0,93.0
822.0,93.0
823.0,93.0
824.0,93.0
825.0,93.0
826.0,93.0
827.0,93.0
828.0,93.0
829.0,93.0
830.0,93.0
831.0,93.0
832.0,93.0
833.0,93.0
834.0,93.0
835.0,93.0
836.0,93.0
837.0,93.0
838.0,93.0
839.0,93.0
840.0,93.0
841.0,93.0
842.0,93.0
843.0,93.0
844.0,93.0
845.0,93.0
846.0,93.0
847.0,93.0
848.0,93.0
849.0,93.0
850.0,93.0
851.0,93.0
852.0,93.0
853.0,93.0
854.0,93.0
855.0,93.0
856.0,93.0
857.0,93.0
858.0,93.0
859.0,93.0
860.0,93.0
861.0,93.0
862.0,93.0
863.0,93.0
864.0,93.0
865.0,93.0
866.0,93.0
867.0,93.0
868.0,93.0
869.0,93.0
870.0,93.0
871.0,93.0
872.0,93.0
873.0,93.0
874.0,93.0
875.0,93.0
876.0,93.0
877.0,93.0
878.0,93.0
879.0,93.0
880.0,93.0
881.0,93.0
882.0,93.0
883.0,93.0
884.0,93.0
885.0,93.0
886.0,93.0
887.0,93.0
888.0,93.0
889.0,93.0
890.0,93.0
891.0,93.0
892.0,93.0
893.0,93.0
894.0,93.0
895.0,93.0
896.0,93.0
897.0,93.0
898.0,93.0
899.0,93.0
900.0,93.0
901.0,93.0
902.0,93.0
903.0,93.0
904.0,93.0
905.0,93.0
906.0,93.0
907.0,93.0
908.0,93.0
909.0,93.0
910.0,93.0
911.0,93.0
912.0,93.0
913.0,93.0
914.0,93.0
915.0,93.0
916.0,93.0
917.0,93.0
918.0,93.0
919.0,93.0
920.0,93.0
921.0,93.0
922.0,93.0
923.0,93.0
924.0,93.0
925.0,93.0
926.0,93.0
927.0,93.0
928.0,93.0
929.0,93.0
930.0,93.0
931.0,93.0
932.0,93.0
933.0,93.0
934.0,93.0
935.0,93.0
936.0,93.0
937.0,93.0
938.0,93.0
939.0,93.0
939.367281036676,92.97703862838526
941.2458099845248,92.37626925690162
941.9124554698616,91.77681754831055
942.2663055288067,91.17962307394656
942.4633933649561,90.58574083141959
942.5721446714439,89.99616860033987
942.6312904998688,89.41180451367948
942.6657863169969,88.83343031422186
942.6929417466026,88.26170617014199
942.7252877107725,87.6971723888467
942.7721116590807,87.14025559351414
942.8403692166742,86.59127771851858
942.935272021409,86.05046660006799
943.0606924354602,85.5179672399969
943.2194567056472,84.99385306733791
943.4135655501827,84.47813672820827
943.644364748249,83.97078010219302
943.9126795981988,83.4717033745685
944.2189222532031,82.98079309173922
944.5631781032785,82.49790919680055
944.9452756299723,82.02289108853886
945.3648430358264,81.55556277558203
945.8213541887136,81.09573721248279
946.3141658799979,80.64321991013905
946.8425479950959,80.19781191222415
947.4057078889587,79.75931222453383
948.0028100189492,79.32751977710993
948.6329916959747,78.90223499085185
949.2953756598295,78.48326101189117
949.9890800584625,78.070404668805
950.7132263075359,77.66347720009155
951.4669452217133,77.26229479236936
952.249381739296,76.86667896358063
953.0596985043192,76.4764568200542
953.8970785228867,76.09146121159121
954.7607270715694,75.7115308047103
955.6498730035966,75.33651009076426
956.5637695722169,74.96624934274278
957.5016948688857,74.6006045321371
958.4629519561126,74.23943721520008
959.4468687601329,73.88261439622967
960.4527977765332,73.53000837408422
961.4801156320661,73.18149657696233
962.528222537771,72.83696138950205
963.596541661847,72.49628997545308
964.6845184452733,72.15937409851001
965.7916198786734,71.82610994335204
966.9173337552472,71.49639793848394
968.0611679116072,71.17014258211405
969.2226494658689,70.84725227200066
970.4013240603482,70.52763913995904
971.5967551145839,70.21121889152701
972.8085230930501,69.897910651123
974.0362247908581,69.58763681291076
975.2794726398392,69.28032289747571
976.5378940367252,68.9758974143456
977.8111306945308,68.67429173031833
979.0988380178122,68.37543994351465
980.4006845020951,68.07927876303543
981.7163511574852,67.78574739407439
983.0455309562361,67.4947874283178
984.3879283038876,67.2063427394465
985.7432585334459,66.92035938355056
987.1112474219746,66.63678550425419
988.4916307289033,66.35557124235534
989.8841537553042,66.07666864977718
991.2885709233511,65.80003160763421
992.7046453751692,65.52561574821927
994.1321485902706,65.25337838072348
995.5708600207672,64.98327842050232
997.0205667435866,64.7152763217142
998.4810631288942,64.44933401315795
999.9521505239842,64.18541483714728
1001.4336369518966,63.923483491264264
1002.9253368240556,63.66350597284277
1004.4270706662456,63.40544952603885
1005.9386648572716,63.14928259135148
1007.4599513796767,62.89497475746581
1008.9907675819169,62.64249671529532
1010.530955951421,62.39182021410627
1012.0803638979902,62.142918019614825
1013.638843547024,61.89576387395279
1015.2062515420683,61.65033245740097
1016.7824488562338,61.406599351800104
1018.3673006120237,61.16454100554732
1019.9606759091649,60.92413470009733
1021.5624476600343,60.68535851788809
1023.1724924323056,60.44819131161659
1024.790690298461,60.21261267479437
1026.4169246918275,59.9786029135169
1028.0510822688184,59.74614301938287
1029.6930527770771,59.51521464350562
1031.34272892924,59.28580007155967
1033.0000062820434,59.0578821998107
1034.664783120523,58.83144451207774
1036.3369603470635,58.606471057583164
1038.0164413750676,58.38294642964335
1039.7031320270307,58.16085574516063
1041.3969404368213,57.940184624876196
1043.097776955965,57.72091917434654
1044.8055540637579,57.503045965609815
1046.5201862810359,57.2865520195075
1048.2415900874348,57.07142478863167
1049.969683841988,56.85765214086779
1051.7043877069184,56.64522234350625
1053.4456235744838,56.43412404789509
1055.1933149967492,56.22434627461177
1056.9473871181588,56.01587839912893
1058.7077666107937,55.80871013795316
1060.4743816122048,55.60283153521651
1062.2471616657158,55.39823294970148
1064.0260376630956,55.19490504228045
1065.8109417895098,54.9928387637543
1067.6018074706597,54.79202534307202
1069.3985693220247,54.59245627591821
1071.2011631001274,54.39412331365265
1073.009525655748,54.19701845258955
1074.8235948890115,54.001133923603724
1076.6433097062838,53.806462182051646
1078.4686099788048,53.61299589799616
1080.299436503005,53.42072794672536
1082.1357309624368,53.22965139955429
1083.9774358912707,53.039759514901476
1085.8244946393006,52.8510457296313
1087.6768513384063,52.663503650653816
1089.5344508704209,52.47712704677404
1091.3972388363634,52.29190984078494
1093.2651615269838,52.10784610179534
1095.138165894583,51.92493003778819
1097.0161995260596,51.74315598840142
1098.8992106171522,51.562518417927585
1100.7871479478322,51.383011908525596
1102.67996085881,51.20463115363985
1104.5775992291253,51.02737095162216
1106.4800134547804,50.851226199552265
1108.3871544283852,50.67619188725136
1110.298973519784,50.50226309148677
1112.2154225576328,50.32943497036192
1114.1364538118899,50.15770275788861
1116.0620199772027,49.98706175873876
1117.9920741571507,49.817507343171386
1119.9265698493261,49.64903494213202
1121.865460931216,49.48164004252152
1123.8087016468694,49.31531818263123
1125.756246594317,49.15006494774132
1127.7080507137196,48.98587596588062
1129.6640692762219,48.822746903743635
1131.6242578734893,48.660673462763214
1133.5885724079008,48.4996513753364
1135.556969083377,48.33967640120039
1137.5294043968192,48.18074432395568
1139.505835130141,48.02285094773556
1141.4862183428686,47.86599209401838
1143.4705113652853,47.710163598579406
1145.4586717921059,47.555361308581844
1147.4506574766572,47.401581079803435
1149.4464265255413,47.24881877399619
1151.4459372937697,47.097070256377144
1153.4491483803417,46.94633139324801
1155.456018624251,46.79659804974082
1157.4665071009035,46.64786608768746
1159.4805731189235,46.5001313636109
1161.4981762173356,46.353389726834784
1163.5192761631006,46.2076370177107
1165.5438329489882,46.06286906595809
1167.571806791776,45.91908168911717
1169.6031581307466,45.77627069111028
1171.637847626477,45.63443186090964
1173.675836159899,45.49356097131018
1175.7170848316182,45.353653777802826
1177.7615549614698,45.214706017547435
1179.8092080883077,45.07671340844207
1181.8600059699988,44.93967164828606
1183.9139105836216,44.80357641403407
1185.9708841258425,44.66842336113924
1188.0308890134686,44.534208122981795
1190.0938878841528,44.400926310381635
1192.1598435972471,44.268573511191086
1194.2287192347876,44.137145289966
1196.3004781025975,44.00663718771235
1198.375083731502,43.87704472170573
1200.4524998786394,43.74836338538072
1202.5326905288562,43.62058864828824
1204.6156198961842,43.49371595611752
1206.7012524253773,43.367740730780696
1208.789552793507,43.24265837055716
1210.8804859116076,43.11846425029489
1212.9740169263528,42.99515372166682
1215.070111221767,42.87272211347902
1217.168734420956,42.75116473202889
1219.2698523878491,42.63047686151021
1221.3734312289478,42.51065376446299
1223.4794372950735,42.391690682266095
1225.5878371831054,42.27358283566889
1227.6985977377044,42.15632542536184
1229.811686053015,42.03991363258122
1231.9270694743404,41.924342619747506
1234.0447155997874,41.80960753113475
1236.1645922818695,41.695703493568054
1238.2866676290741,41.58262561714859
1240.4109100073752,41.47036899600185
1242.5372880417024,41.35892870904959
1244.6657706173517,41.24829982080146
1246.796326881339,41.13847738216561
1248.9289262436914,41.02945643127563
1251.0635383786755,40.92123199433273
1253.2001332259572,40.81379908646078
1255.338680991693,40.70715271257284
1257.47915214955,40.6012878682473
1259.621517441649,40.4961995406122
1261.7657478794379,40.391882709236086
1263.9118147444835,40.28833234702407
1266.059689589187,40.185543421117174
1268.209344237423,40.08351089379427
1270.3607507850918,39.9822297233748
1272.5138816006006,39.88169486512107
1274.6687093252567,39.781901272138995
1276.8252068735824,39.682843896276104
1278.9833474335487,39.584517689015804
1281.143104466727,39.48691760236645
1283.3044517083624,39.390038589744755
1285.4673631673638,39.29387560685209
1287.6318131262155,39.19842361254333
1289.7977761408083,39.10367756968658
1291.9652270401962,39.0096324460139
1294.1341409262704,38.91628321496167
1296.3044931733589,38.82362485650002
1298.4762594277533,38.73165235795049
1300.6494156071572,38.640360714792166
1302.8239379000627,38.54974493145424
1304.9998027650588,38.459800022095806
1307.1769869300654,38.370521011371714
1309.3554673914998,38.28190293518425
1311.5352214133782,38.1939408414202
1313.7162265263491,38.10662979067255
1315.8984605266653,38.01996485694766
1318.0819014750903,37.93394112835597
1320.2665276957487,37.84855370778707
1322.4523177749145,37.763797713569176
1324.6392505597453,37.679668280111144
1326.8273051569583,37.59616055852929
1329.0164609314575,37.51326971725661
1331.206697504904,37.43099094263573
1333.3979947542427,37.349319439494735
1335.5903328101772,37.26825043170649
1337.7836920556,37.18777916273072
1339.9780531239824,37.107900896139306
1342.1733968977135,37.02861091612459
1344.36970450641,36.94990452799095
1346.56695732518,36.8717770586294
1348.7651369728533,36.79422385697545
1350.9642253101754,36.71724029445047
1353.164204437971,36.64082176538621
1355.3650566952742,36.56496368743327
1357.5667646574295,36.48966150195287
1359.769311134167,36.414910674392885
1361.9726791676478,36.34070669464752
1364.176852030491,36.26704507740154
1366.3818132237716,36.19392136245866
1368.5875464750006,36.1213311150546
1370.7940357360867,36.049269926155105
1373.0012651812774,35.9777334127386
1375.2092192050854,35.9067172180645
1377.4178824201997,35.83621701192672
1379.6272396553818,35.76622849089323
1381.8372759533518,35.69674737853109
1384.047976568664,35.6277694256182
1386.2593269655704,35.55929041034112
1388.471312815878,35.491306138479956
1390.6839199968013,35.423812443580026
1392.8971345888024,35.35680518711085
1395.1109428734371,35.29028025861266
1397.325331331187,35.224233575830816
1399.540286639297,35.15866108483805
1401.7557956696087,35.093558760145356
1403.9718454863942,35.02892260480132
1406.1884233441906,34.96474865048033
1408.4055166856385,34.90103295756003
1410.6231131393192,34.837771615188174
1412.8412005176017,34.77496074133937
1415.0597668144876,34.71259648286136
1417.278800203469,34.65067501551209
1419.4982890353858,34.589192543986925
1421.7182218362943,34.52814530193689
1423.9385873053438,34.46752955197775
1426.1593743126584,34.407341585690666
1428.3805718972326,34.34757772361405
1430.6021692648321,34.28823431522776
1432.8241557859108,34.22930773892889
1435.0465209935319,34.17079440200011
1437.269254581308,34.11269074057078
1439.4923464013473,34.05499321957039
1441.7157864622172,33.99769833267558
1443.9395649269172,33.94080260225021
1446.1636721108684,33.884302579278895
1448.388098479916,33.82819484329444
1450.6128346483456,33.77247600229928
1452.8378713769155,33.717142692681065
1455.0631995709036,33.66219157912247
1457.2888102781703,33.60761935450618
1459.5146946872358,33.55342273981402
1461.7408441253763,33.499598484021774
1463.9672500567335,33.446143363988774
1466.1939040804434,33.3930541843433
1468.4207979287798,33.34032777736322
1470.6479234653161,33.28796100285289
1470.671191893763,18.22510211529536
1470.8561850291903,17.2552158696711
1471.5053531053607,16.480463229471678
1472.4433472818862,15.829688549034955
1473.5800514741106,15.265886325927813
1474.862500001335,14.76707226461962
1476.256701050158,14.31899483777368
1477.7394364095612,13.911825020775844
1479.2940903476267,13.538462384654963
1480.9083340142283,13.193589531114522
1482.572751040066,12.873107958008761
1484.279977450817,12.57378329564155
1486.0241398019202,12.293012459410848
1487.800474818687,12.028665303297432
1489.6050640571902,11.778973667387744
1491.4346439897568,11.542451619834695
1493.2864670228357,11.317836839869196
1495.1581977955975,11.104046696785558
1497.0478344690962,10.900144774481662
1498.9536480698719,10.705314967924735
1500.8741351081455,10.518841165436267
1502.8079801110891,10.340091116846706
1504.7540256677148,10.168503483147846
1506.7112482381779,10.003577335480927
1508.678738438768,9.844863561949815
1510.65568483937,9.691957776426614
1512.6413605446564,9.54449442149703
1514.6351120015263,9.402141829407956
1516.6363496018773,9.26459805802796
1518.6445397444722,9.131587358641465
1520.6591980911826,9.002857162588134
1522.6798838075017,8.878175496812865
1524.7061946193066,8.757328756243295
1526.7377625504414,8.640119774727133
1528.7742502313636,8.526366147199331
1530.815347689229,8.415898764326242
1532.8607695458509,8.30856052773849
1534.9102525627984,8.204205219456522
1536.963553483217,8.102696503547087
1539.0204471283325,8.003907041641856
1541.080724713393,7.907717706889735
1543.1441923533898,7.814016883314511
1545.2106697334702,7.722699839541887
1547.2799889227672,7.6336681674998195
1549.3519933134921,7.546829278065418
1551.4265366697862,7.462095946776287
1553.5034822730133,7.379385903685268
1555.5827021520277,7.298621462243066
1557.6640763885116,7.2197291827815055
1559.7474924888027,7.142639566748551
1561.8328448147495,7.067286778342167
1563.9200340670955,6.993608390612786
1566.008966815713,6.9215451534672585
1568.0995550717048,6.851040781316054
1570.1917158970105,6.782041758381471
1572.2853710476586,6.714497159907929
1574.3804466472823,6.648358487726295
1576.476872887878,6.583579518792922
1578.5745837551626,6.5201161654816815
1580.673516776151,6.4579263465374535
1582.7736127868586,6.396969867720933
1584.8748157182506,6.337208311272121
1586.9770723987626,6.278604933416567
1589.0803323718924,6.221124569212886
1591.1845477275192,6.164733544113244
1593.2896729457482,6.109399591672085
1595.395664752184,6.055091776890092
1597.502481983671,6.0017804247349344
1599.610085463602,5.949437053417345
1601.7184378860122,5.898034312048319
1603.8275037077294,5.84754592233015
1605.9372490479284,5.797946623972298
1608.0476415945013,5.749212123545617
1610.1586505166983,5.701319046517635
1612.270246383556,5.654244892231253
1614.3824010876615,5.607967991612427
1616.4950877738504,5.562467467408202
1618.6082807724642,5.517723196775084
1620.721955536828,5.473715776050515
1622.8360885846412,5.430426487557707
1624.9506574429895,5.387837268301049
1627.0656405967284,5.345930680425581
1629.1810174399875,5.304689883320419
1631.2967682305846,5.264098607258981
1633.4128740471397,5.2241411284720884
1635.5293167487114,5.184802245564012
1637.6460789367734,5.146067257182681
1639.7631439193863,5.10792194086692
1641.880495677402,5.070352532994192
1643.9981188325846,5.033345709762759
1646.1159986175069,4.99688856914354
1648.2341208471132,4.960968613742878
1650.3524718918477,4.925573734521486
1652.4710386522377,4.890692195319136
1654.589808534847,4.856312618136757
1656.708769429515,4.822423969132079
1658.8279096877964,4.7890155452884065
1660.9472181025346,4.75607696171667
1663.0666838884933,4.723598139555749
1665.1862966639894,4.691569294438228
1667.3060464334621,4.659980925487906
1669.425923570927,4.628823804822909
1671.5459188042594,4.598088967533895
1673.666023200264,4.567767702114382
1675.7862281504763,4.537851541316205
1677.9065253576703,4.5083322534104795
1680.0269068230111,4.479201833830679
1682.1473648338358,4.450452497178809
1684.2678919520154,4.422076669575693
1686.3884810028717,4.394066981338058
1688.5091250646142,4.366416259965591
1690.629817458274,4.33911752342265
1692.7505517381035,4.312163973698966
1694.871321682419,4.285548990637727
1696.9921212848624,4.259266126015157
1699.1129447460605,4.2333090978619765
1701.233786465658,4.207671785012808
1703.354641034712,4.18234822187448
1705.4755032284168,4.157332593401718
1707.5963679991594,4.132619230270894
1709.7172304698724,4.108202604242535
1711.8380859276776,4.0840773237035535
1713.958929817808,4.060238129381549
1716.0797577377853,4.036679890222903
1718.2005654318514,4.013397599427296
1720.3213487856317,3.9903863706312452
1722.4421038210246,3.967641434235083
1724.5628266913045,3.9451581338659394
1726.6835136764294,3.922931922971496
1728.8041611785407,3.9009583615379926
1730.9247657176486,3.8792331129279902
1733.0453239274916,3.85775194083218
1735.1658325515677,3.8365107063307673
1737.28628843932,3.8155053650591118
1739.4066885424797,3.794731964474009
1741.5270299115516,3.774186641216086
1743.6473096924408,3.75386561856396
1745.7675251232076,3.733765203977091
1747.8876735309566,3.7138817867231273
1750.0077523288378,3.6942118355864473
1752.1277590131704,3.6747518966547315
1754.2476911606736,3.655498591180547
1756.3675464258038,3.6364486135143355
1758.4873225381932,3.617598729106681
1760.6070173001835,3.5989457725769367
1762.7266285844555,3.580486645845103
1764.8461543317417,3.5622183163255463
1766.96559254863,3.5441378151788983
1769.084941305443,3.52624223562094
1771.2041987341997,3.5085287312859754
1773.3233630266463,3.4909945146417947
1775.4424324323647,3.47363685545635
1777.5614052569426,3.4564530793116335
1779.6802798602164,3.4394405661647345
1781.7990546545702,3.422596748954299
1783.9177281033,3.4059191122493955
1786.0362987190338,3.389405190940932
1788.1547650622056,3.373052568972508
1790.2731257395867,3.3568588781107476
1792.3913794028663,3.3408217967525355
1794.5095247472784,3.3249390487681456
1796.6275605102821,3.309208402379655
1798.7454854702796,3.2936276690723374
1800.8632984453866,3.278194702538491
1802.9809982922354,3.262907397652748
1805.098583904827,3.247763689477084
1807.2160542134147,3.232761552295411
1809.3334081834284,3.217898998675441
1811.4506448144368,3.2031740785585927
1813.5677631391388,3.1885848783756905
1815.6847622223936,3.174129520187391
1817.8016411602766,3.1598061608501893
1819.9183990791737,3.1456129912051765
1822.035035134897,3.1315482352899187
1824.1515485118377,3.1176101495726374
1826.2679384221371,3.103797022207241
1828.3842041048922,3.090107172309677
1830.5003448253813,3.0765389492536737
1832.6163598743185,3.063090731986166
1834.7322485671275,3.049760928361398
1836.8480102432418,3.0365479744928963
1838.9636442654248,3.0234503341235137
1841.0791500191124,3.0104664980116156
1843.1945269117757,2.9975949833347104
1845.3097743723029,2.9848343331079827
1847.4248918504004,2.972183115619344
1849.5398788160144,2.95963992387818
1851.6547347587655,2.947203375079758
1853.7694591874065,2.934872110082818
1855.8840516292921,2.922644792901341
1857.9985116298662,2.910520110208931
1860.112838752166,2.898496770856645
1862.2270325763363,2.886573505402709
1864.341092699167,2.874749065654313
1866.4550187336336,2.8630222242213885
1868.568810308461,2.8513917740813173
1870.6824670676924,2.839856528154924
1872.795988670278,2.828415318892861
1874.9093747896686,2.8170669978725718
1877.0226251134281,2.8058104354050735
1879.1357393428502,2.7946445201515435
1881.2487171925943,2.78356815874963
1883.3615583903231,2.772580275448399
1885.4742626763573,2.761679811752822
1887.586829803338,2.75086572607639
1889.699259535898,2.740136993402629
1891.8115516503422,2.7294926049541695
1893.9237059343402,2.7189315678706145
1896.0357221866232,2.7084529048932673
1898.1476002166935,2.6980556540579337
1900.2593398445374,2.6877388683948684
1902.370940900353,2.677501615635612
1904.4824032242768,2.667342977927239
1906.5937266661272,2.657262051552502
1908.704911085147,2.6472579466573443
1910.8159563497588,2.637329786984245
1912.9268623373239,2.6274767096118934
1915.037628933908,2.61769786470078
1917.148256034056,2.607992415244831
1919.2587435405692,2.5983595368284464
1921.3690913642915,2.5887984173892353
1923.479299423899,2.579308256986292
1925.5893676456985,2.5698882675732433
1927.6992959634265,2.5605376727769054
1929.8090843180598,2.5512557076806774
1931.9187326576252,2.5420416186126564
1934.028240937018,2.5328946629387294
1936.1376091178245,2.523814108859984
1938.2468371681482,2.514799235214983
1940.3559250624419,2.505849331285816
1942.4648727813435,2.4969636966088733
1944.5736803115155,2.488141640789655
1946.6823476454913,2.4793824833212286
1948.7908747815209,2.470685553407447
1950.8992617234262,2.462050189788967
1953.0075084804553,2.4534757405738343
1955.115615067143,2.4449615630711206
1957.2235815031743,2.4365070236285438
1959.3314078132528,2.42811149747327
1961.4390940269684,2.4197743685561677
1963.5466401786734,2.4114950293993243
1965.6540463073588,2.4032728809468624
1967.7613124565344,2.3951073324187044
1969.868438674113,2.3869978011676376
1971.9754250122924,2.3789437125390114
1974.082271527452,2.3709444997337688
1976.1889782800365,2.362999603673823
1978.2955453344562,2.355108472870739
1980.4019727589812,2.3472705632964064
1982.508260625642,2.339485338257308
1984.614409010132,2.3317522682702942
1986.7204179917112,2.3240708309417237
1988.8262876531146,2.3164405108485218
1990.932018080461,2.308860799422009
1993.0376093631635,2.301331194833642
1995.1430615938439,2.293851201883485
1997.2483748682498,2.28642033189056
1999.353549285172,2.2790381025855226
2001.4585849463608,2.271704038005497
2003.5634819564543,2.2644176683909136
2005.668240422897,2.2571785300843463
2007.7728604558679,2.2499861654314306
2009.8773421682067,2.242840122683669
2011.981685675345,2.235739955903082
2014.0858910952336,2.2286852248687308
2016.1899585482788,2.2216754949852096
2018.2938881572748,2.2147103371925545
2020.3976800473386,2.2077893278781606
2022.5013343458502,2.2009120487903826
2024.6048511823876,2.1940780869536805
2026.7082306886703,2.1872870345852977
2028.811472998499,2.180538489013779
2030.9145782476999,2.1738320525987
2033.017546574068,2.167167332652326
2035.1203781173135,2.1605439413621244
2037.2230730190086,2.1539614957156736
2039.3256314225364,2.1474196174257307
2041.428053473039,2.1409179328578536
2043.5303393173692,2.134456072958579
2045.6324891040429,2.1280336731855174
2047.7345029831893,2.1216503734380385
2049.8363811065087,2.1153058179899613
2051.9381236272257,2.108999655423021
2054.039730700044,2.1027315385616308
2056.141202481106,2.0965011244087686
2058.2425391279503,2.0903080740834916
2060.34374079947,2.0841520527586845
2062.444807655874,2.0780327296010457
2064.5457398586464,2.071949777710973
2066.6465375705106,2.065902874064466
2068.747200955389,2.0598916994556937
2070.847730178372,2.053915938440467
2072.948125405674,2.0479752792809203
2075.04838680461,2.042069413891141
2077.148514543549,2.036198037783574
2079.248508791892,2.0303608500167
2081.348369720033,2.024557553143305
2083.4480974993303,2.0187878531597723
2085.5476923020733,2.013051459456369
2087.6471543014545,2.0073480847682488
2089.74648367154,2.001677445127336
2091.8456805872374,1.9960392598150918
2093.944745224273,1.9904332513160863
2096.043677759159,1.984859145272203
2098.14247836917,1.979316670437925
2100.2411472323156,1.973805558636173
2102.3396845273137,1.9683255447149182
2104.4380904335676,1.96287636650454
2106.5363651311395,1.9574577647760105
2108.634508800728,1.9520694831995673
2110.7325216236413,1.9467112683043084
2112.83040378178,1.9413828694384287
2114.928155457611,1.9360840387298093
2117.0257768341435,1.9308145310478289
2119.123268094913,1.9255741039652066
2121.220629423956,1.9203625177210473
2123.3178610057917,1.9151795351839118
2125.414963025401,1.9100249218160632
2127.5119356682085,1.9048984456378983
2129.6087791200594,1.899799877193138
2131.7054935672077,1.8947289895144852
2133.80207919629,1.889685558090114
2135.8985361943146,1.8846693608301814
2137.9948647486385,1.8796801780344297
2140.0910650469546,1.8747177923600888
2142.1871372772725,1.8697819887901426
2144.283081627903,1.8648725546023073
2146.3788982874426,1.859989279338515
2148.474587444756,1.8551319547747127
2150.5701492889643,1.8503003748913471
2152.6655840094268,1.8454943358442462
2154.7608917957277,1.840713635935772
2156.8560728376638,1.8359580755867095
2158.951127325226,1.8312274573085514
2161.0460554485903,1.8265215856760442
2163.140857398102,1.821840267300217
2165.2355333642636,1.8171833108022053
2167.3300835377227,1.8125505267867035
2169.4245081092563,1.8079417278166672
2171.5188072697647,1.8033567283878873
2173.612981210252,1.7987953449040988
2175.707030121823,1.7942573956525167
2177.800954195664,1.7897427007797044
2179.894753623036,1.7852510822678016
2181.9884285952644,1.7807823639112066
2184.0819793037263,1.7763363712934093
2186.1754059398404,1.7719129317645173
2188.268708695058,1.7675118744186584
2190.361887760853,1.7631330300722554
2192.45494332871,1.7587762312421527
2194.54787559012,1.7544413121243803
2196.6406847365647,1.7501281085731282
2198.7333709595114,1.7458364580800945
2200.825934450405,1.7415661997538388
2202.9183754006567,1.7373171743002227
2205.0106940016362,1.73308922400204
2207.1028904446653,1.7288821926998572
2209.1949649210082,1.7246959257727008
2211.286917621863,1.7205302701193486
2213.3787487383574,1.716385074139248
2215.4704584615365,1.712260187714646
2217.5620469823602,1.7081554621920862
2219.6535144916916,1.704070750364918
2221.744861180294,1.7000059064554525
2223.8360872388207,1.6959607860977786
2225.9271928578114,1.691935246320669
2228.0181782276845,1.6879291455308354
2230.1090435387287,1.6839423434962473
2232.1997889810996,1.6799747013297492
2234.290414744813,1.6760260814732464
2236.380921019739,1.6720963476815098
2238.471307995594,1.6681853650066703
2240.5615758619388,1.6642929997828864
2242.651724808171,1.6604191196109725
2244.7417550235186,1.6565635933435403
2246.831666697038,1.6527262910702365
2248.9214600176047,1.6489070841030544
2251.0111351739124,1.6451058449621603
2253.100692354466,1.641322447361564
2255.190131747576,1.6375567661952828
2257.2794535413555,1.633808677523533
2259.3686579237155,1.6300780585592134
2261.4577450823604,1.6263647876544518
2263.5467152047822,1.6226687442874734
2265.635568478259,1.6189898090495678
2267.7243050898483,1.6153278636323174
2269.8129252263843,1.6116827908147788
2271.9014290744753,1.60805447445124
2273.9898168204954,1.6044427994587638
2276.0780886505872,1.600847651805065
2278.1662447506533,1.5972689184966398
2280.254285306353,1.5937064875667752
2282.342210503103,1.5901602480641666
2284.4300205260693,1.5866300900411021
2286.5177155601664,1.583115904542442
2288.605295790054,1.5796175835942765
2290.692761400133,1.5761350201929114
2292.780112574543,1.5726681082939813
2294.867349497161,1.5692167428018948
2296.954472351594,1.565780819558874
2299.041481321183,1.5623602353348853
2301.1283765889925,1.5589548878171198
2303.2151583378154,1.5555646755999446
2305.301826750165,1.552189498174763
2307.3883820082747,1.5488292559201147
2309.474824294097,1.5454838500920274
2311.5611537892955,1.5421531828142814
2313.647370675252,1.538837157068795
2315.7334751330545,1.5355356766865316
2317.8194673435028,1.5322486463379914
2319.9053474871,1.52897597152398
2321.9911157440556,1.5257175585669405
2324.076772294281,1.522473314601731
2326.1623173173884,1.5192431475668589
2328.2477509926885,1.516026966196089
2330.333073499188,1.512824680009467
2332.418285015589,1.5096361993052
2334.5033857202884,1.5064614351510275
2336.5883757913734,1.5033002993762963
2338.6732554066216,1.5001527045635716
2340.7580247435003,1.497018564040659
2342.8426839791623,1.493897791872858
2344.9272332904475,1.490790302854814
2347.0116728538796,1.4876960125031422
2349.0960028456648,1.4846148370484515
2351.1802234416923,1.4815466934281967
2353.2643348175307,1.478491499278894
2355.348337148428,1.4754491729289207
2357.432230609311,1.4724196333913957
2359.5160153747825,1.4694028003567117
2361.5996916191216,1.4663985941857955
2363.683259516282,1.463406935902895
2365.7667192398926,1.460427747188792
2367.8500709632526,1.4574609503740108
2369.933314859336,1.4545064684319904
2372.016451100785,1.4515642249725549
2374.099479859915,1.448634144235225
2376.182401308708,1.4457161510829277
2378.265215618816,1.442810170995525
2380.34792296156,1.4399161300633727
2382.430523507925,1.4370339549811537
2384.513017428566,1.4341635730418585
2386.595404893801,1.4313049121305226
2388.6776860736145,1.4284579007181664
2390.759861137656,1.4256224678561056
2392.841930255238,1.4227985431698467
2394.9238935953376,1.4199860568533769
2397.005751326593,1.4171849396634315
2399.087503617308,1.4143951229138219
2401.1691506354446,1.4116165384698873
2403.250692548631,1.408849118742914
2405.332129524153,1.4060927966847168
2407.4134617289596,1.403347505782216
2409.4946893296583,1.4006131800521706
2411.5758124925196,1.3978897540357933
2413.656831383472,1.3951771627937546
2415.737746168103,1.3924753419007803
2417.818557011664,1.3897842274408538
2419.8992640790584,1.3871037560018764
2421.9798675348566,1.384433864671074
2424.0603675432812,1.381774491029811
2426.1407642682193,1.3791255731488894
2428.2210578732115,1.3764870495836072
2430.301248521461,1.3738588593693106
2432.381336375826,1.371240942016464
2434.4613215988265,1.3686332375060917
2436.5412043526385,1.3660356862852985
2438.6209847990967,1.3634482292626506
2440.7006630996943,1.36087080780378
2442.7802394155833,1.3583033637269457
2444.8597139075723,1.355745839298715
2446.939086736131,1.3531981772295498
2449.018358061384,1.3506603206697692
2451.0975280431185,1.3481322132049751
2453.1765968407763,1.3456137988523122
2455.255564613461,1.343105022056066
2457.334431519932,1.3406058276837292
2459.4131977186107,1.3381161610218555
2461.4918633675757,1.3356359677722118
2463.5704286245655,1.333165194047917
2465.648893646978,1.330703786369214
2467.7272585918704,1.328251691660072
2469.80552361596,1.3258088572440272
2471.8836888756246,1.3233752308406743
2473.9617545269007,1.320950760561815
2476.039720725488,1.3185353949078724
2478.117587626745,1.3161290827641845
2480.195355385692,1.3137317733973988
2482.27302415701,1.311343416452131
2484.3505940950427,1.3089639619471607
2486.4280653537953,1.3065933602721564
2488.505438086936,1.3042315621841607
2490.5827124477937,1.3018785188043314
2492.659888589363,1.299534181614308
2494.7369666642994,1.2971985024532138
2496.8139468249237,1.294871433514182
2498.8908292232204,1.2925529273411018
2500.967614010837,1.2902429368255233
2503.0443013390895,1.2879414152033986
2505.1208913589553,1.2856483160519738
2507.1973842210787,1.2833635932866188
2509.273780075771,1.2810872011578762
2511.35007907301,1.2788190942483484
2513.4262813624387,1.2765592274696091
2515.502387093369,1.2743075560594506
2517.5783964147818,1.27206403557868
2519.654309475323,1.2698286219084585
2521.73012642331,1.267601271247186
2523.8058474067284,1.265381940107887
2525.8814725732345,1.2631705853151973
2527.9570020701526,1.2609671640027045
2530.0324360444815,1.2587716336101138
2532.1077746428873,1.256583951880615
2534.1830180117104,1.2544040768580564
2536.258166296962,1.252231966884423
2538.333219644327,1.2500675805970332
2540.408178199164,1.247910876926072
2542.483042106505,1.2457618150919287
2544.557811511055,1.2436203546026068
2546.6324865571964,1.2414864552513538
2548.707067388986,1.2393600771139344
2550.781554150157,1.237241180546315
2552.8559469841175,1.2351297261821952
2554.9302460339554,1.2330256749304942
2557.0044514424353,1.2309289879730196
2559.078563351999,1.228839626762112
2561.1525819047697,1.2267575530181556
2563.2265072425485,1.224682728727519
2565.3003395068167,1.222615116139934
2567.3740788387363,1.2205546777665164
2569.4477253791515,1.2185013763772152
2571.5212792685866,1.2164551749988746
2573.594740647252,1.2144160369128087
2575.668109655037,1.212383925652733
2577.741386431518,1.2103588050025549
2579.814571115953,1.2083406389941833
2581.8876638472884,1.206329391905567
2583.9606647641526,1.2043250282584193
2586.033574004863,1.2023275128162911
2588.106391707424,1.2003368105823753
2590.1791180095242,1.1983528867975763
2592.251753048544,1.1963757069384866
2594.3242969615526,1.1944052367153308
2596.3967498853053,1.1924414420700624
2598.469111956252,1.1904842891743967
2600.5413833105295,1.188533744427857
2602.6135640839693,1.1865897744558334
2604.6856544120915,1.1846523461077503
2606.757654430113,1.1827214264552277
2608.82956427294,1.18079698279008
2610.9013840751777,1.1788789826225914
2612.9731139711203,1.176967393679671
2615.044754094762,1.1750621839030626
2617.1163045797916,1.1731633214475157
2619.1877655595936,1.1712707746790998
2621.259137167252,1.1693845121733693
2623.330419535547,1.1675045027136908
2625.4016127969594,1.165630715289503
2627.4727170836672,1.16376311909466
2629.543732527551,1.1619016835256604
2631.6146592601913,1.1600463781800996
2633.6854974128696,1.158197172854973
2635.75624711657,1.1563540375449715
2637.8269085019792,1.154516942441012
2639.8974816994883,1.1526858579285482
2641.9679668391923,1.1508607545859604
2644.038364050891,1.1490416031830144
2646.108673464089,1.147228374679454
2648.1788952079996,1.14542104022318
2650.2490294115396,1.1436195711487926
2652.3190762033387,1.1418239389767748
2654.3890357117293,1.1400341154104932
2656.4589080647575,1.1382500723362319
2658.5286933901757,1.136471781820941
2660.5983918154498,1.1346992161109402
2662.668003467754,1.1329323476306126
2664.737528473977,1.1311711489807241
2666.806966960719,1.1294155929371528


==> anc/Fig.2/PNM_700_VC=true.csv <==
mu_n,sigma
800.0,93.0
801.0,93.0
802.0,93.0
803.0,93.0
804.0,93.0
805.0,93.0
806.0,93.0
807.0,93.0
808.0,93.0
809.0,93.0
810.0,93.0
811.0,93.0
812.0,93.0
813.0,93.0
814.0,93.0
815.0,93.0
816.0,93.0
817.0,93.0
818.0,93.0
819.0,93.0
820.0,93.0
821.0,93.0
822.0,93.0
823.0,93.0
824.0,93.0
825.0,93.0
826.0,93.0
827.0,93.0
828.0,93.0
829.0,93.0
830.0,93.0
831.0,93.0
832.0,93.0
833.0,93.0
834.0,93.0
835.0,93.0
836.0,93.0
837.0,93.0
838.0,93.0
839.0,93.0
840.0,93.0
841.0,93.0
842.0,93.0
843.0,93.0
844.0,93.0
845.0,93.0
846.0,93.0
847.0,93.0
848.0,93.0
849.0,93.0
850.0,93.0
851.0,93.0
852.0,93.0
853.0,93.0
854.0,93.0
855.0,93.0
856.0,93.0
857.0,93.0
858.0,93.0
859.0,93.0
860.0,93.0
861.0,93.0
862.0,93.0
863.0,93.0
864.0,93.0
865.0,93.0
866.0,93.0
867.0,93.0
868.0,93.0
869.0,93.0
870.0,93.0
871.0,93.0
872.0,93.0
873.0,93.0
874.0,93.0
875.0,93.0
876.0,93.0
877.0,93.0
878.0,93.0
879.0,93.0
880.0,93.0
881.0,93.0
882.0,93.0
883.0,93.0
884.0,93.0
885.0,93.0
886.0,93.0
887.0,93.0
888.0,93.0
889.0,93.0
890.0,93.0
891.0,93.0
892.0,93.0
893.0,93.0
894.0,93.0
895.0,93.0
896.0,93.0
897.0,93.0
898.0,93.0
899.0,93.0
900.0,93.0
901.0,93.0
902.0,93.0
903.0,93.0
904.0,93.0
905.0,93.0
906.0,93.0
907.0,93.0
908.0,93.0
909.0,93.0
910.0,93.0
911.0,93.0
912.0,93.0
913.0,93.0
914.0,93.0
915.0,93.0
916.0,93.0
917.0,93.0
918.0,93.0
919.0,93.0
920.0,93.0
921.0,93.0
922.0,93.0
923.0,93.0
924.0,93.0
925.0,93.0
926.0,93.0
927.0,93.0
928.0,93.0
929.0,93.0
930.0,93.0
931.0,93.0
932.0,93.0
933.0,93.0
934.0,93.0
935.0,93.0
936.0,93.0
937.0,93.0
938.0,93.0
939.0,93.0
939.3328534174819,92.97223086428171
940.4885382575117,92.27571077806908
940.7010996340595,91.62641794697412
940.7919475668442,91.0124965347147
940.8649746538009,90.42632013417678
940.9512867084737,89.86262261083294
941.0618305132599,89.31759985776522
941.2003538789502,88.78841192786244
941.3677357285964,88.27288517704653
941.5636822529999,87.76932376283885
941.7874552846321,87.27638490947297
942.0382005020772,86.79299327367539
942.3150964170707,86.31828028801083
942.6174186373821,85.8515400150346
942.9445627041378,85.3921962380881
943.2960463957875,84.93977739585317
943.67150197209,84.49389711660085
944.070663756292,84.0542388325373
944.4933538896902,83.62054342416326
944.9394677578737,83.19259915563987
945.4089598824758,82.77023337349691
945.9018306905211,82.35330558642384
946.418114364772,81.94170164556904
946.957867865976,81.53532881731644
947.5211611518314,81.13411159174441
948.108068582602,80.73798810748964
948.7186614803252,80.34690710048835
949.3530017945142,79.96082530359752
950.0111368182653,79.57970523848448
950.6930948900815,79.2035133512861
951.3988820123217,78.83221845136568
952.1284793122354,78.46579041797918
952.8818412685819,78.10419914387492
953.6588946252454,77.74741368811999
954.459537912941,77.39540161304917
955.2836415004801,77.04812848229068
956.1310480997322,76.70555749881908
957.0015736510067,76.36764926358735
957.8950085198497,76.03436163693077
958.811118941329,75.7056496865363
959.7496486527252,75.38146570715848
960.7103206616374,75.06175929879677
961.6928391024833,74.74647749147807
962.6968911400346,74.43556490610035
963.7221488845508,74.12896394212208
964.7682712884969,73.82661498408913
965.8349060006614,73.52845662027269
966.9216911569355,73.23442586746775
968.0282570929136,72.94445839729745
969.1542279663296,72.65848876002342
970.2992232810609,72.37645060270715
971.4628593074069,72.09827687925767
972.6447503958914,71.8239000505075
973.8445101838403,71.55325227295
975.0617526956828,71.28626557520673
976.2960933395079,71.02287202170083
977.5471498032813,70.76300386327456
978.8145428550196,70.50659367474938
980.0978970519193,70.25357447965277
981.396841363579,70.00387986243068
982.7110097150896,69.75744406867338
984.0400414553986,69.51420209386497
985.3835817568331,69.27408976132995
986.7412819511111,69.03704378999014
988.1127998073844,68.80300185264424
989.4977997575667,68.57190262547036
990.895953073697,68.34368582938836
992.3069380022624,68.11829226400043
993.7304398596613,67.89566383470576
995.1661510931095,67.67574357364859
996.6137713106399,67.45847565504752
998.073007283905,67.24380540549988
999.5435729268726,67.0316793097447
1001.0251892534651,66.82204501238175
1002.5175843169344,66.61485131601593
1004.0204931331858,66.41004817617842
1005.533657590738,66.2075866935112
1007.0568263488564,66.00741910345127
1008.5897547260263,65.80949876381166
1010.1322045803282,65.61378014053513
1011.683944183095,65.42021879186208
1013.2447480872354,65.22877135117007
1014.814396991444,65.03939550871407
1016.3926776011841,64.85204999242642
1017.9793824875197,64.66669454798877
1019.5743099445184,64.48328991831386
1021.1772638459234,64.30179782257221
1022.7880535017628,64.12218093490114
1024.4064935153965,63.94440286289658
1026.0324036415154,63.768428125996444
1027.6656086453957,63.594222133817254
1029.3059381638864,63.42175116455296
1030.9532265683094,63.250982343471755
1032.6073128295877,63.08188362158847
1034.2680403857153,62.91442375453632
1035.9352570119097,62.748572281726034
1037.608814693335,62.584299505764044
1039.2885695007344,62.42157647222138
1040.97438146893,62.2603749497454
1042.6661144782431,62.10066741053486
1044.3636361389365,61.94242701121131
1046.0668176786435,61.785627574084494
1047.7755338328316,61.63024356883411
1049.4896627382802,61.476250094609036
1051.209085829535,61.323622862546735
1052.9336877383596,61.17233817872509
1054.663356196069,61.02237292752838
1056.3979819388446,60.87370455546214
1058.137458615811,60.72631105537075
1059.8816826999498,60.580170951087126
1061.6305534017563,60.43526328249942
1063.3839725855746,60.29156759102959
1065.1418446885277,60.149063905509976
1066.9040766420576,60.007732728473044
1068.6705777958996,59.867555022817506
1070.4412598445467,59.728512198874334
1072.2160367560134,59.59058610183296
1073.994824702963,59.45375899955259
1075.7775419960087,59.318013570717895
1077.5641090192294,59.183332893359
1079.3544481677393,59.0497004337002
1081.1484837873513,58.917100035358324
1082.9461421161523,58.78551590884811
1084.7473512280567,58.6549326214218
1086.552040978165,58.525335087203494
1088.360142949919,58.396708557623036
1090.1715904040268,58.269038612150126
1091.9863182290378,58.142311149302735
1093.804262893516,58.01651237792268
1095.6253623998423,57.891628808733095
1097.4495562394807,57.76764724613937
1099.2767853497448,57.64455478029031
1101.1069920719322,57.52233877936694
1102.9401201108828,57.40098688212285
1104.7761144958167,57.28048699064044
1106.6149215424687,57.1608272633128
1108.4564888164293,57.04199610803287
1110.3007650976992,56.923982175595334
1112.1477003463883,56.80677435329798
1113.9972456694995,56.6903617587296
1115.8493532888133,56.574733733755515
1117.7039765097927,56.45987983867917
1119.561069691447,56.345789846569765
1121.4205882172437,56.2324537377841
1123.282488466858,56.119861694626586
1125.1467277888862,56.008004096187406
1127.013264474364,55.89687151331835
1128.8820577311872,55.78645470377538
1130.753067659288,55.67674460749191
1132.6262552265953,55.56773234199266
1134.501582245778,55.459409197951246
1136.379011351691,55.351766634872426
1138.258505979496,55.244796276892785
1140.1400303435362,55.138489908725475
1142.0235494167591,55.03283947169422
1143.909028910879,54.92783705991233
1145.7964352570496,54.823474916543795
1147.6857355872091,54.71974543019638
1149.5768977159337,54.6166411314009
1151.4698901228621,54.514154689197234
1153.3646819356713,54.412278907824124
1155.2612429135152,54.311006723487296
1157.1595434310116,54.21033120123617
1159.0595544626783,54.11024553191886
1160.961247567821,54.010743029219306
1162.8645948759163,53.91181712679227
1164.7695690723556,53.81346137545667
1166.676143384685,53.71566944048992
1168.58429156918,53.61843509897677
1170.4939878978564,53.52175223724467
1172.4052071458434,53.4256148483653
1174.3179245791111,53.33001702972012
1176.232115942574,53.23495298064044
1178.147757448516,53.14041700010436
1180.0648257653568,53.046403484499535
1181.9832980067333,52.952906925444694
1183.9031517208944,52.859921907670774
1185.8243648803996,52.76744310696009
1187.74691587208,52.675465288131264
1189.6707834873278,52.583983303092865
1191.595946912609,52.49299208893314
1193.5223857202784,52.40248666607265
1195.4500798596082,52.31246213645113
1197.3790096481139,52.22291368177912
1199.3091557630742,52.13383656181975
1201.2404992332947,52.04522611271953
1203.1730214311185,51.957077745388055
1205.1067040646262,51.86938694391301
1207.0415291700442,51.782149264011906
1208.9774791043947,51.69536033153773
1210.9145365382938,51.609015841004876
1212.8526844489713,51.52311155416333
1214.7919061134758,51.4376432986073
1216.7321851020495,51.352606966416836
1218.67350527167,51.26799851282893
1220.6158507597943,51.18381395495415
1222.5592059782223,51.10004937050915
1224.5035556071591,51.016700896594365
1226.4488845894075,50.93376472849261
1228.3951781247167,50.85123711849995
1230.342421664285,50.76911437478784
1232.290600905383,50.687392860285186
1234.2397017861363,50.60606899159611
1236.1897104804325,50.52513923793978
1238.1406133929484,50.444600120113044
1240.0923971543148,50.36444820948231
1242.045048616398,50.28468012699726
1243.9985548476989,50.20529254222789
1245.9529031288662,50.126282172423544
1247.908080948324,50.04764578159627
1249.8640759980015,49.969380179622455
1251.8208761691806,49.891482221369806
1253.7784695484227,49.81394880583733
1255.7368444136268,49.73677687532548
1257.6959892301475,49.65996341461349
1259.6558926470402,49.58350545016676
1261.6165434933685,49.507400049352206
1263.5779307746338,49.43164431968313
1265.5400436692448,49.35623540806585
1267.5028715251185,49.28117050007915
1269.4664038563346,49.20644681925984
1271.4306303398698,49.132061626406205
1273.3955408124184,49.05801221889857
1275.361125267287,48.98429593003526
1277.3273738513585,48.91091012838226
1279.294276862119,48.83785221713428
1281.2618247447735,48.765119633496646
1283.2300080894086,48.69270984807337
1285.1988176282355,48.620620364275325
1287.1682442328854,48.548848717735204
1289.1382789117717,48.477392475737865
1291.1089128075157,48.40624923666504
1293.0801371944222,48.33541662944729
1295.0519434760208,48.264892313031666
1297.0243231826616,48.19467397585994
1298.9972679691543,48.12475933535438
1300.9707696124763,48.055146137419534
1302.9448200095176,47.98583215595111
1304.9194111748886,47.916815192356985
1306.8945352387666,47.848093075086446
1308.8701844447926,47.77966365917083
1310.8463511480188,47.71152482577354
1312.8230278128913,47.64367448174717
1314.8002070112873,47.576110559202405
1316.7778814205928,47.50883101508659
1318.756043821813,47.441833830765525
1320.7346870977372,47.37511701162112
1322.713804231129,47.30867858665019
1324.6933883029706,47.24251660807725
1326.6734324907327,47.17662915097165
1328.6539300666832,47.11101431287268
1330.6348743962335,47.045670213422255
1332.6162589363296,46.980594994009145
1334.5980772338548,46.91578681741174
1336.5803229240848,46.85124386745519
1338.562989729169,46.78696434867309
1340.5460714566434,46.72294648597517
1342.5295619979736,46.65918852432117
1344.513455327129,46.59568872840286
1346.4977454991886,46.53244538233151
1348.4824266489659,46.46945678932827
1350.467492989679,46.40672127142779
1352.452938811633,46.34423716917992
1354.4387584809351,46.28200284136223
1356.4249464382317,46.22001666469356
1358.4114971974818,46.15827703355933
1360.3984053447407,46.096782359735364
1362.3856655369793,46.03553107212204
1364.3732725009195,45.97452161647885
1366.361221031901,45.91375245517036
1368.3495059927595,45.85322206690879
1370.3381223127394,45.79292894650891
1372.3270649864187,45.73287160464308
1374.3163290726588,45.67304856760183
1376.3059096935763,45.61345837706008
1378.2958020335298,45.554099589845116
1380.2860013381314,45.49497077771148
1382.276502913281,45.43607052712059
1384.2673021242006,45.377397439017564
1386.2583943945162,45.318950128623825
1388.2497752053341,45.26072722522306
1390.241440094341,45.202727371954545
1392.2333846549268,45.14494922561277
1394.2256045353213,45.08739145644768
1396.2180954377388,45.03005274796761
1398.2108531175588,44.972931796751105
1400.2038733824977,44.916027312254634
1402.1971520918141,44.85933801662973
1404.1906851555266,44.8028626445418
1406.184468533631,44.746599942988105
1408.178498235357,44.69054867112648
1410.1727703184176,44.63470760010091
1412.1672808882831,44.57907551287189
1414.1620260974644,44.52365120405093
1416.1570021448103,44.468433479736554
1418.1522052748214,44.41342115735419
1420.1476317769702,44.35861306549799
1422.1432779850386,44.30400804377615
1424.1391402764627,44.24960494265687
1426.1352150716957,44.19540262332078
1428.1314988335785,44.14139995751266
1430.1279880667184,44.08759582739563
1432.1246793168887,44.03398912541128
1434.1215691704274,43.980578754137795
1436.1186542536545,43.92736362615236
1438.115931232297,43.87434266389741
1440.1133968109273,43.821514799547415
1442.1110477324034,43.76887897487743
1444.1088807773287,43.71643414113489
1446.1068927635124,43.664179258912924
1448.10508054545,43.61211329802754
1450.1034410138006,43.56023523739414
1452.1019710948835,43.50854406490779
1454.100667750176,43.457038777324335
1456.0995279758265,43.40571838014628
1458.098548802171,43.35458188750568
1460.0977272932596,43.303628322053605
1462.0970605463917,43.25285671484952
1464.0965456916595,43.20226610525119
1466.0961798914957,43.15185554080917
1468.0959603402355,43.10162407716051
1470.0958842636787,43.05157077792572
1472.0959489186641,43.00169471460612
1474.0961515926508,42.95199496648473
1476.0964896033017,42.9024706205265
1478.0969602980833,42.85312077128228
1480.0975610538592,42.80394452079148
1482.0982892765053,42.75494097849066
1484.0991424005192,42.70610926111946
1486.1001178886381,42.65744849262819
1488.1012132314738,42.608957804091645
1490.1024259471365,42.56063633361739
1492.1037535808816,42.51248322626248
1494.1051937047466,42.46449763394425
1496.1067439172068,42.41667871535824
1498.108401842831,42.36902563589628
1500.1101651319423,42.32153756756339
1502.1120314602836,42.27421368889718
1504.1139985286927,42.22705318489035
1506.1160640627822,42.18005524691297
1508.1182258126146,42.1332190726335
1510.1204815524002,42.08654386594659
1512.1228290801828,42.04002883689648
1514.1252662175402,41.99367320160457
1516.1277908092877,41.94747618219805
1518.1304007231845,41.90143700673831
1520.1330938496446,41.85555490915078
1522.135868101456,41.80982912915749
1524.1387214135002,41.764258912208575
1526.1416517424764,41.71884350941494
1528.1446570666312,41.67358217748286
1530.1477353854957,41.628474178650826
1532.150884719618,41.58351878062338
1534.1541031103097,41.53871525651003
1536.1573886193908,41.49406288476319
1538.1607393289364,41.449560949116304
1540.1641533410327,41.40520873852428
1542.1676287775365,41.36100554710526
1544.171163779831,41.31695067408084
1546.1747565085948,41.27304342372002
1548.1784051435698,41.22928310528197
1550.1821078833293,41.18566903296039
1552.1858629450571,41.142200525827796
1554.1896685643237,41.09887690778336
1556.1935229948688,41.05569750749752
1558.1974245083868,41.01266165836105
1560.201371394314,40.9697686984318
1562.2053619596215,40.92701797038503
1564.2093945286072,40.884408821461825
1566.2134674426948,40.84194060342073
1568.2175790602362,40.79961267248852
1570.2217277563109,40.75742438931117
1572.2259119225344,40.715375118907545
1574.2301299668666,40.673464230621555
1576.2343803134254,40.63169109807747
1578.2386614022982,40.59005509913262
1580.2429716893614,40.54855561583426
1582.2473096460988,40.50719203437418
1584.251673759426,40.465963745045535
1586.256062531512,40.42487014220046
1588.2604744796115,40.38391062420662
1590.2649081358888,40.34308459340619
1592.2693620472555,40.3023914560744
1594.2738347752027,40.26183062237954
1596.278324895636,40.22140150634136
1598.2828309987194,40.18110352579405
1600.2873516887137,40.140936102344625
1602.2918855838202,40.10089866133664
1604.2964313160278,40.060990631810874
1606.3009875309617,40.02121144646943
1608.3055528877305,39.98156054163713
1610.310126058781,39.94203735722713
1612.3147057297529,39.902641336703255
1614.319290599332,39.86337192704569
1616.3238793791122,39.82422857871646
1618.3284707934524,39.78521074562421
1620.3330635793413,39.7463178850905
1622.3376564862583,39.707549457816405
1624.3422482760427,39.66890492784987
1626.3468377227578,39.630383762552626
1628.3514236125636,39.59198543256861
1630.3560047435844,39.553709411791075
1632.360579925785,39.515555177333155
1634.3651479808423,39.47752220949544
1636.3697077420236,39.43960999173634
1638.3742580540636,39.401818010641755
1640.3787977730437,39.36414575589558
1642.383325766273,39.32659272025045
1644.3878409121705,39.289158399498454
1646.3923421001512,39.2518422924435
1648.3968282305084,39.214643900872375
1650.4012982143033,39.177562729527224
1652.4057509732543,39.14059828607893
1654.4080737109953,39.10327010902632
1656.3657182556651,39.05590140551535
1658.289139947583,39.000853866670674
1660.1861146863068,38.93988317594306
1662.0597141452342,38.87367671212297
1663.911681774575,38.80262016320917
1665.7431527505046,38.72696090566761
1667.5549253836064,38.64686955760117
1669.347590388212,38.56246927529125
1671.1216016624353,38.47385178076057
1672.8773189212884,38.38108700608355
1674.6150352592424,38.28422932128875
1676.3349959870582,38.183321785166875
1678.0374121025886,38.07839918104511
1679.7224702982637,37.96949026910614
1681.3903406416205,37.85661951303558
1683.0411826372253,37.739808441741815
1684.675150126986,37.6190767499052
1686.2923953321056,37.49444320627665
1687.893072242275,37.36592641650308
1689.4773394939834,37.23354547282445
1691.045362836895,37.097320513240085
1692.5973172579504,36.95727320610833
1694.133388812242,36.81342717144443
1695.6537761952811,36.665808346902395
1697.1586920809125,36.514445304043754
1698.6483642418632,36.35936951882971
1700.1230364647265,36.200615599054146
1701.5829692677444,36.0382214706233
1703.0284404275096,35.87222852403892
1704.4597453194651,35.70268172211606
1705.877197076566,35.52962966980168
1707.281126570646,35.353124646963785
1708.6718822215405,35.17322260508348
1710.0498296400363,34.989983128978125
1711.415351111824,34.80346936489271
1712.7688449311124,34.613747916604275
1714.1107245932124,34.42088871125117
1715.44141785919,34.22496483761274
1716.7613657028198,34.026052358582334
1718.071021155694,33.824230101181485
1719.3708480645746,33.61957942685028
1720.6613197767956,33.41218398521894
1721.9429177699515,33.20212945467215
1723.2161302423262,32.98950327308966
1724.4814506804814,32.77439436216397
1725.7393764201086,32.55689284866945
1726.9904072156532,32.3370897859527
1728.235043833374,32.115076878772946
1729.4737866814337,31.890946214421895
1730.707134489387,31.664790002822414
1731.9355830479983,31.436700328025633
1733.1596240188578,31.20676891324146
1734.3797438217005,30.975086901228618
1735.5964226056549,30.74174465152284
1736.8101333092181,30.506831555707386
1738.021340812063,30.270435871565645
1739.2305011804062,30.032644576682603
1740.4380610063324,29.793543241777837
1741.644456840102,29.553215923761694
1742.8501147135166,29.311745078302945
1744.055449751304,29.069211491457672
1745.2608658667402,28.82569422973656
1746.4667555370143,28.58127060783599
1747.6734996532782,28.336016173117695
1748.881467439923,28.090004705828242
1750.0910164373395,27.84330823397609
1751.3024925422421,27.595997061726067
1752.5162300994928,27.34813981012069
1753.7325520394977,27.09980346896163
1754.9517700551767,26.851053458629
1756.1741848128136,26.60195370068593
1757.4000861911366,26.352566696076853
1758.6297535433544,26.102953609814698
1759.863455977054,25.853174361040928
1761.101452647192,25.603287717407675
1762.3439930577417,25.353351392769213
1763.591317367812,25.103422147195662
1764.843656698438,24.853555888384463
1766.1012334365373,24.603807773576133
1767.3642615328104,24.35423231111219
1768.6329467907194,24.104883460821778
1769.9074871439448,23.855814732452366
1771.1880729199956,23.607079281377413
1772.4748870879862,23.35873000087265
1773.7681054887694,23.110819610238664
1775.0678970459678,22.86340073810381
1776.3744239566145,22.616526000242704
1777.6878418604329,22.370248071282145
1779.008299986957,22.124619749672284
1780.3359412799741,21.879694015337208
1781.670902498971,21.635524079428695
1783.0133142975242,21.392163425652146
1784.3633012787711,21.149665842643607
1785.7209820283501,20.908085446929096
1787.086469125399,20.66747669602238
1788.4598691324707,20.427894391284422
1789.8412825653872,20.189393670196097
1791.2308038443523,19.952029987786215
1792.6285212277987,19.71585908700431
1794.034516730705,19.480936957918747
1795.4488660293102,19.247319785708022
1796.871638354349,19.015063887500837
1798.3028963751383,18.7842256382396
1799.7426960769824,18.554861385835444
1801.191086634547,18.327027356014742
1802.6481102839457,18.10077954736888
1804.113802196395,17.876173617248753
1805.5881903563504,17.65326475926334
1807.0712954470569,17.432107573273523
1808.5631307464523,17.21275592888542
1810.063702036262,16.995262823550824
1811.5730075270844,16.779680236505087
1813.0910378020665,16.566058979834438
1814.6177757816124,16.354448548060805
1816.153196711333,16.144896967680246
1817.6972681751558,15.937450648119782
1819.2499501352167,15.732154235603295
1820.8111949998297,15.529050471408688
1822.3809477204295,15.328180055961075
1823.9591459180235,15.129581520152755
1825.5457200392766,14.933291105212202
1827.1405935419723,14.739342652340783
1828.7436831091484,14.54776750320767
1830.3548988908772,14.358594412272403
1831.9741447722538,14.171849471745082
1833.601318665833,13.987556049832197
1835.2363128264503,13.805734742741807
1836.8790141860902,13.62640334075111
1838.529304706263,13.449576808463402
1840.1870617451523,13.275267279200282
1841.8521584366933,13.10348406331267
1843.5244640786602,12.934233670038594
1845.2038445268142,12.767519842382816
1846.8901625921806,12.603343604361113
1848.583278438621,12.441703319851669
1850.2830499779236,12.28259476217448
1851.9893332598267,12.126011193463192
1853.7019828545338,11.971943452816326
1855.4208522254926,11.82038005218842
1857.1457940904274,11.671307278946486
1858.8766607688365,11.524709304010685
1860.6133045144381,11.380568294531155
1862.3555778312448,11.238864530032204
1864.1033337722404,11.099576521035782
1865.8564262198365,10.962681129202272
1867.6147101475447,10.828153688084647
1869.3780418624756,10.695968123654668
1871.1462792285236,10.56609707383605
1872.919281870255,10.438512006340401
1874.6969113576863,10.313183334187318
1876.4790313723013,10.190080528355976
1878.265507854777,10.069172227093809
1880.0562091349914,9.95042634147626
1881.8510060450078,9.83381015688785
1883.6497720157681,9.719290430151887
1885.4523831583215,9.606833482105404
1887.2587183304336,9.496405285466192
1889.068659189471,9.387971547902621
1890.8820902324467,9.281497790246414
1892.6988988241583,9.17694941985437
1894.5189752142985,9.074291799141037
1896.3422125444426,8.973490309352831
1898.168506845783,8.874510409675839
1899.9977570284475,8.777317691793629
1901.8298648632283,8.681877930036276
1903.6647349564803,8.588157127270065
1905.5022747189537,8.4961215567011
1907.3423943292419,8.405737799764022
1909.185006692515,8.316972780286203
1911.0300273951532,8.229793795108792
1912.8773746558572,8.144168541363925
1914.7269692737705,8.060065140590643
1916.5787345741064,7.977452159888679
1918.4325963517317,7.896298630286898
1920.2884828131287,7.816574062519809
1922.1463245171071,7.738248460383153
1924.00605431462,7.661292331847675
1925.8676072879782,7.585676698088619
1927.7309206897667,7.511373100601453
1929.5959338816847,7.438353606547199
1931.4625882735616,7.36659081247864
1933.330827262722,7.296057846581178
1935.2005961738878,7.22672836956247
1937.0718421997622,7.158576574307787
1938.9445143424343,7.0915771844258
1940.8185633557098,7.025705451783188
1942.6939416884663,6.9609371531365225
1944.5706034291231,6.897248585952296
1946.4485042512777,6.834616563505247
1948.327601360575,6.773018409334588
1950.2078534428529,6.712431951136498
1952.0892206135845,6.652835514160461
1953.9716643686634,6.594207914176271
1955.8551475365211,6.5365284500692
1957.7396342316108,6.479776896119537
1959.6250898092414,6.423933494017218
1961.5114808217693,6.368978944655011
1963.3987749761354,6.314894399744464
1965.2869410927335,6.2616614532920725
1967.1759490656023,6.209262132970914
1969.065769823908,6.157678891416997
1970.9563752947138,6.106894597482658
1972.8477383669917,6.056892527470179
1974.739832856871,6.00765635636655
1976.6326334740784,5.959170149106359
1978.5261157895543,5.91141835187563
1980.4202562042099,5.864385783474854
1982.3150319187923,5.818057626757356
1984.2104209048337,5.772419420152809
1986.1064018766483,5.727457049290437
1988.0029542643465,5.683156738729868
1989.9000581878395,5.639505043807521
1991.7976944317968,5.596488842609311
1993.69584442153,5.554095328071294
1995.5944901997734,5.512312000216134
1997.4936144043284,5.471126658530715
1999.3932002465417,5.430527394485839
2001.2932314905956,5.390502584201678
2003.193692433572,5.351040881262687
2005.094567886269,5.312131209680894
2006.9958431547436,5.273762757010587
2008.8975040225466,5.235924967613093
2010.7995367336391,5.198607536074022
2012.7019279759447,5.161800400769545
2014.6046648655345,5.125493737583801
2016.507734931408,5.089677953774786
2018.411126100853,5.0543436819875005
2020.3148266853545,5.019481774413547
2022.2188253670513,4.985083297095549
2024.1231111856898,4.9511395243725245
2026.0276735260863,4.917641933466807
2027.9325021060536,4.884582199209065
2029.8375869647903,4.85195218889754
2031.7429184517066,4.819743957292896
2033.6484872156716,4.787949741741879
2035.5542841946672,4.7565619574306925
2037.4603006058276,4.725573192762495
2039.366527935859,4.694976204860117
2041.272957931813,4.664763915186665
2043.1795825922081,4.6349294052858125
2045.086394158482,4.605465912635479
2046.9933851067628,4.576366826614853
2048.9005481399486,4.547625684580807
2050.807876180074,4.519236168051156
2052.7153623609693,4.4911920989917125
2054.6230000211835,4.46348743620588
2056.5307826971693,4.436116271823069
2058.438704116722,4.409072827883135
2060.346758192655,4.382351453016052
2062.254939016711,4.355946619211293
2064.1632408536866,4.3298529186783785
2066.0716581357838,4.304065060792453
2067.980185457154,4.278577869125457
2069.8888175686466,4.25338627855862
2071.797549372743,4.228485332475361
2073.7063759186753,4.203870180030449
2075.61529239772,4.1795360734972995
2077.524294138658,4.155478365685691
2079.433376603394,4.1316925074326205
2081.3425353827415,4.108174045161706
2083.2517661923434,4.084918618510173
2085.161064868746,4.061921958021201
2087.070427365609,4.039179882899438
2088.9798497500465,4.016688298829575
2090.8893281990954,3.994443195852549
2092.7988589963124,3.9724406463026045
2094.7084385284816,3.9506768027987915
2096.618063282439,3.9291478962924495
2098.527729842009,3.9078502341685195
2100.437434885044,3.886780198396629
2102.3471751805623,3.8659342437353894
2104.256947585991,3.8453088959828565
2106.1667490444943,3.824900750275879
2108.076576582398,3.8047064694356107
2109.9864273067005,3.7847227823564387
2111.896298402665,3.7649464824404055
2113.806187131492,3.7453744260710473
2115.7160908280757,3.7260035311313096
2117.6260068988277,3.706830775558276
2119.5359328195746,3.6878531959387475
2121.44586613353,3.6690678861410366
2123.355804449329,3.6504719959832173
2125.265745439124,3.632062729937407
2127.175686836752,3.6138373458677804
2129.0856264359522,3.5957931538022483
2130.9955620886485,3.5779275147358804
2132.905491703284,3.5602378394665326
2134.8154132432073,3.542721587460882
2136.725324725118,3.525376265749077
2138.6352242175512,3.50819942785004
2140.5451098394224,3.4911886727227763
2142.454979758608,3.4743416437460777
2144.3648321905766,3.4576560277247577
2146.274665397064,3.441129553919998
2148.184477684785,3.424759993106985
2150.0942674041908,3.4085451566539327
2152.0040329482613,3.3924828956275035
2153.9137727513385,3.3765710999186758
2155.823485287992,3.3608076973921768
2157.733169071923,3.3451906530568682
2159.6428226549006,3.3297179682576767
2161.552444625731,3.3143876798873304
2163.4620336092553,3.2991978596180016
2165.3715882653864,3.2841466131523047
2167.281107288162,3.269232079493085
2169.1905894048377,3.2544524302312783
2171.100033375004,3.2398058688514095
2173.009437989724,3.2252906300542974
2174.918802070709,3.2109049790963433
2176.828124469503,3.1966472111458377
2178.7374040667064,3.182515650653602
2180.646639771214,3.168508650740464
2182.555830519476,3.1546245925986565
2184.464975274784,3.140861884908553
2186.374073026576,3.127218963268692
2188.283122789762,3.113694289640403
2190.1921236040657,3.1002863518052464
2192.1010745333956,3.0869936628355217
2194.009974665219,3.0738147605776938
2195.918823109969,3.060748207147973
2197.827619000456,3.047792588439824
2199.736361491307,3.034946513643503
2201.645049758412,3.0222086147763023
2203.5536829983894,3.0095775462244525
2205.462260428071,2.997051984295744
2207.3707812839916,2.9846306267820455
2209.2792448219025,2.97231219253274
2211.1876503162925,2.960095421037589
2213.095997059927,2.9479790720195895
2215.0042843633937,2.9359619250368425
2216.912511554668,2.924042779094054
2218.8206779786847,2.9122204522630737
2220.7287829969246,2.900493781311057
2222.636825987011,2.888861621338326
2224.544806342318,2.877322845424097
2226.4527234715897,2.865876344279902
2228.360576798568,2.85452102591106
2230.268365761633,2.8432558152861827
2232.17608981345,2.832079654013198
2234.0837484206295,2.8209915000235743
2235.991341063394,2.809990327263048
2237.898867235253,2.7990751253893413
2239.80632644269,2.788244899476618
2241.713718204855,2.7774986697264676
2243.6210420532634,2.766835471185545
2245.5282975315095,2.7562543534684485
2247.4354841949785,2.745754380488125
2249.342601610575,2.735334630190946
2251.249649356451,2.7249941942980005
2253.1566270217468,2.7147321780522935
2255.063534206334,2.70454769997089
2256.97037052057,2.694439891602609
2258.8771355850527,2.684407897290994
2260.7838290303866,2.6744508739424857
2262.6904504969543,2.6645679907992736
2264.5969996346894,2.6547584292170288
2266.5034761028624,2.645021382447338
2268.4098795698646,2.635356055425355
2270.316209713004,2.6257616645605344
2272.222466218299,2.6162374375336754
2274.1286487802877,2.6067826130963296
2276.0347571018287,2.5973964408758117
2277.94079089392,2.5880781811832216
2279.846749875513,2.578827104826715
2281.7526337733343,2.569642492926945
2283.6584423217155,2.5605236367381887
2285.5641752624197,2.5514698374714775
2287.4698323444777,2.54248040612261
2289.3754133240277,2.5335546633030526
2291.2809179641595,2.524691939074153
2293.1863460347545,2.515891572785563
2295.0916973123453,2.507152912915572
2296.9969715799625,2.498475316916394
2298.9021686269944,2.489858151060834
2300.8072882490496,2.4813007902933473
2302.7123302478185,2.472802618083506
2304.6172944309424,2.464363026282182
2306.5221806118834,2.455981414981332
2308.426988609799,2.4476571923756167
2310.331718249419,2.4393897746277804
2312.2363693609204,2.4311785857357124
2314.140941779819,2.4230230574028937
2316.0454353468463,2.414922628910968
2317.9498499078404,2.4068767469947208
2319.854185313637,2.39888486572009
2321.7584414199646,2.3909464463637695
2323.662618087332,2.383060957295788
2325.566715180936,2.3752278738637025
2327.470732570557,2.3674466782800194
2329.3746701304603,2.3597168595105495
2331.2785277393036,2.352037913165915
2333.1823052800446,2.3444093413947202
2335.0860026398454,2.3368306527784704
2336.9896197099915,2.329301362229178
2338.8931563857955,2.3218209908882024
2340.796612566521,2.3143890660274997
2342.6999881552956,2.307005120952618
2344.6032830590293,2.2996686949071914
2346.506497188336,2.2923793329797784
2348.4096304574587,2.285136586011762
2350.3126827841897,2.277940010507829
2352.215654089798,2.27078916854715
2354.11854429896,2.2636836276970063
2356.0213533396836,2.2566229609275426
2357.9240811432433,2.2496067465280687
2359.8267276441084,2.2426345680254562
2361.7292927798826,2.2357060141032545
2363.6317764912333,2.228820678522807
2365.534178721832,2.2219781600456807
2367.436499418291,2.215178062357334
2369.338738530104,2.208419993992497
2371.2408960095845,2.20170356826151
2373.142971811809,2.195028403178344
2375.0449658945636,2.188394121389571
2376.946878218281,2.181800350104878
2378.848708745996,2.17524672102881
2380.750457443281,2.168732870293625
2382.6521242782055,2.162258438393096
2384.5537092212744,2.1558230701179975
2386.4552122453892,2.149426414492525
2388.3566333257886,2.1430681247116246
2390.2579724400084,2.136747858079583
2392.159229567831,2.1304652759499123
2394.0604046912417,2.1242200436656917
2395.9614977943825,2.1180118305017066
2397.8625088635085,2.111840309606831
2399.763437886945,2.105705157948233
2401.664284855047,2.0996060562555643
2403.565049760155,2.093542688967233
2405.465732596558,2.0875147441762634
2407.366333360453,2.08152191357857
2409.2668520499046,2.075563892420961
2411.1672886648075,2.0696403794502825
2413.067643206853,2.0637510768641283
2414.9679156794896,2.05789569026131
2416.8681060878857,2.0520739285937637
2418.7682144389005,2.046285504119621
2420.6682407410435,2.040530132356018
2422.568185004446,2.0348075320338137
2424.468047240825,2.0291174250521378
2426.3678274634544,2.0234595364345767
2428.2675256871294,2.0178335942852654
2430.1671419281392,2.012239329746316
2432.066676204236,2.006676476955516
2433.9661285346046,2.0011447730051044
2435.865498939834,1.9956439579008918
2437.7647874418894,1.9901737745221393
2439.663994064082,1.9847339685825784
2441.5631188310463,1.9793242885910876
2443.4621617687085,1.9739444858138353
2445.3611229042644,1.968594314236865
2447.2600022661495,1.9632735305289994
2449.158799884019,1.9579818940055989
2451.0575157887183,1.9527191665927959
2452.9561500122613,1.9474851127925723
2454.8547025878047,1.9422794996477701
2456.7531735496304,1.937102096708355
2458.6515629331134,1.9319526759979784
2460.5498707747092,1.9268310119806824
2462.4480971119233,1.921736881528869
2464.346241983297,1.9166700638910106
2466.244305428381,1.9116303406606105
2468.1422874877167,1.9066174957448618
2470.0401882028177,1.9016313153345312
2471.938007616148,1.8966715878739135
2473.8357457711004,1.8917381040313193
2475.7334027119823,1.8868306566699917
2477.6309784839937,1.8819490408195647
2479.528473133209,1.8770930536480819
2481.4258867065605,1.872262494433902
2483.323219251819,1.8674571645389473
2485.220470817577,1.8626768673813576
2487.117641453232,1.8579214084094375
2489.0147312089703,1.853190595075354
2490.9117401357503,1.8484842368095833
2492.808668285284,1.8438021449956916
2494.7055157100262,1.8391441329455067
2496.6022824631536,1.8345100158746304
2498.4989685985533,1.8298996108780146
2500.395574170808,1.8253127369067204
2502.2920992351783,1.820749214744204
2504.188543847591,1.8162088669831986
2506.0849080646253,1.8116915180034163
2507.9811919434965,1.807196993948748
2509.8773955420443,1.8027251227055396
2511.773518918719,1.7982757338806232


==> anc/Fig.2/PNM_800_VC=false.csv <==
mu_n,sigma
800.0,93.0
801.0,93.0
802.0,93.0
803.0,93.0
804.0,93.0
805.0,93.0
806.0,93.0
807.0,93.0
808.0,93.0
809.0,93.0
810.0,93.0
811.0,93.0
812.0,93.0
813.0,93.0
814.0,93.0
815.0,93.0
816.0,93.0
817.0,93.0
818.0,93.0
819.0,93.0
820.0,93.0
821.0,93.0
822.0,93.0
823.0,93.0
824.0,93.0
825.0,93.0
826.0,93.0
827.0,93.0
828.0,93.0
829.0,93.0
830.0,93.0
831.0,93.0
832.0,93.0
833.0,93.0
834.0,93.0
835.0,93.0
836.0,93.0
837.0,93.0
838.0,93.0
839.0,93.0
840.0,93.0
841.0,93.0
842.0,93.0
843.0,93.0
844.0,93.0
845.0,93.0
846.0,93.0
847.0,93.0
848.0,93.0
849.0,93.0
850.0,93.0
851.0,93.0
852.0,93.0
853.0,93.0
854.0,93.0
855.0,93.0
856.0,93.0
857.0,93.0
858.0,93.0
859.0,93.0
860.0,93.0
861.0,93.0
862.0,93.0
863.0,93.0
864.0,93.0
865.0,93.0
866.0,93.0
867.0,93.0
868.0,93.0
869.0,93.0
870.0,93.0
871.0,93.0
872.0,93.0
873.0,93.0
874.0,93.0
875.0,93.0
876.0,93.0
877.0,93.0
878.0,93.0
879.0,93.0
880.0,93.0
881.0,93.0
882.0,93.0
883.0,93.0
884.0,93.0
885.0,93.0
886.0,93.0
887.0,93.0
888.0,93.0
889.0,93.0
890.0,93.0
891.0,93.0
892.0,93.0
893.0,93.0
894.0,93.0
895.0,93.0
896.0,93.0
897.0,93.0
898.0,93.0
899.0,93.0
900.0,93.0
901.0,93.0
902.0,93.0
903.0,93.0
904.0,93.0
905.0,93.0
906.0,93.0
907.0,93.0
908.0,93.0
909.0,93.0
910.0,93.0
911.0,93.0
912.0,93.0
913.0,93.0
914.0,93.0
915.0,93.0
916.0,93.0
917.0,93.0
918.0,93.0
919.0,93.0
920.0,93.0
921.0,93.0
922.0,93.0
923.0,93.0
924.0,93.0
925.0,93.0
926.0,93.0
927.0,93.0
928.0,93.0
929.0,93.0
930.0,93.0
931.0,93.0
932.0,93.0
933.0,93.0
934.0,93.0
935.0,93.0
936.0,93.0
937.0,93.0
938.0,93.0
939.0,93.0
939.3917304954499,92.98033978646806
941.8599668636416,92.4560753352879
943.0198281670066,91.91323862801093
943.7683224427343,91.35193631471758
944.2607985439425,90.772894189417
944.5675732624909,90.17739394136213
944.7321488092301,89.56728193425062
944.7870883663837,88.94494981379793
944.7598040598397,88.31326622581511
944.6748210350796,87.67545585183706
944.5545223579475,87.0349356269762
944.4191941210081,86.39512929797922
944.2867955041922,85.75928713498914
944.1727016583427,85.13033567209544
944.0895552439101,84.51077395413414
944.047278502725,83.90262152828909
944.0532386284052,83.30741337344567
944.1125261103333,82.72623067122552
944.228295320331,82.15975427036892
944.4021215164205,81.6083288546762
944.6343406309896,81.07202865420254
944.924351601218,80.55071872990621
945.2708722092652,80.04410862541945
945.6721472753869,79.55179720922092
946.1261127649001,79.07330882925635
946.6305216620758,78.60812161575207
947.1830381420548,78.15568907436992
947.7813063086159,77.71545616591816
948.4229990376863,77.28687098499594
949.1058515754547,76.86939300386082
949.8276836560352,76.46249868473723
950.5864131106661,76.06568510815099
951.3800632696409,75.67847212790477
952.206765912012,75.30040344855185
953.0647610849735,74.93104692816226
953.952394777851,74.56999433540513
954.8681151771453,74.21686073246735
955.8104680329316,73.87128361103757
956.7780915194872,73.5329218748318
957.7697108629167,73.20145473658836
958.784132926958,72.87658057827069
959.8202408880429,72.5580158088819
960.8769890867159,72.24549374365486
961.9533981105882,71.93876352053424
963.0485501410402,71.63758906411377
964.1615845795376,71.3417481030232
965.2916939579623,71.05103124374851
966.4381201295075,70.76524110175193
967.6001507314153,70.48419148927333
968.7771159074697,70.20770665818786
969.9683852761941,69.93562059564943
971.173365129651,69.66777636984392
972.3914958474265,69.40402552296275
973.6222495105021,69.14422750842384
974.8651277001667,68.88824916936811
976.1196594677845,68.63596425553823
977.3853994619897,68.38725297574793
978.6619262007288,68.1420015832916
979.9488404764298,67.90010199179643
981.2457638834198,67.66145141917193
982.5523374575753,67.42595205748117
983.8682204189373,67.19351076670118
985.1930890088323,66.96403879050561
986.5266354136877,66.73745149233419
987.8685667684312,66.51366811015833
989.2186042329442,66.29261152847504
990.5764821356075,66.07420806618178
991.9419471784944,65.85838727909442
993.3147576992225,65.64508177597135
994.6946829849268,65.43422704700217
996.0815026341965,65.22576130380506
997.4750059631788,65.01962533005462
998.8749914523731,64.81576234193506
1000.2812662309583,64.6141178576813
1001.69364559574,64.41463957553084
1003.1119525620676,64.21727725946076
1004.5360174442891,64.02198263214261
1005.9656774635249,63.82870927458706
1007.4007763807072,63.63741253199689
1008.8411641530274,63.448049425382656
1010.2866966120663,63.260578568535195
1011.7372351620335,63.07496008997471
1013.1926464966697,62.891155559533956
1014.6528023334762,62.709127919252325
1016.1175791640463,62.528841418287676
1017.5868580193768,62.350261551573695
1019.0605242491112,62.173355001971004
1020.538467313765,61.998089585679
1022.020580589043,61.824434200695784
1023.5067611814299,61.652358778123194
1024.9969097543153,61.481834236138646
1026.4909303639342,61.31283243645616
1027.988730304496,61.145326143124876
1029.4902199618928,60.97928898351348
1030.995312675446,60.814695411346484
1032.5039246071628,60.65152067166548
1034.015974618043,60.489740767596935
1035.531384150981,60.32933242881787
1037.0500771198663,60.170273081616536
1038.571979804485,60.012540820454035
1040.0970207508835,59.85611438093761
1041.6251306768554,59.70097311412371
1043.1562423822459,59.54709696207405
1044.69029066379,59.39446643459108
1046.2272122342126,59.24306258706789
1047.766945645348,59.09286699938928
1049.3094312150395,58.94386175582324
1050.8546109576093,58.796029425851366
1052.4024285176856,58.64935304588294
1053.9528291072118,58.503816101808916
1055.505759445441,58.35940251234503
1057.0611677017723,58.21609661312846
1058.6190034412496,58.07388314152071
1060.1792175725961,57.9327472220864
1061.741762298638,57.79267435270852
1063.3065910689888,57.65365039130792
1064.8736585348806,57.51566154313745
1066.4429205060187,57.37869434862096
1068.0143339093636,57.242735671707486
1069.5878567497339,57.10777268871963
1071.1634480721384,56.973792877666426
1072.7410679257466,56.840784008001314
1074.3206773294194,56.708734130802426
1075.9022382387136,56.577631569354246
1077.4857135142965,56.44746491011245
1079.0710668916893,56.318222994032645
1080.6582629522834,56.18989490824681
1082.2472670955592,56.06246997806954
1083.83804551246,55.93593775932139
1085.4305651598497,55.81028803095154
1087.0247937360166,55.685510787948886
1088.6206996571682,55.56159623452609
1090.2182520348665,55.43853477756675
1091.8174206543658,55.3163170203209
1093.418175953808,55.19493375634094
1095.020489004235,55.074375963644904
1096.6243314903834,54.954634799098685
1098.229675692223,54.835701593006796
1099.8364944672066,54.71756784390326
1101.4447612331996,54.600225213533434
1103.0544499520583,54.483665522019244
1104.6655351138268,54.36788074319972
1106.2779917215298,54.252863000139996
1107.8917952765282,54.13860456080038
1109.5069217644182,54.02509783386078
1111.123347641451,53.912335364693035
1112.7410498214438,53.80030983147454
1114.3600056631697,53.68901404143885
1115.9801929582009,53.57844092725642
1117.601589919187,53.46858354354185
1119.224175168551,53.359435063480184
1120.8479277275835,53.25098877557031
1122.472827005922,53.143238080478554
1124.0988527913962,53.03617648800005
1125.725985240225,52.929797614121725
1127.3542048675545,52.824095178185225
1128.9834925383118,52.719063000143954
1130.6138294583825,52.614694997911535
1132.2451971660728,52.51098518479885
1133.8775775238687,52.40792766703463
1135.5109527104653,52.305516641368136
1137.1453052130598,52.203746392750254
1138.7806178199023,52.10261129208932
1140.416873613085,52.002105794080705
1142.0540559615708,51.902224435105296
1143.6921485144444,51.80296183119656
1145.3311351943803,51.70431267607154
1146.9710001913204,51.606271739225186
1148.611727956349,51.50883386408521
1150.2533031957646,51.41199396622453
1151.8957108653346,51.3157470316306
1153.5389361647271,51.22008811502863
1155.1829645321193,51.125012338256745
1156.8277816389648,51.03051488869259
1158.4733733849266,50.93659101772734
1160.1197258929585,50.8432360392879
1161.7668255045373,50.75044532840364
1163.4146587750352,50.65821431981725
1165.0632124692315,50.566538506638125
1166.7124735569532,50.47541343903586
1168.3624292088484,50.38483472297445
1170.0130667922758,50.2947980189833
1171.6643738673183,50.205299040965855
1173.3163381829077,50.11633355504383
1174.9689476730603,50.02789737843522
1176.6221904532185,49.939986378366505
1178.2760548166973,49.85259647101605
1179.9305292312258,49.76572362048933
1181.5856023355864,49.67936383782394
1183.2412629363466,49.593513180023315
1184.8975000046798,49.50816774911924
1186.554302673269,49.42332369126092
1188.2116602333,49.338977195830864
1189.8695621315262,49.25512449458576
1191.5279979674197,49.171761860822286
1193.1869574903897,49.08888560856647
1194.8464305970783,49.006492091786384
1196.5064073287238,48.924577703627165
1198.1668778685926,48.84313887566706
1199.827832539477,48.762172077194954
1201.4892618012516,48.68167381450819
1203.1511562484995,48.60164063022933
1204.813506608189,48.52206910264269
1206.4763037374125,48.44295584504849
1208.1395386211782,48.364297505135184
1209.8032023702588,48.28609076436907
1211.4672862190862,48.20833233740032
1213.1317815237028,48.13101897148544
1214.7966797597571,48.054147445924876
1216.4619725205473,47.97771457151639
1218.1276515151114,47.9017171900227
1219.7937085663607,47.826152173653504
1221.4601356092553,47.751016424561314
1223.1269246890236,47.67630687435029
1224.7940679594178,47.60202048359842
1226.461557681013,47.52815424139224
1228.1293862195394,47.45470516487316
1229.7975460442553,47.381670298796294
1231.4660297263522,47.309046715100095
1233.134829937396,47.23683151248725
1234.803939447802,47.165021816016456
1236.4733511253407,47.0936147767043
1238.143057933675,47.022607571137385
1239.8130529309308,46.951997401094204
1241.4833292682924,46.88178149317604
1243.1538801886322,46.81195709844803
1244.8246990251625,46.74252149208792
1246.4957792001194,46.67347197304432
1248.1671142234688,46.60480586370285
1249.8386976916424,46.53652050956069
1251.510523286294,46.46861327890854
1253.1825847730836,46.40108156252074
1254.8548760004828,46.33392277335238
1256.5273908986032,46.26713434624379
1258.200123478049,46.200713737631744
1259.8730678287877,46.13465842526755
1261.5462181190455,46.06896590794191
1263.21956859422,46.00363370521535
1264.8931135758153,45.938659357156
1266.5668474603945,45.874040424082
1268.2407647185528,45.809774486310644
1269.9148598939066,45.7458591439128
1271.5891276021025,45.68229201647264
1273.2635625298444,45.61907074285305
1274.9381594339336,45.556192980965626
1276.6129131403304,45.493656407546126
1278.2878185432285,45.431458717934355
1279.962870604146,45.369597625859
1281.638064351031,45.30807086322705
1283.3133948773852,45.24687617991714
1284.9888573413978,45.18601134357789
1286.664446965096,45.12547413942976
1288.3401590335095,45.06526237007121
1290.0159888938465,45.00537385528893
1291.6919319546864,44.94580643187143
1293.3679836851834,44.88655795342675
1295.0441396142794,44.82762629020346
1296.7203953299372,44.76900932891532
1298.396746478378,44.7107049725691
1300.073188763334,44.65271114029602
1301.749717945314,44.59502576718578
1303.426329840876,44.53764680412432
1305.1030203219143,44.48057221763438
1306.7797853149577,44.423799989718646
1308.4566208004744,44.36732811770607
1310.1335228121911,44.31115461410083
1311.8104874364203,44.25527750643409
1313.4875108113965,44.19969483711803
1315.164589126626,44.144404663302836
1316.8417186222418,44.089405056735664
1318.5188955883684,44.03469410362243
1320.1961163644987,43.980269904491635
1321.8733773388785,43.92613057406042
1323.5506749478945,43.87227424110318
1325.2280056754803,43.81869904832169
1326.9053660525235,43.76540315221795
1328.5827526562832,43.712384722968594
1330.2601621098163,43.659641944301306
1331.9375910814094,43.607173013373426
1333.6150362840237,43.55497614065195
1335.2924944747394,43.50304954979618
1336.9699624542145,43.45139147754068
1338.6474370661488,43.40000017358146
1340.3249151967523,43.34887390046305
1342.002393774226,43.29801093346708
1343.679869768244,43.247409560502796
1345.3573401894473,43.197068081999184
1347.0348020889412,43.14698481079796
1348.712252557799,43.09715807204891
1350.389688726575,43.04758620310574
1352.0671077648215,42.99826755342407
1353.7445068806123,42.949200484460334
1355.4218833200734,42.900383369572126
1357.099234366919,42.85181459391976
1358.7765573419922,42.8034925543693
1360.453849602815,42.75541565939644
1362.1311085431394,42.70758232899196
1363.8083315925094,42.659990994568055
1365.4855162158233,42.61264009886593
1367.1626599129052,42.56552809586448
1368.8397602180805,42.51865345069004
1370.516814699757,42.472014639527266
1372.1938209600105,42.425610149530804
1373.8707766341759,42.379438478738386
1375.5476793904454,42.333498135984364
1377.2245269294679,42.2877876408148
1378.9013169839561,42.242305523402976
1380.5780473182976,42.197050324466154
1382.2547157281708,42.152020595183046
1383.931320040166,42.107214897112456
1385.6078581114093,42.062631802112286
1387.2843278291932,42.018269892259774
1388.9607271106122,41.974127759772564
1390.6370539021996,41.93020400693036
1392.3133061795716,41.8864972459976
1393.989481947074,41.84300609914656
1395.6655792374354,41.79972919838167
1397.3415961114224,41.756665185464314
1399.0175306574986,41.713812711838315
1400.6933809914908,41.67117043855629
1402.369145256255,41.62873703620662
1404.0448216213501,41.58651118484118
1405.7204082827143,41.54449157390357
1407.3959034623433,41.50267690215824
1409.0713054079754,41.46106587762026
1410.746612392779,41.419657217485266
1412.421822715044,41.37844964806088
1414.096934697875,41.3374419046979
1415.7719466888925,41.296632731722745
1417.4468570599338,41.25602088236989
1419.121664206758,41.21560511871565
1420.7963665487569,41.17538421161181
1422.4709625286653,41.135356940620085
1424.1454506122798,41.095522093947494
1425.8198292881762,41.05587846838168
1427.4940970674324,41.016424869227265
1429.1682524833552,40.97716011024242
1430.8422940912085,40.9380830135761
1432.5162204679473,40.89919240970584
1434.190030211951,40.86048713737601
1435.8637219427646,40.82196604353652
1437.537294300838,40.783627983282095
1439.2107459472734,40.74547181979197
1440.88407556357,40.70749642427029
1442.5572818513774,40.66970067588657
1444.2303635322492,40.63208346171706
1445.9033193473967,40.594643676686346
1447.5761480574527,40.557380223509284
1449.2488484422304,40.520292012633895
1450.9214193004893,40.483377962184
1452.593859449705,40.446636997902914
1454.2661677258366,40.41006805309721
1455.9383429831018,40.37367006858105
1457.6103840937537,40.33744199262098
1459.2822899478574,40.30138278088103
1460.9540594530717,40.26549139636821
1462.6256915344345,40.22976680937879
1464.2971851341465,40.19420799744435
1465.9685392113618,40.158813945278844
1467.6397527419788,40.12358364472557
1469.310824718434,40.08851609470501
1470.9817541494974,40.05361030116273
1472.6525400600715,40.018865277017554
1474.3231814909932,39.98428004211069
1475.9936774988353,39.949853623154596
1477.6640271557133,39.91558505368255
1479.334229549093,39.88147337399861
1481.0042837816002,39.847517631127864
1482.674188970834,39.8137168787669
1484.34394424918,39.780070177235004
1486.013548763628,39.74657659342534
1487.683001675591,39.71323520075674
1489.3523021607252,39.68004507912578
1491.0214494087543,39.647005314859044
1492.6904426232943,39.61411500066594
1494.359281021681,39.5813732355919
1496.027963834798,39.5487791249716
1497.6964903069097,39.51633178038296
1499.3648596954945,39.484030319601075
1501.0330712710786,39.45187386655274
1502.7011243170748,39.41986155127107
1504.3690181296208,39.38799250985087
1506.03675201742,39.35626588440383
1507.7043253015859,39.32468082301423
1509.3717373154855,39.293236479695274
1511.038987404586,39.26193201434517
1512.7060749263028,39.230766592703894
1514.372999249852,39.1997393863104
1516.0397597561,39.1688495724595
1517.706355837418,39.13809633416009
1519.3727868975375,39.10747886009241
1521.039052351408,39.07699634456679
1522.7051516250544,39.04664798748195
1524.3710841554391,39.01643299428387
1526.0368493903243,38.9863505759248
1527.7024467881338,38.95639994882297
1529.3678758178205,38.92658033482196
1531.0331359587333,38.89689096115095
1532.698226700484,38.86733106038487
1534.3631475428197,38.83789987040509
1536.0278979954928,38.8085966343601
1537.6924775781356,38.77942060062686
1539.3568858201338,38.750371022772164
1541.021122260503,38.72144715951417
1542.6851864477685,38.69264827468465
1544.3490779398412,38.663973637191056
1546.0127963039001,38.63542252097912
1547.6763411162738,38.606994204995594
1549.339711962325,38.57868797315138
1551.0029084363339,38.550503114284865
1552.6659301413852,38.52243892212544
1554.3287766892552,38.49449469525748
1555.991447700301,38.46666973708436
1557.6539428033511,38.43896335579287
1559.316261635596,38.411374864318
1560.9784038424827,38.383903580307525
1562.6403690776062,38.35654882608751
1564.3021570026076,38.32930992862757
1565.9637672870688,38.30218621950643
1567.6251996084118,38.27517703487806
1569.286453651796,38.2482817154376
1570.9475291100214,38.221499606387944
1572.6084256834272,38.194830057406364
1574.2691430797954,38.168272422611366
1575.9296810142557,38.141826060529816
1577.5900392091894,38.11549033406434
1579.2502173941348,38.089264610461015
1580.9102153056974,38.063148261277185
1582.570032687455,38.03714066234942
1584.229669289869,38.01124119376208
1585.889124870194,37.98544923981574
1587.5483991923916,37.959764188995884
1589.2074920270393,37.934185433942226
1590.866403151248,37.90871237141768
1592.5251323485745,37.883344402277906
1594.1836794089386,37.85808093144117
1595.842044128539,37.83292136785801
1597.500226309772,37.80786512448161
1599.1582257611487,37.78291161823803
1600.8160422972178,37.75806026999689
1602.473080926215,37.73308721546475
1604.101718960255,37.69762142566788
1605.7053396347899,37.65292717888727
1607.2885891954065,37.60074059351877
1608.8527928591627,37.54154923520533
1610.3983641851994,37.47549637731865
1611.9252691660795,37.40255493495399
1613.4331904392384,37.322588748232285
1614.9215981349996,37.23537873120662
1616.3897819095453,37.14063434758512
1617.8368633676985,37.03799760013844
1619.2617967806352,36.927042471236405
1620.6633615863493,36.807271084174026
1622.0401481382398,36.678107083191236
1623.3905370861435,36.53888630744864
1624.71267208338,36.3888445520693
1626.0044249725877,36.22710197492257
1627.2633520911218,36.05264347201907
1628.4866397791625,35.864294073875314
1629.6710365164697,35.660688081918025
1630.8127683130203,35.44023023972683
1631.9074330049382,35.20104669028196
1632.9498679666142,34.94092278430205
1633.9339845434881,34.65722397727924
1634.852561570511,34.34679515800326
1635.0777972509745,22.498083963316706
1635.2128566519325,21.711989445853124
1635.5095056267237,20.99536713654897
1635.9454545929623,20.340353511978407
1636.5004251340292,19.73927779801577
1637.156995445572,19.18526004358239
1637.9005665872166,18.672355067317874
1638.719019529477,18.19550757185245
1639.6023083592509,17.750442649281492
1640.542082903434,17.33354515397266
1641.5313685457272,16.941748629170142
1642.564305036983,16.572440087811376
1643.6359371476674,16.22338103084381
1644.742047999878,15.892642930598965
1645.8790264935203,15.578554855514454
1647.0437615966368,15.279660999160315
1648.2335576943078,14.994686178799583
1649.4460664396056,14.722507709885342
1650.6792315678165,14.462132375415111
1651.9312439358077,14.212677472519983
1653.2005046675313,13.973355132118785
1654.485594761622,13.743459276843359
1655.7852498804882,13.522354715506763
1657.0983393185609,13.309467976402246
1658.4238483610334,13.104279563007827
1659.760863409062,12.906317379225133
1661.1085593748983,12.715151121132338
1662.46618894962,12.530387471457066
1663.833073423749,12.351665963973632
1665.2085948020958,12.178655409628732
1666.592189002448,12.011050795820125
1667.9833399661045,11.848570585965463
1669.38157453895,11.690954359148153
1670.7864580064218,11.537960739860631
1672.1975901856072,11.389365576170423
1673.6146019939008,11.244960331419152
1675.0371524267807,11.104550660130917
1676.4649258880802,10.967955143364428
1677.8976298249913,10.835004162554604
1679.33499262737,10.705538893999398
1680.776761756986,10.579410408791885
1682.222702077446,10.45647886516336
1683.6725943597205,10.336612782057477
1685.126233941786,10.219688384292782
1686.5834295238717,10.105589010986444
1688.0440020833214,9.994204580014797
1689.5077838952418,9.88543110223717
1690.9746176469093,9.779170240013068
1692.4443556354813,9.675328905230199
1693.9168590398674,9.573818892655584
1695.391997258777,9.474556544935576
1696.8696473079267,9.377462445999997
1698.3496932702392,9.28246114001869
1699.832025793611,9.189480873383166
1701.3165416314391,9.09845335747353
1702.803143221669,9.009313550221709
1704.2917383005965,8.921999454705698
1705.7822395480778,8.836451933192816
1707.2745642611667,8.75261453522731
1708.7686340535306,8.670433338500084
1710.2643745782673,8.589856801369512
1711.7617152719954,8.510835626021157
1713.2605891183252,8.433322631352672
1714.7609324289908,8.35727263475978
1716.262684641113,8.28264234208503
1717.765788129203,8.209390245056595
1719.2701880306627,8.13747652560954
1720.7758320836513,8.066862966543376
1722.2826704762979,7.997512868011956
1723.7906557063359,7.92939096939612
1725.299742450319,7.862463376143569
1726.8098874416632,7.796697491201916
1728.3210493568126,7.732061950699677
1729.8331887089091,7.668526563563307
1731.3462677483844,7.606062254782918
1732.8602503699508,7.544641012064698
1734.3751020255168,7.484235835627688
1735.8907896425796,7.4248206909264
1737.4072815477064,7.366370464094574
1738.924547394722,7.308860919925811
1740.4425580972802,7.252268662214496
1741.961285765495,7.1965710963059
1743.48070364636,7.141746393702773
1745.0007860676833,7.087773458598353
1746.5215083853032,7.034631896205727
1748.0428469333579,6.982301982778742
1749.5647789774077,6.930764637202904
1751.0872826702187,6.880001394071845
1752.610337010029,6.829994378147803
1754.1339218011442,6.7807262801261645
1755.6580176167,6.732180333622982
1757.1826057634669,6.684340293312365
1758.7076682485551,6.6371904141455005
1760.233187747909,6.590715431589117
1761.7591475764748,6.544900542819708
1763.2855316599423,6.499731388823816
1764.8123245079632,6.455194037349557
1766.339511188753,6.411274966660414
1767.867077305001,6.367961050049428
1769.3950089710038,6.325239541069016
1770.9232927909532,6.2830980594371955
1772.4519158383132,6.2415245775862305
1773.9808656362177,6.200507407814379
1775.510130138835,6.1600351900128985
1777.0396977136418,6.120096879934996
1778.5695571245576,6.080681737979302
1780.099697515887,6.041779318461208
1781.6301083970295,6.003379459346454
1783.1607796279125,5.965472272424206
1784.6917014051076,5.928048133894923
1786.222864248596,5.891097675355907
1787.754258989141,5.854611775161773
1789.285876756247,5.818581550141714
1790.8177089666613,5.782998347657615
1792.3497473133955,5.747853737984073
1793.8819837552467,5.713139506997911
1795.4144105067778,5.678847649158372
1796.9470200287442,5.6449703607679185
1798.4798050189438,5.611500033498988
1800.0127584034615,5.5784292481728075
1801.5458733282924,5.545750768780149
1803.0791431513371,5.513457536735688
1804.6125614347172,5.481542665346143
1806.1461219374428,5.449999434496301
1807.6798186083656,5.418821285528283
1809.2136455794416,5.388001816317162
1810.7475971592712,5.357534776528369
1812.2816678269016,5.327414063049701
1813.8158522258893,5.297633715591547
1815.3501451586005,5.268187912446568
1816.8845415807455,5.2390709664034745
1818.41903659613,5.210277320806634
1819.9536254516206,5.181801545757148
1821.4883035323078,5.153638334447969
1823.023066356856,5.1257824996262675
1824.5579095730477,5.0982289701842864
1826.0928289534866,5.0709727878626385
1827.6278203914858,5.044009104072782
1829.1628798970894,5.017333176821716
1830.698003593274,4.990940367749022
1832.2331877122742,4.964826139259495
1833.7684285920582,4.938986051751849
1835.303722672933,4.91341576094272
1836.8390664942742,4.888111015277735
1838.3744566913813,4.863067653427874
1839.9098899924486,4.8382816018686485
1841.4453632156453,4.813748872537955
1842.9808732663053,4.7894655605699334
1844.516417134215,4.765427842100347
1846.0519918910068,4.741631972145234
1847.5875946876356,4.718074282543704
1849.1232227519567,4.694751179967529
1850.6588733863844,4.671659143995455
1852.194543965627,4.648794725239926
1853.7302319345174,4.6261545435430795
1855.2659348059044,4.603735286219468
1856.8016501586262,4.581533706357435
1858.3373756355495,4.559546621170127
1859.8731089416833,4.537770910399573
1861.408847842341,4.51620351476292
1862.944590161388,4.49484143445342
1864.480333779531,4.473681727679886
1866.0160766326726,4.452721509252354
1867.5518167103176,4.431957949208684
1869.0875520540371,4.411388271481858
1870.6232807559795,4.391009752606318
1872.1590009574325,4.370819720461233
1873.6947108474328,4.350815553050944
1875.230408661419,4.330994677320234
1876.766092679932,4.311354568002973
1878.301761227355,4.291892746504374
1879.8374126706933,4.272606779814026
1881.3730454183974,4.2534942794505834
1882.908657919218,4.2345529004347515
1884.4442486611044,4.2157803402924
1885.9798161701285,4.197174338083928
1887.515359009454,4.178732673461021
1889.050875778326,4.160453165749945
1890.5863651111029,4.142333673058596
1892.1218256763116,4.124372091408805
1893.6572561757325,4.106566353891818
1895.1926553435171,4.088914429846666
1896.7280219453264,4.071414324059848
1898.2633547775015,4.054064075987872
1899.7986526662546,4.036861758998491
1901.333914466887,4.01980547963359
1902.8691390630308,4.002893376890813
1904.4043253659127,3.9861236215234603
1905.9394723136377,3.9694944153598586
1907.4745788704993,3.953003990639009
1909.009644026304,3.9366506093648694
1910.5446667957199,3.9204325626754506
1912.0796462176434,3.904348170229387
1913.6145813545822,3.8883957796079387
1915.1494712920617,3.872573765731524
1916.6843151380403,3.85688053029143
1918.21911202235,3.841314501195882
1919.7538610961476,3.8258741320292895
1921.2885615313833,3.810557901526213
1922.8232125202844,3.795364313056568
1924.3578132748544,3.780291894125535
1925.892363026385,3.765339195883825
1927.4268610249815,3.750504792651337
1928.9613065391034,3.735787281451848
1930.4956988551166,3.7211852815588538
1932.030037276857,3.7066974340526206
1933.5643211252086,3.692322401387634
1935.0985497376914,3.6780588669708294
1936.6327224680615,3.663905534749396
1938.1668386859208,3.6498611288083205
1939.7008977763392,3.6359243929781497
1941.2348991394856,3.6220940904512746
1942.7688421902708,3.6083690034070437
1944.3027263579968,3.594747932646442
1945.8365510860178,3.581229697234705
1947.3703158314113,3.567813134152199
1948.9040200646539,3.554497097953397
1950.4376632693109,3.541280460433915
1951.9712449417289,3.5281621103046725
1953.5047645907416,3.515140952874087
1955.0382217373797,3.5022159097368886
1956.571615914587,3.489385918470295
1958.1049466669513,3.47664993233691
1959.638213550433,3.4640069199944628
1961.1714161321072,3.4514558652115013
1962.7045539899086,3.4389957665901454
1964.2376267123875,3.4266256372944683
1965.7706338984653,3.414344504784928
1967.3035751572036,3.4021514105585235
1968.836450107573,3.3900454098954165
1970.3692583782322,3.3780255716096823
1971.901999607309,3.366090977806911
1973.4346734421908,3.354240723646178
1974.967279539316,3.342473917106633
1976.499817563976,3.330789678762189
1978.0322871901142,3.3191871415548158
1979.5646881001371,3.3076654505802714
1981.0970199847302,3.2962237628721573
1982.629282542673,3.2848612471953316
1984.1614754806587,3.273577083837744
1985.6935985131283,3.262370464414389
1987.2256513620957,3.2512405916687195
1988.7576337569828,3.2401866792804865
1990.289545434462,3.229207951679346
1991.8213861382976,3.2183036438600334
1993.3531556191908,3.2074730012014996
1994.8848536346316,3.1967152792909572
1996.4164799487555,3.18602974375182
1997.948034332193,3.175415670071287
1999.4795165619405,3.1648723434380908
2001.0109264212163,3.1543990585772113
2002.542263699331,3.143995119590758
2004.0735281915604,3.133659839804226
2005.6047196990137,3.123392541609612
2007.1358380285137,3.1131925563186504
2008.666882992475,3.1030592240141375
2010.1978544087876,3.0929918934071345
2011.7287521006988,3.082989921694491
2013.2595758967004,3.0730526744201567
2014.7903256304246,3.06317952534151
2016.3210011405308,3.053369856294409
2017.8516022706006,3.0436230570626583
2019.3821288690388,3.033938525251419
2020.9125807889714,3.0243156661607133
2022.442957888147,3.0147538926625423
2023.973260028843,3.005252625081074
2025.503487077768,2.995811291072136
2027.033638905975,2.986429325509243
2028.56371538877,2.977106170369412
2030.093716405624,2.967841274620129
2031.623641840088,2.9586340941109195
2033.1534915797095,2.949484091465252
2034.6832655159496,2.9403907359754387
2036.2129635441058,2.9313535034986122
2037.7425855632318,2.922371876355334
2039.272131476059,2.913445343229501
2040.8016011889274,2.9045733990715266
2042.3309946117079,2.8957555450012378
2043.8603116577294,2.8869912882130633
2045.3895522437158,2.8782801418856483
2046.9187162897092,2.8696216250885946
2048.4478037190092,2.8610152626948167
2049.976814458102,2.852460585291686
2051.505748436602,2.843957129096419
2053.034605587183,2.8355044358704182
2054.5633858455226,2.8271020528377635
2056.0920891502383,2.818749532601407
2057.6207154428275,2.810446433066163
2059.1492646676156,2.8021923173578154
2060.6777367716923,2.793986753747331
2062.206131704862,2.7858293155734066
2063.7344494195877,2.7777195811711684
2065.2626898709364,2.7696571337950897
2066.790853016531,2.761641561550593
2068.3189388164974,2.7536724573214726
2069.8469472334136,2.745749418700937
2071.374878232263,2.7378720479240237
2072.9027317803875,2.730039951800045
2074.4305078474367,2.7222527416470435
2075.958206405329,2.714510033227228
2077.485827428198,2.706811446683251
2079.0133708923586,2.699156606475904
2080.540836776255,2.691545141322798
2082.0682250604254,2.6839766841374106
2083.5955357274556,2.6764508719706432
2085.122768761945,2.6689673459528023
2086.649924150457,2.661525751234095
2088.1770018814927,2.6541257369316043
2089.704001945443,2.646766956070899
2091.2309243345553,2.639449065533344
2092.757769042898,2.6321717260019697
2094.2845360663223,2.624934601908697
2095.8112254024295,2.6177373613829036
2097.3378370505343,2.6105796762001487
2098.8643710116335,2.6034612217324615
2100.3908272883714,2.596381676898602
2101.9172058850086,2.589340724116144
2103.44350680739,2.5823380492535373
2104.969730062911,2.575373341582859
2106.4958756604938,2.568446293734839
2108.0219436105494,2.5615566016522897
2109.547933924956,2.5547039645460807
2111.0738466170237,2.5478880848511434
2112.59968170147,2.541108668183296
2114.1254391943926,2.5343654232967423
2115.65111911324,2.527658062042067
2117.176721476787,2.5209862993256076
2118.702246305108,2.5143498530682167
2120.2276936195503,2.5077484441662103
2121.7530634427117,2.501181796451114
2123.2783557984144,2.4946496366525936
2124.80357071168,2.488151694358995
2126.3287082087077,2.4816877019807335
2127.85376831685,2.4752573947133016
2129.378751064591,2.4688605105012567
2130.903656481523,2.462496790001595
2132.428484598325,2.4561659765507087
2133.9532354467433,2.449867816127455
2135.4779090595653,2.443602057320739
2137.0025054706043,2.4373684512954505
2138.5270247146773,2.4311667517594278
2140.051466827584,2.424996714931128
2141.5758318460894,2.4188580995076423
2143.100119807902,2.4127506666332352
2144.624330751658,2.40667417986827
2146.148464716901,2.4006284051585816
2147.672521744063,2.394613110805665
2149.1965018744513,2.3886280674368376
2150.720405150224,2.38267304797615
2152.2442316143806,2.3767478276156955
2153.7679813107384,2.3708521837873477
2155.2916542839203,2.3649858961343697
2156.8152505793364,2.3591487464850216
2158.3387702431714,2.3533405188243957
2159.862213322364,2.34756099926847
2161.385579864597,2.341809976037584
2162.9088699182767,2.33608723943082
2164.432083532524,2.3303925817995927
2165.955220757156,2.324725797524336
2167.478281642672,2.319086682987986
2169.0012662402423,2.3134750365525725
2170.524174601691,2.307890658534783
2172.047006779486,2.302333351182657
2173.569762826722,2.2968029186519505
2175.0924427971117,2.2912991669832743
2176.6150467449697,2.285821904079297
2178.1375747252023,2.280370939682658
2179.660026793292,2.274946085353878
2181.1824030052917,2.2695471544495236
2182.704703417805,2.264173962100847
2184.2269280879814,2.258826325192969
2185.7490770735,2.253504062343867
2187.271150432561,2.2482069938837994
2188.793148223875,2.242934941835456
2190.31507050665,2.237687729893646
2191.8369173405817,2.232465183406173
2193.358688785845,2.2272671293538564
2194.8803849030796,2.2220933963321006
2196.4020057533853,2.2169438145315636
2197.9235513983076,2.2118182157199757
2199.4450218998304,2.206716433223567
2200.966417320365,2.201638301909315
2202.487737722743,2.1965836581669396
2204.0089831702026,2.191552339891457
2205.5301537263867,2.186544186465943
2207.0512494553263,2.181559038744311
2208.5722704214386,2.1765967390346113
2210.0932166895113,2.171657131082489
2211.6140883247026,2.1667400600546705
2213.134885392524,2.161845372522963
2214.655607958841,2.156972916448282
2216.1762560898555,2.152122541164864
2217.6968298521097,2.147294097364955
2219.217329312465,2.1424874370833584
2220.7377545381078,2.1377024136824545
2222.25810559653,2.132938881837276
2223.7783825555302,2.1281966975209174
2225.298585483204,2.1234757179900314
2226.8187144479352,2.118775801770434
2228.3387695183897,2.1140968086431364
2229.8587507635107,2.109438599630399
2231.3786582525095,2.104801036982074
2232.89849205486,2.100183984161992
2234.4182522402934,2.095587305834563
2235.9379388787884,2.091010867851802
2237.457552040567,2.0864545372400483
2238.9770917960914,2.081918182187297
2240.4965582160517,2.077401672030569
2242.0159513713666,2.072904877243218
2243.5352713331704,2.0684276694227326
2245.0545181728144,2.06396992127864
2246.573691961856,2.0595315066202553
2248.092792772057,2.0551123003450065
2249.6118206753736,2.0507121784265685
2251.130775743957,2.0463310179035
2252.6496580501425,2.0419686968676003
2254.168467666448,2.037625094452928
2255.687204665567,2.0333000908243095
2257.2058691203647,2.0289935671667494
2258.724461103873,2.0247054056743643


==> anc/Fig.2/PNM_800_VC=true.csv <==
mu_n,sigma
800.0,93.0
801.0,93.0
802.0,93.0
803.0,93.0
804.0,93.0
805.0,93.0
806.0,93.0
807.0,93.0
808.0,93.0
809.0,93.0
810.0,93.0
811.0,93.0
812.0,93.0
813.0,93.0
814.0,93.0
815.0,93.0
816.0,93.0
817.0,93.0
818.0,93.0
819.0,93.0
820.0,93.0
821.0,93.0
822.0,93.0
823.0,93.0
824.0,93.0
825.0,93.0
826.0,93.0
827.0,93.0
828.0,93.0
829.0,93.0
830.0,93.0
831.0,93.0
832.0,93.0
833.0,93.0
834.0,93.0
835.0,93.0
836.0,93.0
837.0,93.0
838.0,93.0
839.0,93.0
840.0,93.0
841.0,93.0
842.0,93.0
843.0,93.0
844.0,93.0
845.0,93.0
846.0,93.0
847.0,93.0
848.0,93.0
849.0,93.0
850.0,93.0
851.0,93.0
852.0,93.0
853.0,93.0
854.0,93.0
855.0,93.0
856.0,93.0
857.0,93.0
858.0,93.0
859.0,93.0
860.0,93.0
861.0,93.0
862.0,93.0
863.0,93.0
864.0,93.0
865.0,93.0
866.0,93.0
867.0,93.0
868.0,93.0
869.0,93.0
870.0,93.0
871.0,93.0
872.0,93.0
873.0,93.0
874.0,93.0
875.0,93.0
876.0,93.0
877.0,93.0
878.0,93.0
879.0,93.0
880.0,93.0
881.0,93.0
882.0,93.0
883.0,93.0
884.0,93.0
885.0,93.0
886.0,93.0
887.0,93.0
888.0,93.0
889.0,93.0
890.0,93.0
891.0,93.0
892.0,93.0
893.0,93.0
894.0,93.0
895.0,93.0
896.0,93.0
897.0,93.0
898.0,93.0
899.0,93.0
900.0,93.0
901.0,93.0
902.0,93.0
903.0,93.0
904.0,93.0
905.0,93.0
906.0,93.0
907.0,93.0
908.0,93.0
909.0,93.0
910.0,93.0
911.0,93.0
912.0,93.0
913.0,93.0
914.0,93.0
915.0,93.0
916.0,93.0
917.0,93.0
918.0,93.0
919.0,93.0
920.0,93.0
921.0,93.0
922.0,93.0
923.0,93.0
924.0,93.0
925.0,93.0
926.0,93.0
927.0,93.0
928.0,93.0
929.0,93.0
930.0,93.0
931.0,93.0
932.0,93.0
933.0,93.0
934.0,93.0
935.0,93.0
936.0,93.0
937.0,93.0
938.0,93.0
939.0,93.0
939.381127524891,92.97850409068757
941.6073462328199,92.4138057758429
942.5924423599727,91.84524322206383
943.2313344909364,91.27276422801076
943.6760624454827,90.6966188734971
943.9919953999924,90.11721770298385
944.2159166198078,89.5351028264187
944.371978421027,88.95093403216993
944.477794149301,88.36547692185864
944.5472160924216,87.77958936949622
944.5917437135498,87.19420507259191
944.6212819778332,86.61031402490111
944.6445602173932,86.02894038677631
944.669362349031,85.45111867993431
944.702649378499,84.8778695239064
944.7506213600648,84.3101762535332
944.8187479803616,83.74896370650666
944.9117862867304,83.19508026568607
945.0337971117871,82.64928392176331
945.1881668445285,82.11223274504428
945.3776376509363,81.5844797792863
945.6043467294597,81.06647204502151
945.8698735249511,80.55855309862164
946.1752928698755,80.06096844844573
946.5212316328016,79.57387307794201
946.9079264704666,79.09734034878674
947.3352805677307,78.63137163568945
947.8029176739977,78.175906152764
948.3102322162805,77.7308305517093
948.8564347186049,77.29598798900768
949.440592145818,76.87118646353778
950.0616631004465,76.45620631280555
950.7185280317631,76.05080682409917
951.4100147725632,75.65473196691248
952.1349198151896,75.26771528781455
952.8920257837409,74.88948403039713
953.6801155723233,74.51976255540005
954.4979836041095,74.15827514038222
955.344444636922,73.80474823798234
956.2183405027642,73.45891226808389
957.1185451259386,73.12050301330927
958.0439681212697,72.78926268041701
958.9935572327443,72.4649406830284
959.9662998344282,72.1472941940067
960.9612236810294,71.83608850915085
961.9773970648699,71.53109725774773
963.0139285094616,71.23210249005578
964.0699661070048,70.9388946669666
965.1446965874826,70.65127257283676
966.2373441911452,70.36904316903222
967.3471694016616,70.09202140241503
968.4734675866699,69.8200299806653
969.615567582012,69.5528991238398
970.7728302493491,69.2904663000992
971.9446470291688,69.03257595161008
973.1304385071477,68.77907921571664
974.329653006831,68.52983364519152
975.5417652187659,68.28470293069832
976.7662748728186,68.04355662768864
978.0027054590992,67.8062698896591
979.2506030002081,67.57272320892292
980.5095348770299,67.3428021659566
981.7790887086,67.1163971878775
983.0588712860653,66.89340331647317
984.3485075600196,66.67371998597635
985.6476396801193,66.45725081066078
986.9559260852998,66.24390338214118
988.2730406430186,66.03358907628314
989.5986718354618,65.82622286945781
990.9325219907138,65.62172316387843
992.2743065568784,65.42001162173676
993.6237534168918,65.22101300775405
994.9806022421453,65.02465503986679
996.3446038826715,64.83086824762997
997.7155197920207,64.63958583801777
999.0931214849118,64.45074356827743
1000.4771900256615,64.26427962543694
1001.8675155457845,64.08013451218696
1003.2638967889432,63.898250938762786
1004.6661406817408,63.718573720545415
1006.0740619286936,63.54104968102954
1007.4874826300941,63.365627559918316
1008.906231921258,63.19225792602028
1010.3301456319605,63.02089309471073
1011.7590659648321,62.85148704970236
1013.1928411915128,62.683995368861794
1014.6313253655801,62.51837515387751
1016.0743780511897,62.35458496354339
1017.5218640664741,62.19258475045312
1018.9736532408547,62.03233580092785
1020.4296201854389,61.87380067799676
1021.8896440756279,61.71694316722771
1023.3536084453604,61.56172822530158
1024.8214009921596,61.40812193112588
1026.2929133924201,61.256091439373954
1027.768041126349,61.10560493632102
1029.2466833119313,60.95663159782447
1030.728742547445,60.80914154935271
1032.2141247620048,60.66310582793657
1033.7027390737014,60.51849634595249
1035.194497654849,60.375285856616664
1036.689315604006,60.233447921124885
1038.1871108243135,60.09295687732314
1039.6878039078485,59.953787809845004
1041.1913180256106,59.81591652162262
1042.6975788228895,59.67931950672213
1044.2065143196378,59.54397392440323
1045.7180548156484,59.40985757436679
1047.2321328001942,59.27694887310005
1048.748682865987,59.14522683129879
1050.2676416271213,59.01467103227489
1051.7889476408534,58.885261611319045
1053.3125413329992,58.756979235970675
1054.838364926732,58.62980508713628
1056.36636237464,58.50372084102692
1057.8964792938427,58.378708651865956
1059.428662904017,58.25475113532959
1060.9628619682107,58.13183135269659
1062.4990267362243,58.00993279564225
1064.037108890527,57.88903937168374
1065.5770614945018,57.769135390213314
1067.1188389429487,57.65020554911109
1068.6623969147029,57.53223492189946
1070.2076923272855,57.415208945417035
1071.7546832934825,57.2991134079917
1073.3033290797146,57.18393443806888
1074.853590066214,57.06965849331712
1076.4054277087948,56.95627235013645
1077.9588045022242,56.84376309358666
1079.5136839450943,56.73211810770539
1081.0700305061303,56.621325066202786
1082.6278095918344,56.51137192349974
1084.1869875154578,56.4022469061194
1085.7475314671965,56.29393850439782
1087.3094094855498,56.186435464497634
1088.872590429848,56.0797267807354
1090.4370439538116,55.97380168817655
1092.0027404801654,55.86864965551366
1093.569651176199,55.764260378188254
1095.1377479303146,55.660623771787094
1096.7070033294099,55.55772996564829
1098.2773906371576,55.45556929671469
1099.8488837730931,55.35413230360289
1101.4214572924589,55.25340972086948
1102.9950863668241,55.15339247349084
1104.5697467654122,55.054071671533464
1106.1454148371065,54.95543860500333
1107.72206749311,54.85748473887415
1109.2996821902345,54.7602017082869
1110.878236914802,54.66358131391429
1112.4577101671027,54.567615517476554
1114.0380809464077,54.47229643740776
1115.619328736525,54.37761634467131
1117.2014334918529,54.28356765871249
1118.7843756239067,54.19014294353663
1120.368135988341,54.097334903927994
1121.952695872392,54.00513638178205
1123.5380369827612,53.91354035255762
1125.1241414339115,53.822539921845944
1126.710991736766,53.73212832205115
1128.298570787762,53.642298909163955
1129.8868618583003,53.5530451596526
1131.4758485845348,53.46436066744305
1133.0655149574864,53.37623914099196
1134.6558453134996,53.288674400453324
1136.2468243250055,53.201660374934015
1137.8384369915766,53.115191099827605
1139.4306686312818,53.029260714234496
1141.0235048723132,52.94386345845872
1142.6169316448802,52.85899367157879
1144.2109351733632,52.774645789092396
1145.8055019687085,52.69081434062882
1147.400618821079,52.60749394773618
1148.996272792704,52.52467932172071
1150.592451210991,52.442365261566025
1152.1891416618096,52.36054665189569
1153.7863319830099,52.27921846100781
1155.3840102581291,52.19837573895986
1156.9821648102927,52.118013615712016
1158.580784196285,52.03812729931506
1160.1798572008213,51.95871207416093
1161.7793728309784,51.87976329927695
1163.3793203107912,51.80127640666659
1164.9796890759999,51.72324689969369
1166.5804687689806,51.64567035152453
1168.1816492337894,51.56854240359592
1169.7832205113757,51.491858764137206
1171.3851728349196,51.41561520672656
1172.9874966253126,51.33980756888917
1174.5901824867676,51.26443175073489
1176.1932212025401,51.18948371362371
1177.7966037307958,51.11495947888105
1179.4003212005675,51.04085512653269
1181.0043649078495,50.96716679408463
1182.6087263117806,50.893890675325856
1184.21339703095,50.82102301917038
1185.8183688397987,50.74856012852515
1187.423633665112,50.676498359185565
1189.0291835826226,50.60483411876446
1190.6350108136967,50.533563865644375
1192.2411077221097,50.46268410795808
1193.8474668109225,50.39219140259897
1195.4540807194119,50.322082354244046
1197.0609422201217,50.25235361441925
1198.668044215958,50.183001880572625
1200.2753797373825,50.11402389517886
1201.8829419396761,50.04541644486658
1203.4907241002575,49.97717635955764
1205.0987196161043,49.90930051164335
1206.7069220012054,49.841785815164634
1208.3153248841056,49.77462922502428
1209.923922005499,49.70782773620917
1211.5327072158932,49.64137838304184
1213.1416744733224,49.57527823843587
1214.7508178411244,49.50952441318134
1216.360131485785,49.44411405524461
1217.9696096748069,49.37904434907711
1219.5792467746655,49.314312514951
1221.1890372487958,49.24991580830493
1222.798975655631,49.18585151910381
1224.4090566466905,49.12211697121379
1226.0192749647235,49.05870952179879
1227.6296254418835,48.995626560719096
1229.2401029979617,48.932865509955775
1230.8507026386483,48.87042382303666
1232.4614194538485,48.80829898448486
1234.0722486160316,48.746488509274776
1235.6831853786248,48.684989942302536
1237.294225074435,48.62380085786434
1238.9053631141248,48.56291885915401
1240.516594984706,48.5023415777625
1242.1279162480823,48.44206667319688
1243.7393225396174,48.38209183240209
1245.3508095667441,48.322414769301574
1246.9623731075958,48.26303322434004
1248.5740090096801,48.20394496404159
1250.1857131885733,48.14514778057402
1251.7974816266549,48.08663949132644
1253.4093103718578,48.0284179384897
1255.0211955364614,47.97048098865301
1256.6331332959016,47.91282653240493
1258.2451198876065,47.855452483940496
1259.8571516098702,47.79835678068398
1261.4692248207398,47.741537382913336
1263.0813359369301,47.684992273394684
1264.6934814327635,47.628719457022704
1266.3056578391368,47.57271696047319
1267.9178617424975,47.51698283185458
1269.530089783866,47.461515140378886
1271.1423386578495,47.40631197602373
1272.7546051117006,47.351371449215556
1274.3668859443912,47.29669169051266
1275.9791780056898,47.24227085029015
1277.5914781952893,47.188107098445315
1279.2037834619198,47.134198624091376
1280.8160908025075,47.08054363527163
1282.4283972613305,47.027140358669676
1284.0406999292122,46.973987039334126
1285.6529959427098,46.92108194039769
1287.2652824833415,46.86842334281413
1288.8775567768112,46.8160095450905
1290.489816092264,46.763838863030436
1292.1020577415409,46.71190962947672
1293.7142790784699,46.66022019406776
1295.3264774981494,46.608768922988844
1296.9386504362676,46.55755419873841
1298.55079536841,46.506574419884856
1300.1629098094083,46.45582800084325
1301.774991312685,46.40531337164696
1303.3870374696157,46.35502897772639
1304.999045908901,46.304973279688795
1306.6110142959606,46.255144753109214
1308.2229403323277,46.20554188831758
1309.8348217550622,46.15616319019495
1311.4466563361723,46.107007177969784
1313.0584418820513,46.05807238502225
1314.6701762329199,46.00935735868787
1316.2818572622816,45.960860660066324
1317.8934828763952,45.912580863837576
1319.5050510137435,45.86451655807259
1321.1165596445255,45.81666634405676
1322.7280067701483,45.76902883610966
1324.3393904227403,45.72160266141348
1325.9507086646586,45.67438645983906
1327.5619595880187,45.627378883780025
1329.173141314226,45.58057859798553
1330.7842519935207,45.53398427940121
1332.3952898045236,45.487594617005534
1334.0062529537988,45.44140831165553
1335.6171396754232,45.39542407593498
1337.2279482305555,45.34964063399867
1338.8386769070253,45.30405672142713
1340.4493240189197,45.25867108507982
1342.0598879061845,45.2134824829508
1343.6703669342278,45.16848968402873
1345.280759493532,45.12369146815726
1346.8910639992773,45.07908662589942
1348.5012788909635,45.034673958403495
1350.1114026320467,44.9904522772712
1351.7214337095747,44.946420404427
1353.3313706338392,44.90257717199292
1354.9412119380236,44.85892142216158
1356.550956177862,44.81545200707329
1358.160601931307,44.772167788696265
1359.7701477981961,44.729067638705
1361.3795923999287,44.6861504383647
1362.98893437915,44.64341507841504
1364.5981723994357,44.600860458957854
1366.2073051449904,44.55848548934659
1367.8163313203343,44.51628908807081
1369.4252496500199,44.47427018265616
1371.0340588783301,44.432427709551824
1372.6427577689963,44.39076061402884
1374.2513451049147,44.349267850076416
1375.8598196878718,44.30794838030074
1377.4681803382682,44.26680117582484
1379.0764258948539,44.22582521619131
1380.6845552144612,44.185019489263276
1382.292567171752,44.144382991133575
1383.900460658956,44.10391472602606
1385.5082345856267,44.06361370620864
1387.1158878783892,44.02347895189651
1388.723419480703,43.98350949116886
1390.3308283526198,43.94370435987582
1391.9381134705523,43.90406260155445
1393.545273827042,43.864583267343754
1395.152308430532,43.82526541589767
1396.759216305147,43.78610811330655
1398.3659964904673,43.747110433010405
1399.9726480413206,43.708271455723526
1401.5791700275645,43.669590269351616
1403.1855615338786,43.63106596891572
1404.7918216595592,43.59269765647501
1406.3979495183169,43.55448444105097
1408.003944238075,43.51642543855114
1409.6098049607783,43.478519771699276
1411.2155308421952,43.440766569960026
1412.8211210517293,43.40316496946704
1414.4265747722336,43.3657141129553
1416.0318911998247,43.32841314968903
1417.6370695437017,43.29126123539472
1419.24210902597,43.25425753219382
1420.8470088814622,43.21740120853544
1422.4517683575662,43.180691439130996
1424.0563867140581,43.14412740489083
1425.6608632229295,43.10770829285855
1427.2651971682258,43.071433296150275
1428.8693878458807,43.035301613889985
1430.4734345635609,42.99931245115239
1432.0773366405017,42.96346501889834
1433.6810934073576,42.92775853391884
1435.284704206046,42.892192218774426
1436.8881683895963,42.85676530173862
1438.491485322005,42.82147701674043
1440.0946543780844,42.78632660330779
1441.6976749433206,42.75131330651183
1443.3005464137348,42.71643637691427
1444.9032681957376,42.68169507051044
1446.5058397059956,42.64708864867834
1448.1082603712946,42.61261637812502
1449.710529628404,42.57827753083481
1451.3126469239483,42.54407138401826
1452.9146117142732,42.50999722006151
1454.5164234653219,42.47605432647721
1456.1180816525048,42.442241995853514
1457.7195857605784,42.4085595258072
1459.3209352835227,42.37500621893622
1460.9221297244171,42.341581382769974
1462.5231685953247,42.30828432972481
1464.1240514171734,42.27511437705673
1465.7247777196417,42.24207084681703
1467.325347041043,42.20915306580567
1468.9257589282147,42.17636036552913
1470.5260129364056,42.14369208215406
1472.1261086291681,42.111147556465774
1473.7260455782518,42.078726133826045
1475.3258233634933,42.04642716412835
1476.925441572716,42.01425000175975
1478.524899801623,41.98219400555539
1480.1241976536992,41.95025853876289
1481.7233347401075,41.918442968998015
1483.3223106795917,41.88674666820756
1484.9211250983794,41.855169012628956
1486.519777630083,41.82370938275145
1488.1182679156084,41.792367163279316
1489.7165956030587,41.761141743092736
1491.314760347643,41.730032515210716
1492.9127618115851,41.69903887675498
1494.510599664035,41.66816022891306
1496.1082735809766,41.637395976901594
1497.7057832451455,41.606745529932496
1499.3031283459381,41.57620830117629
1500.9003085793302,41.54578370772848
1502.4973236477897,41.51547117057363
1504.0941732601968,41.48527011455332
1505.6908571317613,41.455179968332054
1507.2873749839416,41.42520016436392
1508.8837265443653,41.395330138859116
1510.4799115467517,41.36556933175351
1512.0759297308327,41.3359171866739
1513.6717808422802,41.30637315090986
1515.2674646326245,41.27693667537939
1516.8629808591863,41.24760721459939
1518.4583292850011,41.21838422665575
1520.0535096787444,41.18926717317125
1521.6485218146627,41.16025551927679
1523.2433654725041,41.1313487335829
1524.8380404374466,41.102546288148424
1526.43254650003,41.07384765845335
1528.0268834560875,41.045252323368615
1529.6210511066818,41.01675976513033
1531.2150492580342,40.98836946930887
1532.8088777214653,40.96008092478375
1534.4025363133244,40.93189362371442
1535.9960248549319,40.903807061514634
1537.5893431725117,40.87582073682431
1539.182491097135,40.84793415148583
1540.7754684646513,40.82014681051313
1542.368275115637,40.79245822207175
1543.9609108953293,40.76486789744772
1545.5533756535706,40.737375351025854
1547.1456692447493,40.70998010026326
1548.7377915277443,40.68268166566456
1550.329742365865,40.65547957075754
1551.9215216267999,40.628373342069736
1553.5131291825578,40.60136250910239
1555.104564909416,40.57444660430878
1556.695828687865,40.54762516306961
1558.2869204025567,40.520897723669535
1559.8778399422495,40.49426382727531
1561.4685871997603,40.46772301791143
1563.059162071912,40.44127484243925
1564.6495644594797,40.41491885053264
1566.2397942671478,40.38865459465783
1567.8298514034543,40.36248163005106
1569.4197357807452,40.336399514695685
1571.009447315127,40.310407809301736
1572.598985926419,40.284506077286
1574.1883515381046,40.25869388474821
1575.7775440772878,40.23297080045186
1577.3665634746465,40.207336395804326
1578.9554096643858,40.181790244834346
1580.5440825841983,40.156331924174964
1582.1325821752137,40.13096101303998
1583.7209083819596,40.10567709320646
1585.3090611523196,40.08047974899577
1586.897040437486,40.05536856725105
1588.484846191924,40.03034313732181
1590.0724783733242,40.00540305104167
1591.659936942568,39.98054790271261
1593.247221863683,39.9557772890833
1594.8343331038034,39.931090809332574
1596.4212706331343,39.90648806505104
1598.0080344249077,39.88196866022184
1599.5946244553481,39.85753220120424
1601.1810407036323,39.833178296714266
1602.7672831518537,39.80890655780841
1604.3533517849824,39.784716597865504
1605.939246590834,39.760608032570374
1607.524967560027,39.73658047989519
1609.1105146859516,39.71263356008352
1610.6958879647325,39.68876689563436
1612.2810873951944,39.66498011128306
1613.8661129788286,39.64127283398777
1615.4509647197572,39.617644692911114
1617.035642624701,39.59409531940508
1618.6201467029455,39.57062434699402
1620.2044769663082,39.54723141136001
1621.7886334291065,39.52391615032597
1623.372616108126,39.5006782038416
1624.9564250225862,39.47751721396575
1626.5400601941146,39.45443282485347
1628.12352164671,39.43142468273895
1629.7068094067151,39.40849243592237
1631.2899235027865,39.38563573475298
1632.8654913599933,39.36043621841838
1634.4139223875632,39.32646627323681
1635.944328335511,39.28670978763825
1637.459499173942,39.24207725129731
1638.9606764328066,39.192970979332095
1640.4485425687565,39.13960950831692
1641.923498870178,39.08211868858357
1643.3857802133446,39.0205692756209
1644.83551240202,38.95499569114216
1646.2727444532165,38.885406565523645
1647.6974683635065,38.81179117146024
1649.1096320014024,38.73412359980861
1650.5091479563732,38.65236560554913
1651.8958998839785,38.56646862847935
1653.2697472403172,38.47637528132758
1654.6305289526101,38.38202048442551
1655.9780663765034,38.28333236175868
1657.312165774481,38.18023297514444
1658.6326204781876,38.0726389498639
1659.9392128521135,37.9604620302622
1661.2317161464618,37.843609594195556
1662.5098963071994,37.72198514879563
1663.7735137978232,37.59548882573208
1665.0223254777238,37.46401789111754
1666.256086575227,37.327467283155556
1667.47455278792,37.185730189018734
1668.6774825385653,37.03869867127477
1669.8646394109269,36.886264353133456
1671.0357947858856,36.72831917079097
1672.190730694092,36.56475620012096
1673.3292428967372,36.395470563800465
1674.4511442005019,36.220360423523374
1675.5562680064875,36.03932806031313
1676.6444720854613,35.85228104390247
1677.715642563171,35.65913348973116
1678.769698089758,35.45980739929564
1679.8065941563998,35.254234076324074
1680.8263275105126,35.04235560761303
1681.8289406082602,34.82412639335236
1682.8145260303104,34.59951470753661
1683.7832307742367,34.36850426473616
1684.735260325147,34.13109576518369
1685.6708823962915,33.88730838624992
1686.5904302238378,33.637181184944566
1687.4943052961478,33.38077437362163
1688.3829793981668,33.11817042967846
1689.2569958571453,32.84947500019252
1690.1169698867964,32.5748175641204
1690.9635879443153,32.29435181841903
1691.797606036844,32.00825575967216
1692.6198469423603,31.71673144028835
1693.4311963414386,31.420004386920954
1694.2325978911688,31.118322678856117
1695.0250473077726,30.81195569471053
1695.809585558897,30.50119254665757
1696.5872912975406,30.186340231646422
1697.3592726956447,29.86772153829625
1698.1266588548128,29.54567275572969
1698.8905909830578,29.220541235980996
1699.6522135299253,28.892682864808833
1700.4126654672198,28.562459496297414
1701.1730718900453,28.23023640493882
1701.9345360936989,27.896379804954993
1702.698132257963,27.561254481008433
1703.4648988429328,27.225221567463894
1704.2358327716438,26.888636505604744
1705.0118844460046,26.551847200149272
1705.7939536153724,26.215192388494483
1706.5828860925099,25.87900022870448
1707.3794712907209,25.54358710571772
1708.1844405387353,25.209256649638807
1708.998466117043,24.876298955594198
1709.822160950176,24.54498999124322
1710.6560788840764,24.21559117580853
1711.5007154754744,23.888349113223697
1712.356509220567,23.563495461518748
1713.2238431528579,23.241246920836318
1714.1030467440328,22.92180532321079
1714.9943980469345,22.605357808426188
1715.8981260253854,22.292077071627418
1716.814413021687,21.982121669928663
1717.743397318592,21.675636376797858
1718.685175758354,21.372752574553537
1719.6398063868094,21.07358867670636
1720.6073110954956,20.778250573254304
1721.5876782391413,20.486832093136677
1722.580865209825,20.199415479087616
1723.5868009525605,19.91607187099541
1724.6053884099124,19.636861794521646
1725.6365068858738,19.36183565235602
1726.6800143212783,19.091034215872416
1727.7357494749015,18.824489115328277
1728.8035340059168,18.56222332699239
1729.883174454668,18.304251655779613
1730.9744641198172,18.050581212094606
1732.077184830904,17.80121188172042
1733.1911086161338,17.5561367876323
1734.315999265925,17.315342742694952
1735.451613793372,17.078810692262454
1736.5977037932923,16.846516145741234
1737.754016702022,16.618429596245555
1738.920296960511,16.3945169275386
1740.0962870836256,16.174739807509894
1741.2817286389043,15.95905606755037
1742.4763631382077,15.747420067228706
1743.679932845985,15.539783043808631
1744.8921815079934,15.336093446208768
1746.1128550044582,15.136297253120212
1747.3417019317567,14.940338275102087
1748.5784741167233,14.748158440551403
1749.8229270677418,14.559698065565613
1751.0748203667022,14.374896107777216
1752.3339180059295,14.193690404355907
1753.5999886740467,14.0160178944206
1754.8728059946804,13.841814826197929
1756.15214872179,13.67101694931797
1757.4378008952442,13.503559692686746
1758.7295519601553,13.339378328428841
1760.0271968532847,13.178408122436302
1761.3305360596944,13.020584472072523
1762.6393756426273,12.865843031625912
1763.9535272494213,12.71411982609849
1765.2728080961035,12.565351353954899
1766.5970409331062,12.419474679426083
1767.9260539943934,12.276427514989857
1769.259680932102,12.13614829462447
1770.5977607386553,11.998576238439263
1771.9401376581154,11.863651409245012
1773.2866610884237,11.731314761646559
1774.637185476007,11.60150818418369
1775.9915702041048,11.474174535059243
1777.3496794760392,11.349257671945406
1778.7113821945159,11.226702476345807
1780.076551837959,11.106454872975926
1781.4450663347461,10.988461844583114
1782.8168079361326,10.872671442615273
1784.1916630885519,10.75903279411656
1785.569522305915,10.647496105217787
1786.9502800424173,10.538012661534793
1788.3338345663497,10.430534825814933
1789.7200878352858,10.325016033096071
1791.1089453730021,10.221410783661542
1792.50031614843,10.119674634038095
1793.8941124568648,10.019764186262872
1795.2902498036544,9.921637075633743
1796.6886467905256,9.825251957139393
1798.089225004673,9.73056849074464
1799.4919089107286,9.637547325695017
1800.896625745672,9.54615008399226
1802.3033054167452,9.456339343175653
1803.7118804023935,9.36807861852662
1805.1222856562615,9.281332344822852
1806.534458514223,9.19606585772395
1807.948338604447,9.112245374899727
1809.3638677604663,9.029837976966983
1810.7809899372053,8.948811588319243
1812.1996511299365,8.869134957909369
1813.6197992960997,8.790777640047018
1815.0413842799355,8.713709975262189
1816.464357739864,8.637903071280155
1817.8886730785462,8.563328784149201
1819.314285375556,8.48995969955766
1820.7411513225954,8.417769114370529
1822.1692291611714,8.34673101840873
1823.598478622669,8.276820076505858
1825.0288608707438,8.208011610845032
1826.460338445948,8.140281583607376
1827.892875212538,8.073606579937499
1829.326436307365,8.007963791241634
1830.7609880907917,7.943330998822214
1832.1964980995574,7.8796865578621365
1833.63293500152,7.817009381758411
1835.0702685522092,7.755278926813358
1836.5084695531177,7.6944751772784805
1837.94750981167,7.634578630761418
1839.3873621027997,7.575570283986016
1840.8280001320775,7.517431618909356
1842.2693985003239,7.460144589193016
1843.7115326696533,7.4036916070233225
1845.1543789308857,7.348055530278397
1846.5979143722816,7.293219650038069
1848.0421168495309,7.239167678428082
1849.4869649569623,7.1858837368002675
1850.9324379999132,7.133352344235226
1852.3785159682106,7.081558406365741
1853.8251795107249,7.03048720451557
1855.272409910948,6.980124385143426
1856.7201890635527,6.93045594958952
1858.1684994518941,6.881468244113255
1859.6173241264132,6.833147950222457
1861.0666466839075,6.785482075278813
1862.5164512476226,6.738457943378755
1863.9667224481525,6.692063186501381
1865.4174454050803,6.646285735913769
1866.8686057093691,6.601113813831694
1868.320189406433,6.556535925325208
1869.7721829798904,6.5125408504658875
1871.2245733359493,6.469117636702122
1872.6773477884126,6.426255591465355
1874.130494044268,6.38394427499535
1875.584000189844,6.342173493378321
1877.0378546775057,6.300933291792689
1878.492046312867,6.260213947956723
1879.946564242499,6.22000596577156
1881.4013979421156,6.180300069154178
1882.8565372052149,6.141087196056034
1884.311972132152,6.102358492656173
1885.7676931196381,6.064105307732418
1887.223690850631,6.026319187196103
1888.679956284626,5.988991868795012
1890.136480648296,5.952115276969182
1891.5932554264969,5.91568151786026
1893.0502723536138,5.8796828744744944
1894.5075234052251,5.844111801982089
1895.9650007900843,5.808960923162213
1897.4226969423917,5.7742230239764085
1898.880604514371,5.739891049281717
1900.3387163690973,5.7059580986595355
1901.797025573613,5.672417422378111
1903.255525392278,5.6392624174651065
1904.7142092803767,5.606486623901823
1906.1730708779485,5.574083720923158
1907.6321040038492,5.542047523431608
1909.0913026500282,5.510371978512064
1910.5506609760034,5.479051162048116
1912.0101733035465,5.448079275439276
1913.4698341115488,5.417450642410002
1914.9296380310784,5.387159705913345
1916.3895798406045,5.357201025122686
1917.8496544613995,5.327569272510629
1919.309856953097,5.2982592310116345
1920.7701825094098,5.2692657912644965
1922.2306264539948,5.24058394893566
1923.691184236464,5.212208802117296
1925.1518514285347,5.184135548799339
1926.61262372031,5.156359484413189
1928.073496916692,5.1288759994451505
1929.534466933913,5.101680577116089
1930.995529796189,5.074768791126817
1932.456681632488,5.048136303467114
1933.9179186734038,5.021778862283826
1935.3792372481387,4.995692299810331
1936.8406337815888,4.969872530353251
1938.3021047915227,4.94431554833262
1939.7636468858595,4.919017426378578
1941.2252567600344,4.893974313479068
1942.6869311944515,4.869182433178551
1944.1486670520242,4.8446380818255745
1945.6104612757906,4.8203376268684925
1947.0723108866146,4.796277505196963
1948.5342129809537,4.772454221528423
1949.9961647287073,4.748864346838537
1951.4581633711293,4.725504516831881
1952.9202062188103,4.702371430457512
1954.3822906497244,4.679461848458774
1955.844414107338,4.656772591966545
1957.30657409878,4.6343005411266445
1958.76876819307,4.612042633765367
1960.230994019401,4.589995864088458
1961.693249265477,4.5681572814162
1963.1555316759059,4.546523988949596
1964.6178390506375,4.5250931425698235
1966.080169243453,4.503861949669507
1967.5425201605026,4.482827668012085
1969.0048897588863,4.461987604623022
1970.4672760452777,4.441339114707961
1971.9296770745939,4.420879600599869
1973.3920909487024,4.40060651073072
1974.854515815166,4.380517338632749
1976.3169498660343,4.360609621962474
1977.7793913366604,4.340880941549603
1979.2418385045617,4.321328920471829
1980.7042896883115,4.301951223150497
1982.1667432464621,4.282745554469883
1983.629197576506,4.263709658919666
1985.0916511138594,4.244841319756114
1986.5541023308856,4.226138358186259
1988.0165497359358,4.207598632571244
1989.4789918724298,4.189220037649776
1990.9414273179552,4.171000503779981
1992.4038546833951,4.152937996200041
1993.8662726120833,4.135030514307144
1995.328679778982,4.117276090954099
1996.7910748898819,4.099672791761655
1998.2534566806291,4.082218714449214
1999.71582391637,4.064911988180671
2001.1781753908215,4.047750772925042
2002.6405099255567,4.03073325883441
2004.1028263693186,4.013857665635137
2005.5651235973448,3.997122242034264
2007.0274005107176,3.9805252651389607
2008.4896560357283,3.9640650398906603
2009.9518891232608,3.9477398985122845
2011.4140987481937,3.9315481999680357
2012.8762839088142,3.9154883294356346
2014.338443626256,3.8995586977919108
2015.8005769439437,3.883757741108712
2017.26268292706,3.868083920162172
2018.7247606620224,3.852535719950973
2020.1868092559764,3.8371116492289348
2021.6488278363029,3.8218102400445257
2023.1108155501363,3.8066300472938353
2024.572771563902,3.7915696482832235
2026.0346950628523,3.7766276422982443
2027.4965852506346,3.761802650189136
2028.9584413488535,3.7470933139588287
2030.4202625966554,3.7324982963645885
2031.8820482503174,3.718016280526561
2033.3437975828524,3.7036459695453776
2034.8055098836203,3.6893860861289136
2036.2671844579525,3.6752353722256776
2037.7288206267838,3.6611925886688947
2039.1904177262954,3.64725651482546
2040.6519751075673,3.633425948254508
2042.1134921362395,3.619699704373603
2043.574968192179,3.606076616130441
2045.0364026691602,3.5925555336822472
2046.4977949745496,3.579135324084196
2047.959144529003,3.565814870982114
2049.420450766164,3.552593074311937
2050.881713132376,3.539468850007339
2052.342931086397,3.526441129711395
2053.804104099126,3.513508860496091
2055.265231653334,3.5006710045872027
2056.726313243399,3.4879265390947247
2058.1873483750505,3.475274455748142
2059.6483365651247,3.4627137606403613
2061.1092773413156,3.4502434739734134
2062.570170241942,3.437862629810796
2064.031014815712,3.425570275836103
2065.4918106215027,3.413365473115846
2066.952557228133,3.4012472958645126
2068.413254214158,3.389214831220792
2069.873901167648,3.377267179020686
2071.3344976859935,3.36540345158166
2072.7950433757032,3.353622773488786
2074.2555378522043,3.341924281382377
2075.71598073966,3.3303071237564206
2077.1763716707774,3.318770460753225
2078.636710286631,3.3073134639703614
2080.0969962364834,3.2959353162647864
2081.557229177612,3.2846352115629442
2083.0174087751434,3.273412354678333
2084.477534701886,3.262265961126342
2085.93760663817,3.2511952569478177
2087.397624271693,3.2401994785338273
2088.8575872973593,3.229277872453617
2090.3174954171413,3.2184296952880365
2091.777348339923,3.207654213463897
2093.2371457813624,3.196950703092748
2094.6968874637523,3.186318449813072
2096.156573115879,3.1757567486336575
2097.6162024728965,3.165264903783309
2099.075775276189,3.154842228559894
2100.535291273249,3.1444880451850343
2101.9947502175482,3.134201684659281
2103.4541518684223,3.1239824866231842
2104.913495990944,3.1138297992162034
2106.3727823558156,3.103742978944907
2107.832010739249,3.0937213905465626
2109.2911809228563,3.0837644068600847
2110.7502926935435,3.0738714086983823
2112.2093458434024,3.06404178472237
2113.6683401696087,3.054274931317739
2115.1272754743154,3.04457025247292
2116.5861515645624,3.0349271596628786
2118.0449682521703,3.025345071729726
2119.503725353652,3.0158234147703444
2120.962422690118,3.006361622023903
2122.4210600871847,2.996959133760518
2123.8796373748864,2.987615397174636
2125.3381543875867,2.9783298662770172
2126.796610963898,2.969102001792965
2128.255006946593,2.959931271057486
2129.7133421825274,2.9508171479166814
2131.1716165225566,2.941759112627246
2132.629829821463,2.932756651761996
2134.0879819378733,2.923809258112041
2135.5460727341892,2.9149164305956257
2137.0041020765125,2.906077674164914
2138.462069834572,2.897292499716155
2139.9199758816562,2.8885604240016547
2141.3778200945426,2.879880969542095
2142.8356023534334,2.8712536645418476
2144.293322541885,2.862678042803795
2145.7509805467503,2.8541536436489867
2147.20857625811,2.8456800118335126
2148.666109569214,2.8372566974698064
2150.1235803764193,2.828883255949012
2151.580988579133,2.8205592478624695
2153.0383340797534,2.8122842389284823
2154.4956167836117,2.8040577999157987
2155.952836598919,2.7958795065727853
2157.409993436711,2.787748939554158
2158.867087210793,2.7796656843512078
2160.3241178376925,2.7716293312226217
2161.7810852366,2.763639475125978
2163.2379893293296,2.7556957156517767
2164.694830040258,2.7477976569562874
2166.151607296287,2.7399449076981623
2167.608321026789,2.732137080974026
2169.0649711635647,2.7243737942567776
2170.521557640798,2.716654669333297
2171.978080395008,2.7089793322443976
2173.4345393650096,2.7013474132255606
2174.890934491869,2.6937585466484926
2176.3472657188613,2.6862123709632404
2177.8035329914314,2.6787085286423573
2179.2597362571523,2.671246666124317
2180.7158754656875,2.663826433760443
2182.1719505687493,2.656447485759615
2183.6279615200656,2.649109480136105
2185.083908275337,2.641812078657473
2186.539790792207,2.63455494679353
2187.9956090302217,2.6273377536657065
2189.4513629507956,2.620160171997506
2190.9070525171787,2.613021878066553
2192.3626776944216,2.6059225516553446
2193.818238449344,2.598861876005506
2195.273734750501,2.591839537770004
2196.729166568151,2.5848552269688794
2198.1845338742273,2.577908636943089
2199.639836642304,2.570999464311042
2201.095074847569,2.564127408924715
2202.5502484667927,2.5572921738270664


==> anc/Fig.2/Symmetric_matter_500_VC=false.csv <==
muB,sigma
800.0,93.00000000000003
800.7558578987151,92.99999999999997
801.51171579743,92.99999999999997
802.2675736961451,92.99999999999997
803.0234315948602,92.99999999999997
803.7792894935752,92.99999999999997
804.5351473922902,92.99999999999997
805.2910052910053,92.99999999999997
806.0468631897203,92.99999999999997
806.8027210884353,92.99999999999997
807.5585789871504,92.99999999999997
808.3144368858655,92.99999999999997
809.0702947845805,92.99999999999997
809.8261526832955,92.99999999999997
810.5820105820105,92.99999999999997
811.3378684807257,92.99999999999997
812.0937263794408,92.99999999999997
812.8495842781556,92.99999999999997
813.6054421768707,92.99999999999997
814.3613000755859,92.99999999999997
815.1171579743008,92.99999999999997
815.8730158730159,92.99999999999997
816.6288737717309,92.99999999999997
817.384731670446,92.99999999999997
818.140589569161,92.99999999999997
818.8964474678761,92.99999999999997
819.6523053665911,92.99999999999997
820.408163265306,92.99999999999997
821.1640211640212,92.99999999999997
821.9198790627362,92.99999999999997
822.6757369614513,92.99999999999997
823.4315948601662,92.99999999999997
824.1874527588814,92.99999999999997
824.9433106575964,92.99999999999997
825.6991685563115,92.99999999999997
826.4550264550264,92.99999999999997
827.2108843537414,92.99999999999997
827.9667422524566,92.99999999999997
828.7226001511716,92.99999999999997
829.4784580498866,92.99999999999997
830.2343159486016,92.99999999999997
830.9901738473168,92.99999999999997
831.7460317460317,92.99999999999997
832.5018896447468,92.99999999999997
833.2577475434618,92.99999999999997
834.0136054421769,92.99999999999997
834.7694633408919,92.99999999999997
835.525321239607,92.99999999999997
836.281179138322,92.99999999999997
837.0370370370371,92.99999999999997
837.7928949357521,92.99999999999997
838.5487528344671,92.99999999999997
839.3046107331822,92.99999999999997
840.0604686318973,92.99999999999997
840.8163265306122,92.99999999999997
841.5721844293273,92.99999999999997
842.3280423280423,92.99999999999997
843.0839002267574,92.99999999999997
843.8397581254725,92.99999999999997
844.5956160241875,92.99999999999997
845.3514739229024,92.99999999999997
846.1073318216175,92.99999999999997
846.8631897203327,92.99999999999997
847.6190476190475,92.99999999999997
848.3749055177626,92.99999999999997
849.1307634164777,92.99999999999997
849.8866213151928,92.99999999999997
850.6424792139078,92.99999999999997
851.3983371126228,92.99999999999997
852.1541950113378,92.99999999999997
852.9100529100529,92.99999999999997
853.665910808768,92.99999999999997
854.421768707483,92.99999999999997
855.177626606198,92.99999999999997
855.933484504913,92.99999999999997
856.6893424036281,92.99999999999997
857.4452003023432,92.99999999999997
858.2010582010582,92.99999999999997
858.9569160997731,92.99999999999997
859.7127739984883,92.99999999999997
860.4686318972034,92.99999999999997
861.2244897959183,92.99999999999997
861.9803476946333,92.99999999999997
862.7362055933485,93.00000000000003
863.4920634920634,93.00000000000003
864.2479213907785,93.00000000000003
865.0037792894937,93.00000000000003
865.7596371882087,93.00000000000333
866.5154950869236,93.00000000000003
867.2713529856387,93.00000000000003
868.0272108843537,93.00000000000003
868.7830687830688,93.00000000000003
869.5389266817838,93.00000000000003
870.2947845804989,93.00000000000003
871.0506424792139,93.00000000000003
871.8065003779291,93.00000000000003
872.562358276644,93.00000000000003
873.318216175359,93.00000000000003
874.0740740740741,93.000000000001
874.8299319727892,93.00000000000003
875.5857898715041,93.00000000000003
876.3416477702192,93.00000000000003
877.0975056689342,93.00000000000003
877.8533635676492,93.00000000000003
878.6092214663644,93.00000000000003
879.3650793650794,92.99999999999997
880.1209372637943,92.99999999999997
880.8767951625094,92.99999999999997
881.6326530612246,92.99999999999997
882.3885109599396,92.99999999999997
883.1443688586545,92.99999999999997
883.9002267573696,92.99999999999997
884.6560846560847,92.99999999999997
885.4119425547997,92.99999999999997
886.1678004535147,92.99999999999997
886.9236583522297,92.99999999999997
887.6795162509447,92.99999999999997
888.43537414966,92.99999999999997
889.1912320483749,92.99999999999997
889.9470899470899,92.99999999999997
890.702947845805,92.99999999999997
891.45880574452,92.99999999999997
892.2146636432351,92.99999999999997
892.9705215419502,92.99999999999997
893.7263794406651,92.99999999999997
894.4822373393802,92.99999999999997
895.2380952380953,92.99999999999997
895.9939531368102,92.99999999999997
896.7498110355252,92.99999999999997
897.5056689342404,92.99999999999997
898.2615268329554,92.99999999999997
899.0173847316705,92.99999999999997
899.7732426303855,92.99999999999997
900.5291005291006,92.99999999999997
901.2849584278156,92.99999999999997
902.0408163265306,92.99999999999997
902.7966742252456,92.99999999999997
903.5525321239608,92.99999999999997
904.3083900226757,92.99999999999997
905.0642479213907,92.99999999999997
905.8201058201058,92.99999999999997
906.575963718821,92.99999999999997
907.331821617536,92.99999999999997
908.0876795162509,92.99999999999997
908.843537414966,92.99999999999997
909.599395313681,92.99999999999997
910.3552532123961,92.99999999999997
911.1111111111111,92.99999999999997
911.8669690098262,92.99999999999997
912.6228269085411,92.99999999999997
913.3786848072563,92.99999999999997
914.1345427059713,92.99999999999997
914.8904006046862,92.99999999999997
915.6462585034014,92.99999999999997
916.4021164021163,92.99999999999997
917.1579743008315,92.99999999999997
917.9138321995465,92.99999999999997
918.6696900982615,92.99999999999997
919.4255479969765,92.99999999999997
920.1814058956917,92.99999999999997
920.9372637944066,92.99999999999997
921.6931216931217,92.99999999999997
922.4489795918367,92.99999999999997
923.2048374905519,67.16101553982597
923.9606953892668,66.60922718408268
924.7165532879819,66.08674810372196
925.472411186697,65.58895734988938
926.2282690854119,65.11232606018808
926.984126984127,64.6540881597522
927.739984882842,64.21202863369433
928.495842781557,63.784341818462444
929.251700680272,63.3695333426366
930.0075585789872,62.966350334812844
930.7634164777022,62.573730538744826
931.5192743764172,62.19076443053373
932.2751322751323,61.81666649648106
933.0309901738473,61.45075310212182
933.7868480725624,61.09242519395057
934.5427059712774,60.74115460391433
935.2985638699924,60.396473080294044
936.0544217687075,60.05796340980058
936.8102796674225,59.72525216347771
937.5661375661375,59.3980037175319
938.3219954648526,59.07591528551834
939.0778533635677,58.75871276026874
939.8337112622826,58.44614720979922
940.5895691609977,58.137991905601
941.3454270597128,57.83403978755687
942.1012849584279,57.534101289404994
942.8571428571429,57.23800246384237
943.6130007558579,56.94558335815306
944.3688586545729,56.656696600449
945.124716553288,56.37120616393103
945.880574452003,56.0889862823352
946.636432350718,55.80992049440361
947.392290249433,55.53390079892148
948.1481481481482,55.26082690491626
948.9040060468632,54.99060556408291
949.6598639455783,54.72314997450369
950.4157218442933,54.4583792464285
951.1715797430084,54.196217922246106
951.9274376417234,53.936595543925115
952.6832955404384,53.67944626217752
953.4391534391534,53.424708482389555
954.1950113378684,53.17232454305456
954.9508692365836,52.92224042301044
955.7067271352985,52.67440547427572
956.4625850340137,52.42877217769321
957.2184429327286,52.18529591894455
957.9743008314435,51.94393478280416
958.7301587301588,51.70464936376574
959.4860166288738,51.46740259139498
960.2418745275888,51.23215956896197
960.9977324263039,50.99888742407923
961.7535903250189,50.7675551702095
962.5094482237339,50.53813357807716
963.2653061224489,50.31059505587889
964.0211640211642,50.084913538143994
964.7770219198791,49.86106438147296
965.5328798185941,49.6390242675919
966.2887377173092,49.41877111252389
967.0445956160243,49.20028398158864
967.8004535147392,48.98354300974279
968.5563114134543,48.76852932686667
969.3121693121693,48.55522498762999
970.0680272108843,48.34361290559933
970.8238851095995,48.13367679131398
971.5797430083144,47.92540109404052
972.3356009070294,47.71877094697778
973.0914588057447,47.513772115689996
973.8473167044594,47.310390949568664
974.6031746031745,47.10861433613987
975.3590325018896,46.90842965805659
976.1148904006047,46.70982476340157
976.8707482993198,46.51278787368396
977.6266061980348,46.31730765584814
978.3824640967498,46.123373080761596
979.1383219954648,45.93097344548899
979.8941798941798,45.74009833280241
980.650037792895,45.55073758331471
981.4058956916099,45.36288126936521
982.161753590325,45.1765196705752
982.9176114890402,44.99164325101183
983.6734693877552,44.80824263790269
984.4293272864702,44.62630860129725
985.1851851851852,44.44583203661694
985.9410430839002,44.26680394635583
986.6969009826153,44.08921542474135
987.4527588813304,43.91305764290021
988.2086167800453,43.738321835278796
988.9644746787603,43.564999287223
989.7203325774755,43.393081323441024
990.4761904761904,43.222559297674174
991.2320483749056,43.05342458315265
991.9879062736206,42.885668564015745
992.7437641723355,42.71928262757668
993.4996220710507,42.55425815739773
994.2554799697657,42.390586527134104
995.0113378684807,42.22825909510722
995.7671957671957,42.067267199564306
996.5230536659108,41.90760215458874
997.2789115646258,41.74925524662133
998.0347694633409,41.59221773155712
998.7906273620561,41.436480832382976
999.5464852607709,41.28203573732186
1000.3023431594861,41.12887359844677
1001.0582010582011,40.976985530740265
1001.8140589569161,40.826362611561066
1002.569916855631,40.67699588049096
1003.3257747543462,40.52887633953596
1004.0816326530612,40.38199495364856
1004.8374905517762,40.23634265154964
1005.5933484504915,40.09191032682145
1006.3492063492063,39.948688839248724
1007.1050642479213,39.80666901638449
1007.8609221466364,39.66584165531774
1008.6167800453514,39.526197524622916
1009.3726379440665,39.38772736646917
1010.1284958427816,39.25042189887261
1010.8843537414966,39.114271818071565
1011.6402116402116,38.97926780100803
1012.3960695389267,38.84540050790039
1013.1519274376417,38.71266058489059
1013.9077853363567,38.581038666751404
1014.6636432350718,38.45052537963994
1015.4195011337868,38.3211113439014
1016.1753590325018,38.192787176853194
1016.9312169312169,38.06554349563952
1017.687074829932,37.939370920043736
1018.4429327286471,37.81426007531211
1019.1987906273621,37.6902015949558
1019.9546485260771,37.567186123534206
1020.7105064247921,37.44520431938852
1021.4663643235072,37.324246857421244
1022.2222222222223,37.20430443163059
1022.9780801209372,37.085367757863295
1023.7339380196522,36.967427576313185
1024.4897959183672,36.85047465404274
1025.2456538170823,36.734499787428156
1026.0015117157975,36.619493804539985
1026.7573696145125,36.505447567456336
1027.5132275132275,36.39235197450475
1028.2690854119426,36.280197962432055
1029.0249433106576,36.168976508500215
1029.7808012093726,36.05867863250677
1030.5366591080876,35.94929539872781
1031.2925170068029,35.84081791778594
1032.0483749055177,35.73323734843784
1032.804232804233,35.626544899286095
1033.560090702948,35.520731830407506
1034.315948601663,35.415789454934696
1035.071806500378,35.3117091404828
1035.827664399093,35.20848231060447
1036.583522297808,35.10610044609012
1037.339380196523,35.00455508622562
1038.095238095238,34.90383782997116
1038.851095993953,34.803940337066905
1039.6069538926681,34.70485432906889
1040.3628117913834,34.60657159031441
1041.1186696900982,34.509083968819546
1041.8745275888132,34.41238337710935
1042.6303854875284,34.316461792960524
1043.3862433862432,34.2213112602222
1044.1421012849585,34.12692388922041
1044.8979591836735,34.0332918575745
1045.6538170823885,33.94040741060245
1046.4096749811035,33.84826286181017
1047.1655328798188,33.75685059330407
1047.9213907785336,33.66616305614912
1048.6772486772488,33.57619277065711
1049.4331065759638,33.48693232674512
1050.1889644746786,33.39837438394701
1050.944822373394,33.31051167177876
1051.700680272109,33.223336989758195
1052.4565381708237,33.136843207513216
1053.212396069539,33.05102326480325
1053.968253968254,32.96587017153674
1054.724111866969,32.88137700772544
1055.479969765684,32.79753692341308
1056.235827664399,32.71434313856902
1056.991685563114,32.63178894295223
1057.747543461829,32.549867695827885
1058.503401360544,32.46857282618039
1059.2592592592591,32.38789783202422
1060.0151171579744,32.30783628003969
1060.7709750566894,32.22838180591217
1061.5268329554044,32.14952811356913
1062.2826908541194,32.0712689749683
1063.0385487528345,31.993598229744585
1063.7944066515497,31.91650978485553
1064.5502645502645,31.839997614183396
1065.3061224489795,31.76405575813764
1066.0619803476945,31.68867832323375
1066.8178382464098,31.613859481594154
1067.5736961451248,31.53959347081301
1068.3295540438398,31.465874592865397
1069.0854119425549,31.392697214246084
1069.8412698412699,31.32005576519492
1070.597127739985,31.247944739232125
1071.3529856387,31.176358692665126
1072.108843537415,31.10529224405886
1072.86470143613,31.03474007372535
1073.620559334845,30.96469692319777
1074.37641723356,30.895157594482765
1075.132275132275,30.8261169502268
1075.8881330309903,30.757569911965444
1076.6439909297053,30.689511460647292
1077.3998488284203,30.621936635565067
1078.1557067271353,30.554840533886132
1078.9115646258504,30.488218310096386
1079.6674225245654,30.422065175362413
1080.4232804232804,30.35637639708627
1081.1791383219954,30.29114729820798
1081.9349962207107,30.226373256674627
1082.6908541194257,30.162049704869187
1083.4467120181407,30.098172129019805
1084.2025699168557,30.034736068615082
1084.9584278155708,29.971737115876795
1085.7142857142858,29.90917091507761
1086.4701436130008,29.847033162071252
1087.2260015117158,29.785319603659264
1087.9818594104308,29.72402603703274
1088.7377173091459,29.66314830919812
1089.4935752078609,29.602682316407527
1090.249433106576,29.542624003592536
1091.005291005291,29.482969363800084
1091.761148904006,29.423714437630828
1092.517006802721,29.364855312714436
1093.272864701436,29.306388122995166
1094.028722600151,29.248309048449897
1094.784580498866,29.190614314262127
1095.5404383975813,29.133300190523407
1096.296296296296,29.076362991500776
1097.0521541950116,29.019799075156353
1097.8080120937266,28.9636048427138
1098.5638699924414,28.907776738067348
1099.3197278911566,28.852311247025607
1100.0755857898716,28.797204897201183
1100.8314436885867,28.74245425723643
1101.5873015873015,28.688055936351166
1102.3431594860167,28.634006583835898
1103.0990173847317,28.580302888550513
1103.8548752834467,28.52694157842652
1104.6107331821618,28.473919419975715
1105.3665910808768,28.42123321780208
1106.1224489795918,28.368879814119918
1106.8783068783068,28.316856088276996
1107.6341647770219,28.26515895627771
1108.3900226757369,28.213785370323833
1109.145880574452,28.162732318346862
1109.9017384731671,28.111996823547297
1110.657596371882,28.061575943949393
1111.4134542705972,28.011466771949504
1112.1693121693122,27.961666433874996
1112.9251700680272,27.912172089546864
1113.6810279667422,27.862980931847414
1114.4368858654573,27.814090186283988
1115.1927437641723,27.765497110613392
1115.9486016628873,27.717198994331536
1116.7044595616026,27.669193158354457
1117.4603174603176,27.62147695456482
1118.2161753590326,27.574047765645226
1118.9720332577476,27.526903003549606
1119.7278911564626,27.480040111372592
1120.4837490551777,27.43345656070197
1121.2396069538927,27.38714985236456
1121.9954648526077,27.3411175158235
1122.7513227513227,27.295357108805323
1123.5071806500378,27.249866216931178
1124.2630385487528,27.20464245335874
1125.0188964474678,27.159683458397605
1125.7747543461828,27.114986899206407
1126.5306122448978,27.07055046939179
1127.2864701436129,27.02637188870581
1128.042328042328,26.98244890263843
1128.798185941043,26.938779282167946
1129.554043839758,26.895360823375032
1130.3099017384732,26.852191347100305
1131.0657596371882,26.809268698763773
1131.8216175359032,26.766590747691275
1132.5774754346185,26.724155387433544
1133.3333333333335,26.681960534594488
1134.0891912320485,26.64000412924092
1134.8450491307635,26.598284134646832
1135.6009070294783,26.556798535863273
1136.3567649281936,26.515545341463145
1137.1126228269086,26.47452258084919
1137.8684807256236,26.433728305890433
1138.6243386243386,26.39316058974551
1139.3801965230537,26.352817526821944
1140.1360544217687,26.312697232186547
1140.8919123204837,26.272797841936516
1141.6477702191987,26.233117512288445
1142.4036281179137,26.19365441963835
1143.1594860166288,26.154406760236895
1143.9153439153438,26.115372749935148
1144.6712018140588,26.07655062393097
1145.4270597127738,26.037938636785576
1146.1829176114893,25.999535060856026
1146.938775510204,25.961338188697457
1147.6946334089191,25.923346330180618
1148.4504913076341,25.88555781357863
1149.2063492063492,25.847970985070905
1149.9622071050642,25.810584208514378
1150.7180650037792,25.77339586521805
1151.4739229024945,25.736404353720708
1152.2297808012095,25.69960808957177
1152.9856386999245,25.663005505115077
1153.7414965986395,25.626595049275824
1154.4973544973545,25.590375187350286
1155.2532123960696,25.554344400798772
1156.0090702947846,25.518501187021275
1156.7649281934996,25.482844059255825
1157.5207860922146,25.44737154618026
1158.2766439909296,25.41208219191597
1159.0325018896447,25.376974555734993
1159.7883597883597,25.34204721188935
1160.544217687075,25.307298749423705
1161.3000755857897,25.27272777198991
1162.055933484505,25.238332897664456
1162.81179138322,25.204112758768623
1163.567649281935,25.170066001691325
1164.32350718065,7.276288644255542
1165.079365079365,7.221739401229412
1165.83522297808,7.168406915475924
1166.5910808767953,7.116235571572209
1167.3469387755104,7.065173776127204
1168.1027966742254,7.0151735621419
1168.8586545729404,6.966190242224508
1169.6145124716554,6.918182103304257
1170.3703703703704,6.871110136932745
1171.1262282690855,6.824937800236545
1171.8820861678005,6.779630803346294
1172.6379440665155,6.735156920387679
1173.3938019652305,6.691485817543367
1174.1496598639455,6.648588905626498
1174.9055177626606,6.606439199178055
1175.6613756613756,6.565011194065344
1176.4172335600906,6.5242807587915905
1177.1730914588059,6.484225030004907
1177.9289493575207,6.44482232383072
1178.6848072562357,6.4060520514985075
1179.440665154951,6.367894643832468
1180.196523053666,6.330331482004184
1180.952380952381,6.293344834719808
1181.708238851096,6.256917799723669
1182.4640967498112,6.221034250784573
1183.219954648526,6.185678789222498
1183.975812547241,6.150836698556025
1184.731670445956,6.116493903348053
1185.4875283446713,6.082636930654279
1186.243386243386,6.049252874646789
1186.9992441421014,6.016329364367472
1187.7551020408164,5.98385453256383
1188.5109599395314,5.951816988193235
1189.2668178382464,5.920205789921055
1190.0226757369614,5.889010421825152
1190.7785336356765,5.858220770706231
1191.5343915343915,5.827827104922583
1192.2902494331065,5.797820054701896
1193.0461073318215,5.768190593550481
1193.8019652305366,5.738930021168713
1194.5578231292516,5.710029947156681
1195.3136810279668,5.681482275929532
1196.0695389266818,5.653279192499447
1196.8253968253969,5.625413149137231
1197.581254724112,5.597876852845517
1198.337112622827,5.5706632535435165
1199.092970521542,5.543765533028653
1199.848828420257,5.517177094450872
1200.6046863189722,5.490891552526488
1201.3605442176872,5.464902724198953
1202.116402116402,5.439204619860869
1202.8722600151173,5.413791435091685
1203.6281179138323,5.3886575427247045
1204.3839758125473,5.363797485725161
1205.1398337112623,5.339205969588822
1205.8956916099773,5.3148778562666905
1206.6515495086924,5.29080815755053
1207.4074074074074,5.2669920291608685
1208.1632653061224,5.243424765043964
1208.9191232048374,5.220101791985777
1209.6749811035525,5.197018664485989
1210.4308390022675,5.174171059863295
1211.1866969009827,5.151554773631489
1211.9425547996975,5.129165715054927
1212.6984126984125,5.106999903001861
1213.4542705971278,5.085053461828241
1214.2101284958428,5.063322617653769
1214.9659863945578,5.041803694664973
1215.7218442932729,5.020493111643939
1216.477702191988,4.999387378641915
1217.2335600907031,4.978483093806706
1217.989417989418,4.9577769403442815
1218.7452758881332,4.937265683619341
1219.5011337868482,4.916946168376281
1220.2569916855632,4.896815316082697
1221.0128495842782,4.87687012238684
1221.7687074829932,4.857107654679869
1222.5245653817083,4.837525049760918
1223.2804232804233,4.818119511599486
1224.0362811791383,4.798888309187607
1224.7921390778533,4.7798287744831045
1225.5479969765684,4.760938300430021
1226.3038548752834,4.7422143390637945
1227.0597127739984,4.723654399688634
1227.8155706727134,4.705256047124849
1228.5714285714284,4.687016900028142
1229.3272864701437,4.668934629270587
1230.0831443688587,4.651006956384841
1230.8390022675737,4.633231652066806
1231.5948601662888,4.615606534734931
1232.3507180650038,4.598129469143006
1233.1065759637188,4.5807983650439965
1233.8624338624338,4.563611175903921
1234.6182917611488,4.546565897660101
1235.3741496598639,4.529660567527352
1236.130007558579,4.512893262844529
1236.8858654572941,4.496262099962751
1237.6417233560092,4.479765233173188
1238.3975812547242,4.463400853671635
1239.1534391534392,4.447167188559163
1239.9092970521542,4.431062499877699
1240.6651549508692,4.415085083677858
1241.4210128495843,4.39923326911865
1242.1768707482993,4.383505417597441
1242.9327286470143,4.367899921909063
1243.6885865457293,4.3524152054325835
1244.4444444444443,4.337049721345038
1245.2003023431596,4.3218019518605795
1245.9561602418746,4.306670407494494
1246.7120181405894,4.2916536263512155
1247.4678760393047,4.276750173434031
1248.2237339380197,4.261958639978105
1248.9795918367345,4.247277642803652
1249.7354497354497,4.232705823689127
1250.4913076341647,4.218241848764956
1251.2471655328798,4.203884407924606
1252.003023431595,4.189632214254972
1252.75888133031,4.1754840034833824
1253.514739229025,4.161438533441507
1254.27059712774,4.147494583545133
1255.026455026455,4.133650954290198
1255.7823129251701,4.119906466762788
1256.5381708238851,4.1062599621643665
1257.2940287226002,4.09271030135019
1258.0498866213152,4.079256364382092
1258.8057445200302,4.065897050093058
1259.5616024187452,4.052631275665474
1260.3174603174602,4.039457976219808
1261.0733182161753,4.026376104417152
1261.8291761148903,4.013384630070837
1262.5850340136055,4.000482539770211
1263.3408919123203,3.987668836514317
1264.0967498110356,3.974942539356114
1264.8526077097504,3.9623026830558716
1265.6084656084656,3.9497483177449233
1266.3643235071806,3.9372785085973407
1267.1201814058957,3.9248923355119105
1267.876039304611,3.9125888928011876
1268.6318972033257,3.900367288890048
1269.3877551020407,3.88822664602138
1270.1436130007557,3.876166099970216
1270.8994708994708,3.8641847997646894
1271.655328798186,3.8522819074147874
1272.411186696901,3.8404565976480347
1273.167044595616,3.8287080576510455
1273.922902494331,3.8170354868203424
1274.678760393046,3.8054380965156325
1275.4346182917611,3.7939151098236716
1276.1904761904761,3.782465761322811
1276.9463340891912,3.7710892968593765
1277.7021919879062,3.7597849733252477
1278.4580498866214,3.7485520584427543
1279.2139077853362,3.7373898305542586
1279.9697656840515,3.7262975784175123
1280.7256235827665,3.7152746010054063
1281.4814814814815,3.704320207406892
1282.2373393801965,3.6934337161565
1282.9931972789116,3.682614456008585
1283.7490551776266,3.671861764796305
1284.5049130763416,3.661174989801959
1285.2607709750566,3.650553487142276
1286.0166288737719,3.6399966222965316
1286.7724867724867,3.629503769242573
1287.528344671202,3.6190743106451686
1288.284202569917,3.6087076376292124
1289.040060468632,3.59840314962567
1289.795918367347,3.5881602542256825
1290.551776266062,3.5779783670128826
1291.307634164777,3.567856911461672
1292.063492063492,3.5577953187550366
1292.819349962207,3.5477930276687024
1293.575207860922,3.5378494844319164
1294.3310657596373,3.5279641426000237
1295.0869236583521,3.51813646291951
1295.8427815570672,3.508365913209986
1296.5986394557824,3.4986519682355905
1297.3544973544972,3.4889941095908275
1298.1103552532122,3.4793918255786074
1298.8662131519275,3.469844611098221
1299.6220710506425,3.460351967529238
1300.3779289493575,3.4509134026288164
1301.1337868480725,3.441528430416962
1301.8896447467878,3.4321965710355844
1302.6455026455028,3.4229173508406747
1303.4013605442176,3.4136903019099454
1304.1572184429328,3.4045149623353987
1304.9130763416479,3.3953908759310703
1305.668934240363,3.386317592177392
1306.424792139078,3.377294666128515
1307.180650037793,3.36832165832143
1307.936507936508,3.3593981346875754
1308.692365835223,3.350523666721752
1309.448223733938,3.341697830108089
1310.204081632653,3.3329202072192436
1310.959939531368,3.3241903844487513
1311.715797430083,3.3155079534243894
1312.4716553287983,3.3068725106705705
1313.2275132275133,3.2982836575311754
1313.9833711262281,3.2897410000938905
1314.7392290249434,3.2812441491160955
1315.4950869236582,3.2727927199521227
1316.2509448223734,3.2643863324808136
1317.0068027210884,3.256024611041398
1317.7626606198035,3.247707185635391
1318.5185185185185,3.2394336855324033
1319.2743764172335,3.2312037516616003
1320.0302343159487,3.2230170244422376
1320.7860922146638,3.2148731494126257
1321.5419501133786,3.206771776251847
1322.2978080120938,3.1987125586377503
1323.0536659108088,3.1906951541919657
1323.8095238095239,3.182719224420019
1324.5653817082389,3.174784434661569
1325.321239606954,3.1668904539943767
1326.077097505669,3.1590369552576676
1326.832955404384,3.151223614918569
1327.588813303099,3.1434501130579866
1328.344671201814,3.1357161333103596
1329.100529100529,3.128021362811027
1329.856386999244,3.1203654921348245
1330.6122448979593,3.112748215313411
1331.3681027966743,3.1051692297847295
1332.123960695389,3.097628235784977
1332.8798185941043,3.090124937642119
1333.6356764928194,3.082659042207933
1334.3915343915344,3.0752302601251573
1335.1473922902496,3.0678383044319366
1335.9032501889644,3.060482891727267
1336.6591080876794,3.0531637415233224
1337.4149659863947,3.045880576323858
1338.1708238851097,3.0386331215828
1338.9266817838247,3.031421105663238
1339.6825396825395,3.024244259797192
1340.4383975812548,3.017102318046305
1341.1942554799698,3.0099950172628454
1341.9501133786848,3.002922097051739
1342.7059712773998,2.9958832997328413
1343.4618291761149,2.9888783703043345
1344.2176870748299,2.981907056406298
1344.973544973545,2.9749691082852245
1345.72940287226,2.9680642787587734
1346.485260770975,2.961192323181696
1347.24111866969,2.954352999125715
1347.996976568405,2.9475460677758103
1348.7528344671202,2.940771291038722
1349.5086923658353,2.9340284343694267
1350.26455026455,2.9273172653099406
1351.0204081632653,2.9206375537477562
1351.7762660619803,2.9139890718717343
1352.5321239606953,2.9073715941577123
1353.2879818594106,2.9007848973408072
1354.0438397581254,2.8942287603676684
1354.7996976568406,2.887702964381946
1355.5555555555557,2.88120729269269
1356.3114134542707,2.874741530746449
1357.0672713529857,2.868305466099847
1357.8231292517007,2.8618988883928194
1358.5789871504157,2.8555215893220414
1359.3348450491308,2.8491733626145717
1360.0907029478458,2.8428540040034362
1360.8465608465608,2.8365633111992827
1361.6024187452758,2.8303010838716625
1362.3582766439908,2.82406712361572
1363.1141345427059,2.8178612339356217
1363.869992441421,2.8116832202199213
1364.625850340136,2.8055328897081533
1365.3817082388512,2.799410051487967
1366.1375661375662,2.793314516453016
1366.8934240362812,2.7872460974124436
1367.6492819349962,2.7812046084535345
1368.4051398337112,2.775189866149203
1369.1609977324265,2.769201688306531
1369.9168556311413,2.7632398945611008
1370.6727135298563,2.7573043062334124
1371.4285714285713,2.751394746308331
1372.1844293272866,2.745511039415177
1372.9402872260016,2.739653011807942
1373.6961451247166,2.7338204913457043
1374.4520030234316,2.728013307474153
1375.2078609221467,2.7222312912990567
1375.9637188208617,2.71647427510051
1376.7195767195767,2.710742093250896
1377.4754346182917,2.705034581260073
1378.2312925170068,2.6993515762260336
1378.9871504157218,2.6936929167235775
1379.743008314437,2.688058442878702
1380.4988662131518,2.682447995893806
1381.2547241118668,2.6768614189463267
1382.0105820105819,2.6712985562566405
1382.7664399092969,2.6657592535384014
1383.5222978080124,2.660243357848744
1384.2781557067271,2.6547507176550917
1385.0340136054422,2.649281182738075
1385.7898715041572,2.6438346042150753
1386.5457294028722,2.638410834520468
1387.3015873015872,2.6330097273870985
1388.0574452003023,2.6276311378333075
1388.8133030990175,2.6222749221480917
1389.5691609977325,2.6169409378766493
1390.3250188964475,2.61162904380634
1391.0808767951626,2.6063390999527103
1391.8367346938776,2.601070967545775
1392.5925925925926,2.5958245089706034
1393.3484504913076,2.5905995879827457
1394.1043083900227,2.5853960692378077
1394.8601662887377,2.580213818735348
1395.6160241874527,2.575052703577872
1396.3718820861677,2.5699125920036603
1397.1277399848827,2.564793353374354
1397.8835978835978,2.5596948581625396
1398.639455782313,2.5546169779398147
1399.395313681028,2.549559585359796
1400.151171579743,2.544522554170268
1400.907029478458,2.539505759153869
1401.662887377173,2.534509076164186
1402.418745275888,2.5295323820905953
1403.174603174603,2.5245755548517934
1403.9304610733184,2.519638473384864
1404.6863189720334,2.514721017634089
1405.4421768707484,2.509823068540643
1406.1980347694634,2.504944508031557
1406.9538926681782,2.500085219009384
1407.7097505668935,2.495245085341923
1408.4656084656085,2.4904239918518507
1409.2214663643235,2.4856218243068584
1409.9773242630386,2.4808384694085976
1410.7331821617536,2.4760738148017354
1411.4890400604686,2.4713277489841827
1412.2448979591836,2.4666001614484356
1413.0007558578986,2.46189094263998
1413.7566137566137,2.457199983448997
1414.512471655329,2.4525271763284686
1415.268329554044,2.4478724141437076
1416.024187452759,2.4432355907339827
1416.780045351474,2.4386166007895493
1417.5359032501888,2.4340153398430653
1418.291761148904,2.429431704260689
1419.047619047619,2.424865591233834
1419.8034769463343,2.4203168987705554
1420.559334845049,2.415785525687363
1421.315192743764,2.4112713716008836
1422.0710506424793,2.4067743369188284
1422.8269085411941,2.4022943228375166
1423.5827664399092,2.39783123132257
1424.3386243386244,2.3933849651125954
1425.0944822373394,2.3889554277057714
1425.8503401360545,2.3845425233533093
1426.6061980347695,2.380146157052018
1427.3620559334845,2.375766234536668
1428.1179138321995,2.371402662273306
1428.8737717309145,2.3670553474508536
1429.6296296296296,2.362724197974904
1430.3854875283448,2.3584091224608
1431.1413454270596,2.354110030225413
1431.8972033257746,2.3498268312815718
1432.6530612244899,2.345559436330726
1433.4089191232047,2.3413077567558664
1434.1647770219197,2.337071704615657
1434.920634920635,2.3328511926368694
1435.6764928193502,2.3286461342089866
1436.4323507180652,2.3244564433708117
1437.18820861678,2.320282034834919
1437.944066515495,2.316122823920576
1438.69992441421,2.3119787265764877
1439.455782312925,2.3078496595032405
1440.2116402116403,2.3037355398354826
1440.9674981103553,2.2996362854538006
1441.7233560090704,2.295551814835037
1442.4792139077854,2.2914820470024613
1443.2350718065004,2.2874269016713935
1443.9909297052154,2.2833862990924634
1444.7467876039304,2.2793601601211373
1445.5026455026455,2.275348406197325
1446.2585034013607,2.2713509593397685
1447.0143613000755,2.2673677421407588
1447.7702191987905,2.263398677778293
1448.5260770975055,2.259443689921823
1449.2819349962206,2.2555027029055026
1450.0377928949356,2.251575641544082
1450.7936507936508,2.2476624312174867
1451.5495086923659,2.243762997847686
1452.3053665910809,2.239877267893666
1453.061224489796,2.236005168346548
1453.817082388511,2.2321466267245564
1454.572940287226,2.228301571068313
1455.328798185941,2.2244699299359474
1456.0846560846562,2.2206516323982806
1456.8405139833712,2.2168466080344134
1457.5963718820863,2.213054786926771
1458.3522297808013,2.209276099656646
1459.1080876795163,2.205510477299749
1459.863945578231,2.201757851421598
1460.6198034769463,2.1980181540731363
1461.3756613756614,2.1942913177863783
1462.1315192743764,2.190577275569964
1462.8873771730914,2.186875960905031
1463.6432350718064,2.1831873077408606
1464.3990929705215,2.1795112504906804
1465.1549508692365,2.175847724027536
1465.9108087679517,2.1721966636803134
1466.6666666666667,2.1685580052294116
1467.4225245653818,2.164931684902962
1468.1783824640968,2.16131763937279
1468.9342403628118,2.1577158057504544
1469.6900982615268,2.1541261215833747
1470.4459561602416,2.150548524850997
1471.2018140589569,2.146982953961014
1471.9576719576721,2.1434293477455677
1472.7135298563871,2.1398876454575255
1473.469387755102,2.136357786766851
1474.225245653817,2.132839711756937
1474.9811035525322,2.1293333609209664
1475.7369614512472,2.125838675158393
1476.4928193499622,2.122355595771391
1477.2486772486773,2.1188840644613696
1478.0045351473923,2.1154240233255974
1478.7603930461073,2.1119754148536094
1479.5162509448223,2.1085381819240223
1480.2721088435374,2.1051122678010405
1481.0279667422524,2.1016976161313154
1481.7838246409676,2.0982941709404472
1482.5396825396826,2.094901876629935
1483.2955404383977,2.091520677967628
1484.0513983371125,2.0881505201158905
1484.8072562358275,2.0847913485650045
1485.5631141345427,2.0814431091588816
1486.3189720332578,2.0781057482417844
1487.0748299319728,2.0747792122913844
1487.8306878306878,2.0714634482899106
1488.586545729403,2.0681584035327774
1489.342403628118,2.0648640256637045
1490.0982615268329,2.06158026267145
1490.8541194255479,2.0583070628872986
1491.6099773242631,2.0550443749818212
1492.3658352229781,2.051792147962467
1493.1216931216932,2.04855033116753
1493.8775510204082,2.045318874277594
1494.6334089191232,2.0420977272847978
1495.3892668178382,2.0388868488251233
1496.1451247165533,2.035686164626897
1496.9009826152683,2.032495650580597
1497.6568405139835,2.029315249667223
1498.4126984126983,2.026144913481917
1499.1685563114136,2.0229845939571383
1499.9244142101286,2.0198342432892713
1500.6802721088434,2.0166938140317394
1501.4361300075584,2.0135632590143935
1502.1919879062737,2.0104425313822927
1502.947845804989,2.0073315845553363
1503.7037037037037,2.0042303722883257
1504.4595616024187,2.001138848568995
1505.2154195011337,1.9980569678327231
1505.9712773998488,1.9949846845823564
1506.7271352985638,1.9919219537568538
1507.482993197279,1.9888687305428612
1508.238851095994,1.9858249704165374
1508.994708994709,1.9827906291191015
1509.750566893424,1.9797656626917604
1510.5064247921391,1.9767500274386773
1511.2622826908541,1.9737436799417574
1512.0181405895692,1.970746577029602
1512.7739984882842,1.9677586759033145
1513.5298563869994,1.9647799338781313
1514.2857142857142,1.961810308637641
1515.0415721844292,1.95884975810348
1515.7974300831443,1.955898240458852
1516.5532879818593,1.9529557141465685
1517.3091458805743,1.9500221378669076
1518.0650037792896,1.947097470575662
1518.8208616780046,1.9441816715108498
1519.5767195767196,1.9412747000470685
1520.3325774754346,1.9383765160225588
1521.0884353741496,1.9354870792412642
1521.8442932728647,1.9326063500320758
1522.6001511715797,1.9297342888005162
1523.356009070295,1.9268708562359467
1524.11186696901,1.9240160132653563
1524.867724867725,1.9211697210625454
1525.62358276644,1.9183319410990007
1526.3794406651548,1.915502634795124
1527.13529856387,1.912681764236469
1527.891156462585,1.9098692914560629
1528.6470143613,1.9070651787893713
1529.402872260015,1.9042693887874758
1530.1587301587301,1.9014818842367043
1530.9145880574451,1.8987026281449135
1531.6704459561602,1.8959315837421986
1532.4263038548752,1.8931687144789726
1533.1821617535904,1.8904139840248697
1533.9380196523055,1.887667356266457
1534.6938775510205,1.884928795305923
1535.4497354497355,1.882198265460796
1536.2055933484505,1.8794757312553672
1536.9614512471653,1.876761157432941
1537.7173091458806,1.8740545089357696
1538.4731670445956,1.8713557509356018
1539.2290249433108,1.8686648487745854
1539.9848828420256,1.8659817680271495
1540.7407407407406,1.8633064744678403
1541.496598639456,1.860638934060118
1542.252456538171,1.8579791129666061
1543.0083144368857,1.8553269775879608
1543.764172335601,1.8526824945537756
1544.520030234316,1.8500456303511024
1545.275888133031,1.8474163522501357
1546.031746031746,1.8447946272159803
1546.787603930461,1.8421804226764014
1547.543461829176,1.8395737061314037
1548.299319727891,1.8369744452988332
1549.0551776266063,1.8343826080835104
1549.8110355253214,1.8317981625759907
1550.5668934240364,1.8292210770746824
1551.3227513227512,1.8266513199667465
1552.0786092214664,1.824088859962303
1552.8344671201814,1.8215336658576504
1553.5903250188962,1.8189857066513841
1554.3461829176115,1.8164449515202246
1555.1020408163265,1.8139113698169762
1555.8578987150418,1.8113849310697512
1556.6137566137565,1.8088656049804923
1557.3696145124716,1.8063533614047256
1558.1254724111866,1.8038481705304648
1558.8813303099016,1.8013500022621054
1559.6371882086169,1.7988588272562973
1560.3930461073319,1.796374615987068
1561.148904006047,1.7938973390747976
1561.904761904762,1.791426967684822
1562.660619803477,1.7889634725872798
1563.416477702192,1.7865068250869047
1564.172335600907,1.784056996557332
1564.928193499622,1.7816139585329056
1565.684051398337,1.7791776827075907
1566.4399092970523,1.7767481409658645
1567.195767195767,1.7743253052159518
1567.951625094482,1.7719091477336624
1568.7074829931971,1.7694996407947288
1569.4633408919124,1.7670967568782345
1570.2191987906274,1.7647004686119765
1570.9750566893424,1.7623107487756215
1571.7309145880574,1.7599275702995396
1572.4867724867725,1.7575509062639143
1573.2426303854875,1.7551807298975517
1573.9984882842025,1.7528170145768884
1574.7543461829177,1.7504597338253127
1575.5102040816328,1.7481088612743092
1576.2660619803478,1.7457643708477668
1577.0219198790628,1.7434262363922175
1577.7777777777778,1.7410944320439177
1578.5336356764928,1.7387689320439397
1579.2894935752076,1.736449710774047
1580.045351473923,1.7341367427556769
1580.8012093726381,1.7318300026487747
1581.557067271353,1.7295294652513682
1582.312925170068,1.7272351054980868
1583.068783068783,1.7249468984594656
1583.824640967498,1.7226648193478002
1584.580498866213,1.7203888434822499
1585.3363567649283,1.7181189463558049
1586.0922146636433,1.71585510356648
1586.8480725623583,1.7135972908531922
1587.6039304610733,1.7113454840742734
1588.3597883597884,1.7090996592322236
1589.1156462585034,1.7068597924544655
1589.8715041572182,1.7046258599881097
1590.6273620559336,1.7023978382144156
1591.3832199546487,1.7001757036388996
1592.1390778533637,1.6979594328923377
1592.8949357520785,1.6957490027298248
1593.6507936507935,1.6935443899857356
1594.4066515495088,1.6913455717943486
1595.1625094482238,1.6891525251461479
1595.9183673469388,1.6869652273075113
1596.6742252456538,1.6847836557547533
1597.4300831443688,1.6826077877700876
1598.1859410430839,1.6804376011139135
1598.9417989417989,1.6782730734990459
1599.697656840514,1.6761141826514558
1600.4535147392291,1.6739609066370926
1601.2093726379442,1.6718132234884013
1601.9652305366592,1.6696711113898561
1602.7210884353742,1.6675345486316921
1603.4769463340892,1.665403513646476
1604.232804232804,1.663277984946454
1604.9886621315193,1.6611579411633015
1605.7445200302343,1.6590433610484985
1606.5003779289495,1.656934223459733
1607.2562358276643,1.6548305073646328
1608.0120937263794,1.6527321918382614
1608.7679516250946,1.6506392560660081
1609.5238095238094,1.6485516793394386
1610.2796674225244,1.6464694410571814
1611.0355253212397,1.64439252072402
1611.7913832199547,1.6423208979501003
1612.5472411186697,1.6402545523968024
1613.3030990173847,1.6381934640436826
1614.0589569160998,1.6361376126525167
1614.8148148148148,1.6340869783018723
1615.5706727135298,1.6320415411188849
1616.326530612245,1.63000128133206
1617.08238851096,1.6279661792706337
1617.8382464096749,1.625936215364147
1618.59410430839,1.6239113701474441
1619.3499622071051,1.6218916242293222
1620.10582010582,1.619876958354767
1620.861678004535,1.6178673533405914
1621.6175359032502,1.6158627901073364
1622.3733938019654,1.6138632496716447
1623.1292517006802,1.6118687131458072
1623.8851095993953,1.6098791617381214
1624.6409674981103,1.6078945767484696
1625.3968253968253,1.6059149395748444
1626.1526832955403,1.6039402317076394
1626.9085411942556,1.6019704347232353
1627.6643990929706,1.6000055303020129
1628.4202569916856,1.5980455002055274
1629.1761148904006,1.5960903262928001
1629.9319727891157,1.5941399905097677
1630.6878306878307,1.5921944748935823
1631.4436885865457,1.5902537615704
1632.1995464852607,1.5883178327550944
1632.955404383976,1.5863866707507333
1633.711262282691,1.5844602579478226
1634.4671201814058,1.5825385768246583
1635.2229780801208,1.5806216099450219
1635.9788359788358,1.5787093399593621
1636.7346938775509,1.5768017496034494
1637.490551776266,1.574898821697952
1638.2464096749811,1.5730005391480004
1639.0022675736961,1.5711068849425711
1639.7581254724112,1.5692178421539948
1640.5139833711262,1.5673333939374894
1641.2698412698412,1.5654535235551488
1642.0256991685565,1.563578214252747
1642.7815570672715,1.5617074495045462
1643.5374149659865,1.5598412127676688
1644.2932728647015,1.557979487603978
1645.0491307634165,1.556122257655208
1645.8049886621313,1.5542695066424874
1646.5608465608464,1.5524212183658066
1647.3167044595616,1.5505773767035262
1648.0725623582766,1.548737965628557
1648.8284202569916,1.5469029691249248
1649.5842781557067,1.5450723713530827
1650.3401360544217,1.543246156483708
1651.0959939531367,1.5414243087800754
1651.8518518518517,1.5396068125810507
1652.607709750567,1.537793652299001
1653.363567649282,1.5359848123507247
1654.119425547997,1.5341802775247504
1654.875283446712,1.532380032229103
1655.631141345427,1.5305840612498665
1656.386999244142,1.5287923493710192
1657.1428571428569,1.5270048814469368
1657.8987150415724,1.525221642406037
1658.6545729402874,1.5234426172464806
1659.4104308390024,1.5216677910389036
1660.1662887377172,1.5198971489243158
1660.9221466364324,1.5181306761347424
1661.6780045351475,1.5163683578883713
1662.4338624338623,1.514610179598916
1663.1897203325775,1.5128561266650977
1663.9455782312925,1.5111061845992058
1664.7014361300076,1.5093603388126267
1665.4572940287226,1.507618575220884
1666.2131519274376,1.5058808792751979
1666.9690098261526,1.5041472368046787
1667.7248677248679,1.502417633636095
1668.4807256235829,1.50069205566128
1669.236583522298,1.4989704888358215
1669.992441421013,1.4972529192095003
1670.7482993197277,1.4955393328057558
1671.504157218443,1.4938297158380531
1672.260015117158,1.492124054504664
1673.015873015873,1.4904223350869985
1673.771730914588,1.488724543930537
1674.527588813303,1.487030667393334
1675.2834467120183,1.4853406920966643
1676.039304610733,1.4836546044243322
1676.7951625094481,1.4819723910237061
1677.5510204081631,1.4802940385479462
1678.3068783068784,1.478619533720615
1679.0627362055934,1.4769488633203458
1679.8185941043084,1.4752820141867222
1680.5744520030235,1.4736189732248377
1681.3303099017385,1.4719597274159593
1682.0861678004535,1.470304263710915
1682.8420256991685,1.4686525692605361
1683.5978835978838,1.4670046311813068
1684.3537414965988,1.4653604366706057
1685.1095993953136,1.4637199729846992
1685.8654572940288,1.46208322743771
1686.6213151927439,1.4604501873719111
1687.3771730914586,1.4588208403050287
1688.1330309901737,1.457195173634552
1688.888888888889,1.4555731749328127
1689.6447467876042,1.4539548317990008
1690.400604686319,1.4523401318880238
1691.156462585034,1.4507290629109753
1691.912320483749,1.4491216126329047
1692.668178382464,1.447517768878557
1693.424036281179,1.4459175195204865
1694.1798941798943,1.44432085249053
1694.9357520786093,1.4427277557733242
1695.6916099773243,1.4411382174073968
1696.4474678760394,1.439552225484863
1697.2033257747544,1.4379697681510453
1697.9591836734694,1.4363908336041786
1698.7150415721842,1.4348154100951984
1699.4708994708994,1.433243485927395
1700.2267573696147,1.4316750494219534
1700.9826152683295,1.430110089088295
1701.7384731670445,1.4285485932826518
1702.4943310657595,1.4269905505489144
1703.2501889644748,1.4254359494331486
1704.0060468631896,1.4238847785904023
1704.7619047619048,1.4223370266385498
1705.5177626606198,1.420792682303909
1706.2736205593349,1.4192517343478745
1707.0294784580499,1.417714171581493
1707.785336356765,1.416179982865016
1708.54119425548,1.4146491571075699
1709.2970521541952,1.4131216832670925
1710.0529100529102,1.4115975503498541
1710.8087679516252,1.4100767474103482
1711.5646258503402,1.4085592635509239
1712.3204837490553,1.4070450879174015
1713.07634164777,1.4055342097197039
1713.8321995464853,1.4040266181897323
1714.5880574452003,1.4025223026230247
1715.3439153439153,1.4010212523648418
1716.0997732426304,1.3995234567774
1716.8556311413454,1.398028905313098
1717.6114890400604,1.396537587440817
1718.3673469387754,1.3950494926822925
1719.1232048374904,1.3935646106046808
1719.8790627362057,1.392082930906569
1720.6349206349207,1.3906044429859121
1721.3907785336357,1.3891291368035
1722.1466364323508,1.3876570020090884
1722.9024943310658,1.3861880284226265
1723.6583522297808,1.3847222058484068
1724.4142101284958,1.3832595241740429
1725.170068027211,1.3817999733206672
1725.925925925926,1.38034354325319
1726.681783824641,1.3788902239771141
1727.437641723356,1.3774400055446607
1728.1934996220712,1.3759928780462367
1728.949357520786,1.374548831618057
1729.705215419501,1.3731078564364003
1730.4610733182162,1.3716699427245673
1731.2169312169312,1.3702350807246242
1731.9727891156463,1.3688032607642295
1732.7286470143613,1.3673744731693322
1733.4845049130763,1.3659487083275739
1734.2403628117913,1.3645259566632955
1734.9962207105063,1.3631062086412786
1735.7520786092216,1.361689454766668
1736.5079365079366,1.360275685584595
1737.2637944066516,1.3588648916516168
1738.0196523053664,1.3574570636723517
1738.7755102040817,1.3560521922420077
1739.5313681027967,1.3546502680758004
1740.2872260015115,1.3532512819215923
1741.0430839002267,1.351855224608074
1741.7989417989418,1.3504620868110453
1742.554799697657,1.349071859533285
1743.3106575963718,1.3476845336253567
1744.0665154950868,1.3463001000185177
1744.8223733938019,1.3449185496851501
1745.5782312925169,1.34353987365306
1746.3340891912321,1.3421640629170046
1747.0899470899471,1.340791108617748
1747.8458049886622,1.3394210018481358
1748.6016628873772,1.3380537337787
1749.3575207860922,1.336689295597032
1750.1133786848072,1.335327678538163
1750.8692365835225,1.3339688739385562
1751.6250944822373,1.33261287289765
1752.3809523809523,1.3312596669475634
1753.1368102796675,1.329909247411142
1753.8926681783823,1.328561605693301
1754.6485260770974,1.3272167332376834
1755.4043839758124,1.3258746215331147
1756.1602418745276,1.32453526208828
1756.9160997732426,1.3231986464567609
1757.6719576719577,1.3218647662241856
1758.4278155706727,1.3205336130106287
1759.1836734693877,1.319205178470427
1759.9395313681027,1.3178794542919938
1760.6953892668178,1.3165564321877814
1761.451247165533,1.3152361039516436
1762.207105064248,1.3139184613189567
1762.9629629629628,1.3126034961472122
1763.718820861678,1.3112912002828925
1764.474678760393,1.3099815656193174
1765.230536659108,1.3086745840761256
1765.986394557823,1.3073702476029458
1766.7422524565384,1.3060685481968104
1767.4981103552534,1.304769477882295
1768.2539682539682,1.3034730286863971
1769.0098261526832,1.3021791927202473
1769.7656840513982,1.300887962082186
1770.5215419501133,1.29959932892361
1771.2773998488283,1.2983132854318007
1772.0332577475435,1.2970298238096571
1772.7891156462586,1.2957489363012704
1773.5449735449736,1.294470615180877
1774.3008314436886,1.2931948527510555
1775.0566893424036,1.2919216413464107
1775.8125472411186,1.2906509733329046
1776.5684051398339,1.2893828411077894
1777.324263038549,1.288117237095194
1778.080120937264,1.2868541537513503
1778.835978835979,1.2855935835635588
1779.5918367346937,1.2843355190478196
1780.3476946334088,1.2830799527501382
1781.103552532124,1.281826877246039
1781.8594104308388,1.2805762851405234
1782.615268329554,1.279328169037711
1783.371126228269,1.2780825216915237
1784.126984126984,1.276839335725834
1784.8828420256991,1.2755986038221936
1785.6386999244141,1.2743603187520887
1786.3945578231292,1.2731244734295095
1787.1504157218444,1.2718910604285925
1787.9062736205594,1.270660072841399
1788.6621315192745,1.2694315032962702
1789.4179894179895,1.2682053448577892
1790.1738473167045,1.2669815903384192
1790.9297052154193,1.2657602326998962
1791.6855631141345,1.26454126497452
1792.4414210128498,1.2633246801160287
1793.1972789115646,1.2621104711605091
1793.9531368102796,1.260898631170245
1794.7089947089946,1.259689153225872
1795.4648526077099,1.2584820304065274
1796.2207105064247,1.2572772559517615
1796.9765684051397,1.2560748229072052
1797.732426303855,1.2548747245434313
1798.48828420257,1.2536769540317945
1799.244142101285,1.2524815046307345
1800.0,1.2512883696326027


==> anc/Fig.2/Symmetric_matter_500_VC=true.csv <==
muB,sigma
800.0,92.9999999999944
800.7558578987151,92.9999999999944
801.51171579743,92.9999999999944
802.2675736961451,92.9999999999944
803.0234315948602,92.9999999999944
803.7792894935752,92.9999999999944
804.5351473922902,92.9999999999944
805.2910052910053,92.9999999999944
806.0468631897203,92.9999999999944
806.8027210884353,92.9999999999944
807.5585789871504,93.00000000000962
808.3144368858655,93.00000000000962
809.0702947845805,93.00000000000962
809.8261526832955,93.00000000000418
810.5820105820105,93.00000000000419
811.3378684807257,93.00000000000419
812.0937263794408,93.00000000000419
812.8495842781556,93.00000000000419
813.6054421768707,93.00000000000419
814.3613000755859,92.99999999999537
815.1171579743008,92.99999999999537
815.8730158730159,92.99999999999537
816.6288737717309,92.99999999999537
817.384731670446,92.99999999999537
818.140589569161,92.99999999999537
818.8964474678761,92.99999999999537
819.6523053665911,92.99999999999537
820.408163265306,92.99999999999537
821.1640211640212,92.99999999999537
821.9198790627362,92.99999999999537
822.6757369614513,92.99999999999537
823.4315948601662,92.99999999999537
824.1874527588814,92.99999999999537
824.9433106575964,92.99999999999537
825.6991685563115,92.99999999999537
826.4550264550264,92.99999999999537
827.2108843537414,92.99999999999537
827.9667422524566,92.99999999999537
828.7226001511716,92.99999999999537
829.4784580498866,92.99999999999537
830.2343159486016,92.99999999999537
830.9901738473168,92.99999999999537
831.7460317460317,92.99999999999537
832.5018896447468,92.99999999999537
833.2577475434618,92.99999999999537
834.0136054421769,92.99999999999537
834.7694633408919,92.99999999999537
835.525321239607,92.99999999999537
836.281179138322,92.99999999999537
837.0370370370371,92.99999999999537
837.7928949357521,92.99999999999537
838.5487528344671,92.99999999999537
839.3046107331822,92.99999999999537
840.0604686318973,92.99999999999537
840.8163265306122,92.99999999999537
841.5721844293273,92.99999999999537
842.3280423280423,92.99999999999537
843.0839002267574,92.99999999999537
843.8397581254725,92.99999999999537
844.5956160241875,92.99999999999537
845.3514739229024,92.99999999999537
846.1073318216175,92.99999999999537
846.8631897203327,92.99999999999537
847.6190476190475,92.99999999999537
848.3749055177626,92.99999999999537
849.1307634164777,92.99999999999537
849.8866213151928,92.99999999999537
850.6424792139078,92.99999999999537
851.3983371126228,92.99999999999537
852.1541950113378,92.99999999999537
852.9100529100529,92.99999999999537
853.665910808768,92.99999999999537
854.421768707483,92.99999999999537
855.177626606198,92.99999999999537
855.933484504913,92.99999999999537
856.6893424036281,92.99999999999537
857.4452003023432,92.99999999999537
858.2010582010582,92.99999999999537
858.9569160997731,92.99999999999537
859.7127739984883,92.99999999999537
860.4686318972034,92.99999999999537
861.2244897959183,92.99999999999537
861.9803476946333,92.99999999999537
862.7362055933485,92.9999999999944
863.4920634920634,92.9999999999944
864.2479213907785,92.9999999999944
865.0037792894937,92.9999999999944
865.7596371882087,92.9999999999944
866.5154950869236,92.9999999999944
867.2713529856387,92.9999999999944
868.0272108843537,92.9999999999944
868.7830687830688,92.9999999999944
869.5389266817838,92.9999999999944
870.2947845804989,92.9999999999944
871.0506424792139,92.9999999999944
871.8065003779291,92.9999999999944
872.562358276644,92.9999999999944
873.318216175359,92.9999999999944
874.0740740740741,92.9999999999944
874.8299319727892,92.9999999999944
875.5857898715041,92.99999999999481
876.3416477702192,92.99999999999481
877.0975056689342,92.99999999999481
877.8533635676492,92.99999999999481
878.6092214663644,92.99999999999481
879.3650793650794,92.99999999999481
880.1209372637943,92.99999999999481
880.8767951625094,92.99999999999481
881.6326530612246,92.99999999999481
882.3885109599396,92.99999999999481
883.1443688586545,92.99999999999481
883.9002267573696,92.99999999999481
884.6560846560847,92.99999999999481
885.4119425547997,92.99999999999481
886.1678004535147,92.99999999999481
886.9236583522297,92.99999999999481
887.6795162509447,92.99999999999481
888.43537414966,92.99999999999481
889.1912320483749,92.99999999999481
889.9470899470899,92.99999999999481
890.702947845805,92.99999999999481
891.45880574452,92.99999999999481
892.2146636432351,92.99999999999481
892.9705215419502,92.99999999999481
893.7263794406651,92.99999999999481
894.4822373393802,92.99999999999481
895.2380952380953,92.99999999999481
895.9939531368102,92.99999999999481
896.7498110355252,92.99999999999481
897.5056689342404,92.99999999999481
898.2615268329554,92.99999999999481
899.0173847316705,92.99999999999481
899.7732426303855,92.99999999999481
900.5291005291006,92.99999999999481
901.2849584278156,92.99999999999481
902.0408163265306,92.99999999999481
902.7966742252456,92.99999999999481
903.5525321239608,92.99999999999481
904.3083900226757,92.99999999999481
905.0642479213907,92.99999999999481
905.8201058201058,92.99999999999481
906.575963718821,92.99999999999481
907.331821617536,92.99999999999481
908.0876795162509,92.99999999999481
908.843537414966,92.99999999999481
909.599395313681,92.99999999999481
910.3552532123961,92.99999999999481
911.1111111111111,92.99999999999481
911.8669690098262,92.99999999999481
912.6228269085411,92.99999999999481
913.3786848072563,92.99999999999481
914.1345427059713,92.99999999999481
914.8904006046862,92.99999999999481
915.6462585034014,92.99999999999481
916.4021164021163,92.99999999999481
917.1579743008315,92.99999999999481
917.9138321995465,92.99999999999481
918.6696900982615,92.99999999999481
919.4255479969765,92.99999999999481
920.1814058956917,92.99999999999481
920.9372637944066,92.99999999999481
921.6931216931217,92.99999999999481
922.4489795918367,92.99999999999481
923.2048374905519,72.11770264350281
923.9606953892668,71.73249198483127
924.7165532879819,71.37945054722584
925.472411186697,71.05244773572666
926.2282690854119,70.74705359469789
926.984126984127,70.45994651312053
927.739984882842,70.18856192272528
928.495842781557,69.93087209222575
929.251700680272,69.68524182084137
930.0075585789872,69.45033035006664
930.7634164777022,69.22502261696566
931.5192743764172,69.00837980147902
932.2751322751323,68.79960294235616
933.0309901738473,68.59800564496211
933.7868480725624,68.40299325001405
934.5427059712774,68.21404669257106
935.2985638699924,68.03070982374716
936.0544217687075,67.8525793301652
936.8102796674225,67.6792966303553
937.5661375661375,67.51054129501708
938.3219954648526,67.34602565567877
939.0778533635677,67.18549035027482
939.8337112622826,67.02870061439882
940.5895691609977,66.87544317163658
941.3454270597128,66.72552360906853
942.1012849584279,66.57876414881851
942.8571428571429,66.43500174510145
943.6130007558579,66.29408645065365
944.3688586545729,66.15588000816332
945.124716553288,66.02025462816597
945.880574452003,65.88709192688553
946.636432350718,65.75628199701906
947.392290249433,65.62772259300611
948.1481481481482,65.50131841334094
948.9040060468632,65.37698046670103
949.6598639455783,65.25462551001287
950.4157218442933,65.13417554887984
951.1715797430084,65.01555739206206
951.9274376417234,64.89870225313358
952.6832955404384,64.7835453932229
953.4391534391534,64.67002579831544
954.1950113378684,64.55808589940335
954.9508692365836,64.44767129181857
955.7067271352985,64.33873051856443
956.4625850340137,64.23121484591917
957.2184429327286,64.1250780705651
957.9743008314435,64.02027634211207
958.7301587301588,63.91676800122702
959.4860166288738,63.814513431664054
960.2418745275888,63.7134749248508
960.9977324263039,63.61361655562794
961.7535903250189,63.514904068206796
962.5094482237339,63.41730477121123
963.2653061224489,63.32078744100671
964.0211640211642,63.22532223252064
964.7770219198791,63.1308805968417
965.5328798185941,63.03743520498798
966.2887377173092,62.9449598773258
967.0445956160243,62.85342951808691
967.8004535147392,62.76282005456018
968.5563114134543,62.67310838060964
969.3121693121693,62.58427230403287
970.0680272108843,62.496290497592504
970.8238851095995,62.40914245329251
971.5797430083144,62.32280843970242
972.3356009070294,62.23726946208869
973.0914588057447,62.152507225100116
973.8473167044594,62.068504097833184
974.6031746031745,61.98524308108525
975.3590325018896,61.902707776651646
976.1148904006047,61.82088235847938
976.8707482993198,61.739751545570016
977.6266061980348,61.659300576504286
978.3824640967498,61.57951518544257
979.1383219954648,61.50038157954563
979.8941798941798,61.42188641766898
980.650037792895,61.34401679027139
981.4058956916099,61.26676020045219
982.161753590325,61.19010454602792
982.9176114890402,61.114038102599174
983.6734693877552,61.03854950752282
984.4293272864702,60.96362774474433
985.1851851851852,60.88926213042723
985.9410430839002,60.81544229934261
986.6969009826153,60.74215819194224
987.4527588813304,60.66940004211394
988.2086167800453,60.59715836553619
988.9644746787603,60.52542394863209
989.7203325774755,60.45418783804755
990.4761904761904,60.38344133066276
991.2320483749056,60.313175964080116
991.9879062736206,60.243383507568446
992.7437641723355,60.174055953434504
993.4996220710507,60.105185508800304
994.2554799697657,60.03676458776238
995.0113378684807,59.96878580391534
995.7671957671957,59.9012419632152
996.5230536659108,59.834126057149284
997.2789115646258,59.76743125624408
998.0347694633409,59.70115090382222
998.7906273620561,59.635278510065284
999.5464852607709,59.569807746313366
1000.3023431594861,59.50473243961832
1001.0582010582011,59.44004656753234
1001.8140589569161,59.375744253105125
1002.569916855631,59.311819760105415
1003.3257747543462,59.248267488427075
1004.0816326530612,59.18508196969703
1004.8374905517762,59.12225786304865
1005.5933484504915,59.059789951078635
1006.3492063492063,58.99767313595655
1007.1050642479213,58.93590243569101
1007.8609221466364,58.87447298052324
1008.6167800453514,58.813380009613354
1009.3726379440665,58.75261886747312
1010.1284958427816,58.69218500096707
1010.8843537414966,58.632073956289496
1011.6402116402116,58.57228137586797
1012.3960695389267,58.51280299561417
1013.1519274376417,58.45363464217537
1013.9077853363567,58.39477223029763
1014.6636432350718,58.336211760302234
1015.4195011337868,58.2779493156364
1016.1753590325018,58.21998106051802
1016.9312169312169,58.16230323766721
1017.687074829932,58.10491216612029
1018.4429327286471,58.04780423910964
1019.1987906273621,57.99097592203213
1019.9546485260771,57.934423750478416
1020.7105064247921,57.878144328332525
1021.4663643235072,57.8221343259306
1022.2222222222223,57.7663904783067
1022.9780801209372,57.71090958345901
1023.7339380196522,57.65568850070363
1024.4897959183672,57.60072414907376
1025.2456538170823,57.54601350576936
1026.0015117157975,57.49155360466152
1026.7573696145125,57.43734153484154
1027.5132275132275,57.3833744392249
1028.2690854119426,57.329649513185856
1029.0249433106576,57.27616400325031
1029.7808012093726,57.22291520582262
1030.5366591080876,57.169900465950064
1031.2925170068029,57.117117176131565
1032.0483749055177,57.06456277516495
1032.804232804233,57.01223474701986
1033.560090702948,56.96013061975216
1034.315948601663,56.90824796445369
1035.071806500378,56.85658439422538
1035.827664399093,56.80513756319235
1036.583522297808,56.753905165537745
1037.339380196523,56.702884934570264
1038.095238095238,56.65207464182108
1038.851095993953,56.60147209616104
1039.6069538926681,56.55107514294728
1040.3628117913834,56.500881663200595
1041.1186696900982,56.450889572792136
1041.8745275888132,56.40109682166541
1042.6303854875284,56.351501393077434
1043.3862433862432,56.30210130285733
1044.1421012849585,56.252894598689245
1044.8979591836735,56.20387935941765
1045.6538170823885,56.15505369436425
1046.4096749811035,56.106415742672006
1047.1655328798188,56.05796367266115
1047.9213907785336,56.00969568120432
1048.6772486772488,55.96160999312338
1049.4331065759638,55.9137048605943
1050.1889644746786,55.865978562571804
1050.944822373394,55.81842940423414
1051.700680272109,55.77105571643092
1052.4565381708237,55.7238558551592
1053.212396069539,55.67682820104359
1053.968253968254,55.629971158830436
1054.724111866969,55.58328315690201
1055.479969765684,55.536762646796184
1056.235827664399,55.490408102739536
1056.991685563114,55.44421802119729
1057.747543461829,55.39819092042736
1058.503401360544,55.35232534005187
1059.2592592592591,55.30661984063556
1060.0151171579744,55.261073003275065
1060.7709750566894,55.215683429202045
1061.5268329554044,55.170449739390975
1062.2826908541194,55.12537057417737
1063.0385487528345,55.0804445928925
1063.7944066515497,55.03567047349295
1064.5502645502645,54.991046912215396
1065.3061224489795,54.946572623226906
1066.0619803476945,54.902246338289025
1066.8178382464098,54.85806680643141
1067.5736961451248,54.814032793626865
1068.3295540438398,54.770143082484026
1069.0854119425549,54.72639647193464
1069.8412698412699,54.682791776939595
1070.597127739985,54.63932782819564
1071.3529856387,54.596003471847794
1072.108843537415,54.552817569215875
1072.86470143613,54.509768996516335
1073.620559334845,54.46685664460115
1074.37641723356,54.424079418693594
1075.132275132275,54.38143623813802
1075.8881330309903,54.33892603614801
1076.6439909297053,54.2965477595647
1077.3998488284203,54.2543003686189
1078.1557067271353,54.21218283670059
1078.9115646258504,54.170194150127
1079.6674225245654,54.128333307926106
1080.4232804232804,54.086599321615616
1081.1791383219954,54.04499121498895
1081.9349962207107,54.00350802391189
1082.6908541194257,53.96214879611533
1083.4467120181407,53.92091259099532
1084.2025699168557,53.87979847942098
1084.9584278155708,53.838805543541426
1085.7142857142858,53.79793287659967
1086.4701436130008,53.75717958274805
1087.2260015117158,53.71654477687176
1087.9818594104308,53.676027584410654
1088.7377173091459,53.63562714118914
1089.4935752078609,53.59534259324782
1090.249433106576,53.5551730966777
1091.005291005291,53.51511781745953
1091.761148904006,53.47517593130468
1092.517006802721,53.435346623501594
1093.272864701436,53.395629088763265
1094.028722600151,53.35602253107701
1094.784580498866,53.316526163561264
1095.5404383975813,53.277139208321515
1096.296296296296,53.237860896308405
1097.0521541950116,53.19869046718326
1097.8080120937266,53.15962716918315
1098.5638699924414,53.12067025898585
1099.3197278911566,53.08181900158401
1100.0755857898716,53.04307267015633
1100.8314436885867,53.00443054594438
1101.5873015873015,52.965891918128214
1102.3431594860167,52.92745608370986
1103.0990173847317,52.889122347392856
1103.8548752834467,52.85089002147042
1104.6107331821618,52.81275842570791
1105.3665910808768,52.77472688723621
1106.1224489795918,52.7367947404411
1106.8783068783068,52.69896132685603
1107.6341647770219,52.66122599505876
1108.3900226757369,52.62358810056735
1109.145880574452,52.58604700573795
1109.9017384731671,52.54860207967152
1110.657596371882,52.51125269810881
1111.4134542705972,52.47399824334017
1112.1693121693122,52.43683810410961
1112.9251700680272,52.399771675522416
1113.6810279667422,52.36279835896
1114.4368858654573,52.32591756198176
1115.1927437641723,52.289128698245165
1115.9486016628873,52.25243118741948
1116.7044595616026,52.215824455097255
1117.4603174603176,52.17930793271886
1118.2161753590326,52.14288105748278
1118.9720332577476,52.10654327227415
1119.7278911564626,52.07029402558146
1120.4837490551777,52.034132771420346
1121.2396069538927,51.99805896925595
1121.9954648526077,51.96207208394566
1122.7513227513227,51.92617158562793
1123.5071806500378,51.89035694969033
1124.2630385487528,51.85462765668181
1125.0188964474678,51.818983192240985
1125.7747543461828,51.78342304703375
1126.5306122448978,51.74794671668288
1127.2864701436129,51.71255370170406
1128.042328042328,51.677243507441474
1128.798185941043,51.64201564400177
1129.554043839758,51.60686962618741
1130.3099017384732,51.57180497346868
1131.0657596371882,51.536821209847695
1131.8216175359032,51.50191786388635
1132.5774754346185,51.46709446858632
1133.3333333333335,51.43235056136574
1134.0891912320485,51.39768568398235
1134.8450491307635,51.36309938248749
1135.6009070294783,51.32859120716828
1136.3567649281936,51.29416071249494
1137.1126228269086,51.25980745706743
1137.8684807256236,51.225531003562395
1138.6243386243386,51.19133091868637
1139.3801965230537,51.1572067731083
1140.1360544217687,51.12315814144104
1140.8919123204837,51.089184602162945
1141.6477702191987,51.05528573758406
1142.4036281179137,51.02146113379855
1143.1594860166288,50.98771038061899
1143.9153439153438,50.95403307157191
1144.6712018140588,50.92042880381528
1145.4270597127738,50.88689717809017
1146.1829176114893,50.85343779872093
1146.938775510204,50.82005027352708
1147.6946334089191,50.786734213805865
1148.4504913076341,50.75348923425879
1149.2063492063492,50.720314953009456
1149.9622071050642,50.687210991510455
1150.7180650037792,50.65417697449865
1151.4739229024945,50.6212125300181
1152.2297808012095,50.5883172893139
1152.9856386999245,50.55549088682585
1153.7414965986395,50.52273296014749
1154.4973544973545,50.49004314998653
1155.2532123960696,50.457421100128485
1156.0090702947846,50.4248664574021
1156.7649281934996,50.39237887164251
1157.5207860922146,50.35995799566876
1158.2766439909296,50.32760348519319
1159.0325018896447,50.295314998909454
1159.7883597883597,50.26309219828996
1160.544217687075,50.23093474774236
1161.3000755857897,50.198842314390696
1162.055933484505,50.16681456816853
1162.81179138322,50.13485118178264
1163.567649281935,50.10295183062282
1164.32350718065,50.07111619270923
1165.079365079365,50.039343948827
1165.83522297808,50.00763478224504
1166.5910808767953,49.97598837894629
1167.3469387755104,49.94440442740524
1168.1027966742254,49.91288261864776
1168.8586545729404,49.88142264620471
1169.6145124716554,49.85002420610883
1170.3703703703704,49.81868699674927
1171.1262282690855,49.78741071908015
1171.8820861678005,49.756195076358416
1172.6379440665155,49.725039774236485
1173.3938019652305,49.69394452071077
1174.1496598639455,49.66290902609804
1174.9055177626606,49.63193300301103
1175.6613756613756,49.60101616632964
1176.4172335600906,49.57015823318212
1177.1730914588059,49.53935892291608
1177.9289493575207,49.50861795707845
1178.6848072562357,49.47793505938979
1179.440665154951,49.44730995572106
1180.196523053666,49.41674237407377
1180.952380952381,49.38623204455272
1181.708238851096,49.35577869934811
1182.4640967498112,49.32538207271172
1183.219954648526,49.29504190093516
1183.975812547241,49.26475792232854
1184.731670445956,49.23452987720141
1185.4875283446713,49.204357507838715
1186.243386243386,49.174240558482744
1186.9992441421014,49.14417877531231
1187.7551020408164,49.11417190642239
1188.5109599395314,49.08421970180493
1189.2668178382464,49.05432191332955
1190.0226757369614,49.024478294723
1190.7785336356765,48.99468860155258
1191.5343915343915,48.964952591205524
1192.2902494331065,48.93527002287042
1193.0461073318215,48.90564065752088
1193.8019652305366,48.87606425789669
1194.5578231292516,48.846540588484295
1195.3136810279668,48.817069415502345
1196.0695389266818,48.78765050688228
1196.8253968253969,48.75828363225129
1197.581254724112,48.72896856291692
1198.337112622827,48.69970507184911
1199.092970521542,48.67049293366436
1199.848828420257,48.64133192460921
1200.6046863189722,48.612221822543745
1201.3605442176872,48.58316240692689
1202.116402116402,48.55415345880082
1202.8722600151173,48.52519476077331
1203.6281179138323,48.49628609700589
1204.3839758125473,48.46742725319546
1205.1398337112623,48.43861801656189
1205.8956916099773,48.40985817583213
1206.6515495086924,48.38114752122593
1207.4074074074074,48.352485844441325
1208.1632653061224,48.32387293864141
1208.9191232048374,48.29530859843836
1209.6749811035525,48.266792619882615
1210.4308390022675,48.2383248004458
1211.1866969009827,48.20990493901054
1211.9425547996975,48.1815328358537
1212.6984126984125,48.15320829263681
1213.4542705971278,48.124931112390314
1214.2101284958428,48.096701099501786
1214.9659863945578,48.06851805970374
1215.7218442932729,48.040381800059734
1216.477702191988,48.012292128953796
1217.2335600907031,47.98424885607576
1217.989417989418,47.95625179241146
1218.7452758881332,47.92830075022976
1219.5011337868482,47.90039554307031
1220.2569916855632,47.87253598573324
1221.0128495842782,47.8447218942656
1221.7687074829932,47.816953085951596
1222.5245653817083,47.78922937930126
1223.2804232804233,47.76155059403823
1224.0362811791383,47.73391655108904
1224.7921390778533,47.706327072573515
1225.5479969765684,47.67878198179138
1226.3038548752834,47.65128110321531
1227.0597127739984,47.62382426247654
1227.8155706727134,47.59641128635634
1228.5714285714284,47.56904200277691
1229.3272864701437,47.54171624078929
1230.0831443688587,47.51443383056306
1230.8390022675737,47.48719460337835
1231.5948601662888,47.45999839161446
1232.3507180650038,47.432845028740296
1233.1065759637188,47.405734349305874
1233.8624338624338,47.37866618893173
1234.6182917611488,47.351640384299515
1235.3741496598639,47.324656773143026
1236.130007558579,47.297715194238286
1236.8858654572941,47.270815487397456
1237.6417233560092,47.24395749345507
1238.3975812547242,47.217141054262946
1239.1534391534392,47.19036601268038
1239.9092970521542,47.16363221256283
1240.6651549508692,47.13693949875866
1241.4210128495843,47.11028771709608
1242.1768707482993,47.08367671437677
1242.9327286470143,47.05710633836621
1243.6885865457293,47.03057643778685
1244.4444444444443,47.00408686230855
1245.2003023431596,46.977637462543896
1245.9561602418746,46.95122809003607
1246.7120181405894,46.924858597251806
1247.4678760393047,46.89852883757569
1248.2237339380197,46.87223866530087
1248.9795918367345,46.84598793562151
1249.7354497354497,46.81977650462693
1250.4913076341647,46.793604229289
1251.2471655328798,46.76747096746099
1252.003023431595,46.74137657787107
1252.75888133031,46.715320920103046
1253.514739229025,46.68930385460701
1254.27059712774,46.66332524267774
1255.026455026455,46.637384946454745
1255.7823129251701,46.61148282891315
1256.5381708238851,46.58561875385754
1257.2940287226002,46.559792585917535
1258.0498866213152,46.534004190531114
1258.8057445200302,46.50825343395013
1259.5616024187452,46.482540183233624
1260.3174603174602,46.45686430623305
1261.0733182161753,46.431225671579426
1261.8291761148903,46.40562414870434
1262.5850340136055,46.38005960780872
1263.3408919123203,46.35453191985291
1264.0967498110356,46.32904095658204
1264.8526077097504,46.3035865904904
1265.6084656084656,46.27816869481149
1266.3643235071806,46.252787143548915
1267.1201814058957,46.22744181143175
1267.876039304611,46.20213257392553
1268.6318972033257,46.176859307226174
1269.3877551020407,46.151621888251356
1270.1436130007557,46.126420194636566
1270.8994708994708,46.101254104728035
1271.655328798186,46.076123497578855
1272.411186696901,46.0510282529422
1273.167044595616,46.02596825126512
1273.922902494331,46.00094337368595
1274.678760393046,45.97595350203327
1275.4346182917611,45.95099851879269
1276.1904761904761,45.926078307135775
1276.9463340891912,45.90119275092211
1277.7021919879062,45.87634173464881
1278.4580498866214,45.85152514348925
1279.2139077853362,45.82674286322855
1279.9697656840515,45.801994780362115
1280.7256235827665,45.77728078199862
1281.4814814814815,45.752600755859994
1282.2373393801965,45.72795459032215
1282.9931972789116,45.70334217441886
1283.7490551776266,45.678763397782205
1284.5049130763416,45.65421815063266
1285.2607709750566,45.62970632383183
1286.0166288737719,45.60522780888444
1286.7724867724867,45.580782497870935
1287.528344671202,45.55637028341636
1288.284202569917,45.53199105884837
1289.040060468632,45.50764471803622
1289.795918367347,45.48333115539236
1290.551776266062,45.45905026597214
1291.307634164777,45.434801945365706
1292.063492063492,45.41058608980744
1292.819349962207,45.38640259603241
1293.575207860922,45.362251361363725
1294.3310657596373,45.338132283686384
1295.0869236583521,45.31404526147234
1295.8427815570672,45.28999019365809
1296.5986394557824,45.265966979816206
1297.3544973544972,45.24197552000214
1298.1103552532122,45.21801571491263
1298.8662131519275,45.19408746568296
1299.6220710506425,45.17019067407363
1300.3779289493575,45.14632524213384
1301.1337868480725,45.122491072842614
1301.8896447467878,45.09868806933408
1302.6455026455028,45.07491613541775
1303.4013605442176,45.05117517544837
1304.1572184429328,45.027465094266866
1304.9130763416479,45.00378579712649
1305.668934240363,44.98013718989049
1306.424792139078,44.95651917888839
1307.180650037793,44.93293167094571
1307.936507936508,44.90937457338068
1308.692365835223,44.88584779393582
1309.448223733938,44.86235124102992
1310.204081632653,44.83888482344533
1310.959939531368,44.815448450226846
1311.715797430083,44.79204203131269
1312.4716553287983,44.76866547690937
1313.2275132275133,44.74531869745451
1313.9833711262281,44.72200160431527
1314.7392290249434,44.69871410909907
1315.4950869236582,44.67545612359753
1316.2509448223734,44.65222756068018
1317.0068027210884,44.62902833303665
1317.7626606198035,44.60585835417153
1318.5185185185185,44.582717537838235
1319.2743764172335,44.559605798545995
1320.0302343159487,44.53652305093576
1320.7860922146638,44.51346921018672
1321.5419501133786,44.490444191912424
1322.2978080120938,44.46744791215683
1323.0536659108088,44.4444802873928
1323.8095238095239,44.4215412345178
1324.5653817082389,44.39863067085166
1325.321239606954,44.37574851413341
1326.077097505669,44.35289468251892
1326.832955404384,44.33006909457737
1327.588813303099,44.30727166928891
1328.344671201814,44.28450232604181
1329.100529100529,44.26176098462964
1329.856386999244,44.2390475652484
1330.6122448979593,44.21636198849435
1331.3681027966743,44.19370417536045
1332.123960695389,44.1710740472341
1332.8798185941043,44.14847152589524
1333.6356764928194,44.125896533512616
1334.3915343915344,44.10334899264116
1335.1473922902496,44.080828826221016
1335.9032501889644,44.05833595757259
1336.6591080876794,44.03587031039614
1337.4149659863947,44.01343180876786
1338.1708238851097,43.99102037713838
1338.9266817838247,43.968635940329364
1339.6825396825395,43.9462784235321
1340.4383975812548,43.92394775230357
1341.1942554799698,43.90164385256609
1341.9501133786848,43.87936665060313
1342.7059712773998,43.857116073057675
1343.4618291761149,43.83489204692985
1344.2176870748299,43.8126944995746
1344.973544973545,43.790523358699545
1345.72940287226,43.76837855236204
1346.485260770975,43.74626000896797
1347.24111866969,43.72416765726783
1347.996976568405,43.70210142635676
1348.7528344671202,43.68006124567016
1349.5086923658353,43.65804704498299
1350.26455026455,43.63605875440669
1351.0204081632653,43.61409630438757
1351.7762660619803,43.59215962570425
1352.5321239606953,43.57024864946591
1353.2879818594106,43.54836330710965
1354.0438397581254,43.52650353039953
1354.7996976568406,43.5046692514228
1355.5555555555557,43.482860402589274
1356.3114134542707,43.46107691662833
1357.0672713529857,43.43931872658798
1357.8231292517007,43.41758576583148
1358.5789871504157,43.39587796803668
1359.3348450491308,43.37419526719274
1360.0907029478458,43.352537597599415
1360.8465608465608,43.3309048938644
1361.6024187452758,43.30929709090095
1362.3582766439908,43.28771412392741
1363.1141345427059,43.26615592846395
1363.869992441421,43.244622440331334
1364.625850340136,43.223113595648464
1365.3817082388512,43.2016293308318
1366.1375661375662,43.18016958259169
1366.8934240362812,43.15873428793225
1367.6492819349962,43.13732338415676
1368.4051398337112,43.11593680882481
1369.1609977324265,43.09457449983306
1369.9168556311413,43.0732363953319
1370.6727135298563,43.05192243376249
1371.4285714285713,43.03063255382939
1372.1844293272866,43.0093666945877
1372.9402872260016,42.98812479529403
1373.6961451247166,42.966906795518476
1374.4520030234316,42.94571263504068
1375.2078609221467,42.92454225403976
1375.9637188208617,42.90339559287562
1376.7195767195767,42.88227259220135
1377.4754346182917,42.86117319293912
1378.2312925170068,42.84009733627828
1378.9871504157218,42.819044963725496
1379.743008314437,42.79801601684478
1380.4988662131518,42.77701043777274
1381.2547241118668,42.756028168731284
1382.0105820105819,42.73506915212804
1382.7664399092969,42.714133330816516
1383.5222978080124,42.693220647781125
1384.2781557067271,42.67233104629198
1385.0340136054422,42.65146446988604
1385.7898715041572,42.63062086230942
1386.5457294028722,42.6098001675941
1387.3015873015872,42.58900233003431
1388.0574452003023,42.5682272941397
1388.8133030990175,42.54747500467745
1389.5691609977325,42.52674540665896
1390.3250188964475,42.50603844533771
1391.0808767951626,42.48535406621257
1391.8367346938776,42.46469221500982
1392.5925925925926,42.444052837712384
1393.3484504913076,42.42343588052868
1394.1043083900227,42.40284128990568
1394.8601662887377,42.382269012524745
1395.6160241874527,42.36171899530162
1396.3718820861677,42.34119118538011
1397.1277399848827,42.320685530137276
1397.8835978835978,42.300201977180116
1398.639455782313,42.279740474341196
1399.395313681028,42.25930096968015
1400.151171579743,42.23888341148111
1400.907029478458,42.218487748253004
1401.662887377173,42.19811392872678
1402.418745275888,42.17776190185388
1403.174603174603,42.15743161680686
1403.9304610733184,42.13712302297606
1404.6863189720334,42.11683606996959
1405.4421768707484,42.09657070761162
1406.1980347694634,42.076326885941185
1406.9538926681782,42.056104555211036
1407.7097505668935,42.035903665886515
1408.4656084656085,42.015724168644134
1409.2214663643235,41.99556601437052
1409.9773242630386,41.97542915416127
1410.7331821617536,41.95531353931927
1411.4890400604686,41.93521912135462
1412.2448979591836,41.915145851981755
1413.0007558578986,41.8950936831206
1413.7566137566137,41.875062566892886
1414.512471655329,41.85505245562348
1415.268329554044,41.83506330183658
1416.024187452759,41.81509505825754
1416.780045351474,41.79514767780881
1417.5359032501888,41.775221113611714
1418.291761148904,41.75531531898268
1419.047619047619,41.735430247433946
1419.8034769463343,41.715565852671766
1420.559334845049,41.69572208859571
1421.315192743764,41.67589890929667
1422.0710506424793,41.65609626905723
1422.8269085411941,41.63631412234944
1423.5827664399092,41.61655242383407
1424.3386243386244,41.59681112836004
1425.0944822373394,41.57709019096299
1425.8503401360545,41.557389566863606
1426.6061980347695,41.537709211468325
1427.3620559334845,41.51804908036632
1428.1179138321995,41.49840912933035
1428.8737717309145,41.47878931431377
1429.6296296296296,41.459189591451455
1430.3854875283448,41.43960991705813
1431.1413454270596,41.4200502476262
1431.8972033257746,41.40051053982669
1432.6530612244899,41.380990750507365
1433.4089191232047,41.36149083669184
1434.1647770219197,41.34201075557796
1434.920634920635,41.32255046453805
1435.6764928193502,41.30310992111763
1436.4323507180652,41.28368908303375
1437.18820861678,41.26428790817491
1437.944066515495,41.24490635459983
1438.69992441421,41.22554438053609
1439.455782312925,41.206201944380595
1440.2116402116403,41.18687900469647
1440.9674981103553,41.16757552021466
1441.7233560090704,41.148291449831014
1442.4792139077854,41.12902675260634
1443.2350718065004,41.10978138776587
1443.9909297052154,41.090555314697
1444.7467876039304,41.07134849295024
1445.5026455026455,41.05216088223684
1446.2585034013607,41.032992442428856
1447.0143613000755,41.01384313355787
1447.7702191987905,40.994712915814006
1448.5260770975055,40.975601749546044
1449.2819349962206,40.95650959525895
1450.0377928949356,40.93743641365158
1450.7936507936508,40.91838216543086
1451.5495086923659,40.89934681167856
1452.3053665910809,40.880330313483945
1453.061224489796,40.86133263213026
1453.817082388511,40.842353729034656
1454.572940287226,40.82339356579448
1455.328798185941,40.80445210413523
1456.0846560846562,40.78552930594273
1456.8405139833712,40.76662513324799
1457.5963718820863,40.747739548231415
1458.3522297808013,40.72887251322141
1459.1080876795163,40.710023990691965
1459.863945578231,40.69119394384772
1460.6198034769463,40.67238233370381
1461.3756613756614,40.653589124921574
1462.1315192743764,40.63481427997164
1462.8873771730914,40.61605776205125
1463.6432350718064,40.5973195345004
1464.3990929705215,40.57859956079964
1465.1549508692365,40.55989780457148
1465.9108087679517,40.5412142295778
1466.6666666666667,40.52254879972023
1467.4225245653818,40.50390147903896
1468.1783824640968,40.48527223171243
1468.9342403628118,40.466661022055796
1469.6900982615268,40.44806781452137
1470.4459561602416,40.42949257369704
1471.2018140589569,40.41093526430585
1471.9576719576721,40.39239585120547
1472.7135298563871,40.3738742993875
1473.469387755102,40.35537057397687
1474.225245653817,40.336884640230075
1474.9811035525322,40.318416463536224
1475.7369614512472,40.29996600941542
1476.4928193499622,40.28153324351984
1477.2486772486773,40.26311813162751
1478.0045351473923,40.24472063964904
1478.7603930461073,40.22634073361448
1479.5162509448223,40.20797837971409
1480.2721088435374,40.189633544216804
1481.0279667422524,40.171306193550606
1481.7838246409676,40.15299629426138
1482.5396825396826,40.13470381302045
1483.2955404383977,40.11642871662358
1484.0513983371125,40.09817097199095
1484.8072562358275,40.079930546165926
1485.5631141345427,40.06170740631525
1486.3189720332578,40.04350151972759
1487.0748299319728,40.02531285381296
1487.8306878306878,40.00714137610302
1488.586545729403,39.98898705424975
1489.342403628118,39.97084985602489
1490.0982615268329,39.95272974931949
1490.8541194255479,39.93462670214326
1491.6099773242631,39.91654068262404
1492.3658352229781,39.898471659007335
1493.1216931216932,39.88041959965571
1493.8775510204082,39.862384473047584
1494.6334089191232,39.844366247777764
1495.3892668178382,39.826364892555866
1496.1451247165533,39.80838037620652
1496.9009826152683,39.79041266766832
1497.6568405139835,39.77246173599364
1498.4126984126983,39.75452755034758
1499.1685563114136,39.73661008000798
1499.9244142101286,39.718709294364245
1500.6802721088434,39.700825162917674
1501.4361300075584,39.68295765528002
1502.1919879062737,39.66510674117346
1502.947845804989,39.64727239042995
1503.7037037037037,39.62945457299085
1504.4595616024187,39.61165325890579
1505.2154195011337,39.59386841833338
1505.9712773998488,39.576100021539254
1506.7271352985638,39.5583480388961
1507.482993197279,39.54061244088378
1508.238851095994,39.52289319808816
1508.994708994709,39.50519028120061
1509.750566893424,39.487503661017705
1510.5064247921391,39.469833308440535
1511.2622826908541,39.45217919447408
1512.0181405895692,39.43454129022752
1512.7739984882842,39.41691956691294
1513.5298563869994,39.39931399584188
1514.2857142857142,39.3817245484367
1515.0415721844292,39.364151196218025
1515.7974300831443,39.34659391079707
1516.5532879818593,39.329052663898274
1517.3091458805743,39.3115274273423
1518.0650037792896,39.29401817306864
1518.8208616780046,39.27652487303951
1519.5767195767196,39.25904749943095
1520.3325774754346,39.241586024441006
1521.0884353741496,39.224140420384096
1521.8442932728647,39.20671065965087
1522.6001511715797,39.18929671481564
1523.356009070295,39.171898558419144
1524.11186696901,39.154516163184724
1524.867724867725,39.13714950190991
1525.62358276644,39.11979854748738
1526.3794406651548,39.102463272904465
1527.13529856387,39.08514365124292
1527.891156462585,39.06783965567794
1528.6470143613,39.05055125947896
1529.402872260015,39.03327843600733
1530.1587301587301,39.016021158717855
1530.9145880574451,38.99877940115695
1531.6704459561602,38.981553136963015
1532.4263038548752,38.96434233986553
1533.1821617535904,38.947146983685016
1533.9380196523055,38.92996704233188
1534.6938775510205,38.912802489807504
1535.4497354497355,38.89565330020189
1536.2055933484505,38.87851944769505
1536.9614512471653,38.861400906555076
1537.7173091458806,38.84429765113879
1538.4731670445956,38.82720965589095
1539.2290249433108,38.81013689534393
1539.9848828420256,38.79307934411691
1540.7407407407406,38.77603697691636
1541.496598639456,38.7590097685348
1542.252456538171,38.74199769385047
1543.0083144368857,38.72500072782772
1543.764172335601,38.708018845515724
1544.520030234316,38.69105202204861
1545.275888133031,38.674100232645124
1546.031746031746,38.65716345260748
1546.787603930461,38.64024165732169
1547.543461829176,38.62333482225757
1548.299319727891,38.60644292296719
1549.0551776266063,38.58956593508555
1549.8110355253214,38.5727038343294
1550.5668934240364,38.55585659649765
1551.3227513227512,38.539024197470475
1552.0786092214664,38.52220661320892
1552.8344671201814,38.50540381975497
1553.5903250188962,38.48861579323077
1554.3461829176115,38.4718425098383
1555.1020408163265,38.45508394585933
1555.8578987150418,38.43834007765479
1556.6137566137565,38.42161088166437
1557.3696145124716,38.40489633440661
1558.1254724111866,38.388196412477534
1558.8813303099016,38.371511092551934
1559.6371882086169,38.35484035138141
1560.3930461073319,38.3381841657947
1561.148904006047,38.32154251269759
1561.904761904762,38.30491536907212
1562.660619803477,38.288302711976684
1563.416477702192,38.271704518545135
1564.172335600907,38.255120765987066
1564.928193499622,38.23855143158669
1565.684051398337,38.22199649270313
1566.4399092970523,38.20545592677064
1567.195767195767,38.188929711296424
1567.951625094482,38.1724178238623
1568.7074829931971,38.155920242123315
1569.4633408919124,38.1394369438075
1570.2191987906274,38.12296790671567
1570.9750566893424,38.10651310872127
1571.7309145880574,38.09007252776975
1572.4867724867725,38.0736461418785
1573.2426303854875,38.057233929136544
1573.9984882842025,38.0408358677042
1574.7543461829177,38.02445193581178
1575.5102040816328,38.00808211176166
1576.2660619803478,37.99172637392523
1577.0219198790628,37.97538470074449
1577.7777777777778,37.959057070731276
1578.5336356764928,37.94274346246582
1579.2894935752076,37.92644385459842
1580.045351473923,37.91015822584783
1580.8012093726381,37.89388655500101
1581.557067271353,37.877628820913515
1582.312925170068,37.86138500250798
1583.068783068783,37.84515507877603
1583.824640967498,37.82893902877478
1584.580498866213,37.81273683163
1585.3363567649283,37.796548466532684
1586.0922146636433,37.780373912741354
1586.8480725623583,37.76421314958021
1587.6039304610733,37.74806615643919
1588.3597883597884,37.73193291277399
1589.1156462585034,37.7158133981057
1589.8715041572182,37.69970759201935
1590.6273620559336,37.683615474166444
1591.3832199546487,37.66753702426132
1592.1390778533637,37.65147222208352
1592.8949357520785,37.6354210474757
1593.6507936507935,37.61938348034473
1594.4066515495088,37.60335950066042
1595.1625094482238,37.58734908845555
1595.9183673469388,37.571352223826274
1596.6742252456538,37.55536888693067
1597.4300831443688,37.53939905798915
1598.1859410430839,37.52344271728425
1598.9417989417989,37.50749984516045
1599.697656840514,37.491570422023024
1600.4535147392291,37.475654428339254
1601.2093726379442,37.45975184463668
1601.9652305366592,37.44386265150385
1602.7210884353742,37.4279868295897
1603.4769463340892,37.412124359602885
1604.232804232804,37.39627522231318
1604.9886621315193,37.380439398548106
1605.7445200302343,37.364616869196574
1606.5003779289495,37.348807615205345
1607.2562358276643,37.3330116175803
1608.0120937263794,37.3172288573866
1608.7679516250946,37.301459315746484
1609.5238095238094,37.28570297384193
1610.2796674225244,37.26995981291191
1611.0355253212397,37.25422981425288
1611.7913832199547,37.238512959219264
1612.5472411186697,37.22280922922276
1613.3030990173847,37.20711860573084
1614.0589569160998,37.19144107026922
1614.8148148148148,37.17577660441914
1615.5706727135298,37.160125189818295
1616.326530612245,37.144486808160266
1617.08238851096,37.1288614411946
1617.8382464096749,37.113249070726184
1618.59410430839,37.09764967861511
1619.3499622071051,37.08206324677699
1620.10582010582,37.0664897571817
1620.861678004535,37.05092919185364
1621.6175359032502,37.03538153287223
1622.3733938019654,37.01984676237075
1623.1292517006802,37.00432486253594
1623.8851095993953,36.9888158156089
1624.6409674981103,36.97331960388363
1625.3968253968253,36.9578362097079
1626.1526832955403,36.94236561548208
1626.9085411942556,36.92690780365975
1627.6643990929706,36.91146275674637
1628.4202569916856,36.8960304573004
1629.1761148904006,36.880610887932306
1629.9319727891157,36.865204031304785
1630.6878306878307,36.84980987013113
1631.4436885865457,36.8344283871778
1632.1995464852607,36.81905956526116
1632.955404383976,36.803703387249286
1633.711262282691,36.788359836060856
1634.4671201814058,36.77302889466459
1635.2229780801208,36.757710546082905
1635.9788359788358,36.74240477338342
1636.7346938775509,36.72711155968604
1637.490551776266,36.711830888117106
1638.2464096749811,36.696562742034914
1639.0022675736961,36.68130710456712
1639.7581254724112,36.666063959077
1640.5139833711262,36.65083328893989
1641.2698412698412,36.635615077564054
1642.0256991685565,36.620409308416505
1642.7815570672715,36.60521596501062
1643.5374149659865,36.59003503090792
1644.2932728647015,36.57486648971746
1645.0491307634165,36.559710325096674
1645.8049886621313,36.54456652075043
1646.5608465608464,36.529435060430714
1647.3167044595616,36.51431592792951
1648.0725623582766,36.49920910711683
1648.8284202569916,36.48411458185333
1649.5842781557067,36.46903233611325
1650.3401360544217,36.4539623538595
1651.0959939531367,36.43890461911912
1651.8518518518517,36.423859116002674
1652.607709750567,36.40882582859821
1653.363567649282,36.39380474111536
1654.119425547997,36.37879583773666
1654.875283446712,36.36296859106984
1655.631141345427,36.34499965568156
1656.386999244142,36.325700322500495
1657.1428571428569,36.30530324198168
1657.8987150415724,36.28392354351702
1658.6545729402874,36.261631696352026
1659.4104308390024,36.23847532784387
1660.1662887377172,36.214488497676534
1660.9221466364324,36.189696416948685
1661.6780045351475,36.164118139050096
1662.4338624338623,36.137768221068406
1663.1897203325775,36.110657812340605
1663.9455782312925,36.082795400697044
1664.7014361300076,36.054187343739194
1665.4572940287226,36.02483825805296
1666.2131519274376,35.99475131187314
1666.9690098261526,35.963928449962154
1667.7248677248679,35.93237056956517
1668.4807256235829,35.90007765993035
1669.236583522298,35.86704891555485
1669.992441421013,35.83328282793754
1670.7482993197277,35.79877726193985
1671.504157218443,35.76352951940051
1672.260015117158,35.727536392866924
1673.015873015873,35.690794211386894
1673.771730914588,35.65329887989599
1674.527588813303,35.61504591340367
1675.2834467120183,35.57603046692456
1676.039304610733,35.536247361920374
1676.7951625094481,35.49569110989882
1677.5510204081631,35.4543559334454
1678.3068783068784,35.412235785776375
1679.0627362055934,35.36932436803555
1679.8185941043084,35.325615145745694
1680.5744520030235,35.28110136395418
1681.3303099017385,35.23577606160453
1682.0861678004535,35.189632085111
1682.8420256991685,35.142662101456274
1683.5978835978838,35.09485861084406
1684.3537414965988,35.046213959070926
1685.1095993953136,34.9967203496937
1685.8654572940288,34.946369856101924
1686.6213151927439,34.895154433573786
1687.3771730914586,34.84306593138432
1688.1330309901737,34.79009610504107
1688.888888888889,34.73623662870086
1689.6447467876042,34.681479107827236
1690.400604686319,34.62581509213379
1691.156462585034,34.569236088863114
1691.912320483749,34.51173357644295
1692.668178382464,34.4532990185489
1693.424036281179,34.393923878615375
1694.1798941798943,34.33359963483035
1694.9357520786093,34.272317795600586
1695.6916099773243,34.21006991557041
1696.4474678760394,34.14684761217997
1697.2033257747544,34.082642582748484
1697.9591836734694,34.01744662208333
1698.7150415721842,33.951251640863546
1699.4708994708994,33.88404968416661
1700.2267573696147,33.81583295115412
1700.9826152683295,33.74659381476634
1701.7384731670445,33.676324841984574
1702.4943310657595,33.60501881539892
1703.2501889644748,33.53266875416601
1704.0060468631896,33.459267935562764
1704.7619047619048,33.38480991860222
1705.5177626606198,33.309288565391746
1706.2736205593349,33.23269806483488
1707.0294784580499,33.15503295578666
1707.785336356765,33.076288150543064
1708.54119425548,32.99645895845477
1709.2970521541952,32.91554110958667
1710.0529100529102,32.83353077833773
1710.8087679516252,32.75042460692492
1711.5646258503402,32.666219728642005
1712.3204837490553,32.580913790772435
1713.07634164777,32.494504977062206
1713.8321995464853,32.406992029626814
1714.5880574452003,32.31837427017687
1715.3439153439153,32.2286516204383
1716.0997732426304,32.13782462184836
1716.8556311413454,32.04589445295399
1717.6114890400604,31.952862948765613
1718.3673469387754,31.85873261438938
1719.1232048374904,31.763506641017536
1719.8790627362057,31.667188918175743
1720.6349206349207,31.569784045201065
1721.3907785336357,31.471297340643776
1722.1466364323508,31.37173484979864
1722.9024943310658,31.271103350273012
1723.6583522297808,31.169410355412847
1724.4142101284958,31.066664115612944
1725.170068027211,30.96287361736052
1725.925925925926,30.858048580016813
1726.681783824641,30.75219945026826
1727.437641723356,30.645337394237323
1728.1934996220712,30.537474287244947
1728.949357520786,30.42862270123662
1729.705215419501,30.318795889890374
1730.4610733182162,30.20800777146507
1731.2169312169312,30.096272909437396
1731.9727891156463,29.983606491013166
1732.7286470143613,29.870024303601042
1733.4845049130763,29.755542709363926
1734.2403628117913,29.640178617966235
1734.9962207105063,29.523949457660002
1735.7520786092216,29.406873144851737
1736.5079365079366,29.288968052317557
1737.2637944066516,29.170252976231406
1738.0196523053664,29.050747102185483
1738.7755102040817,28.93046997038215
1739.5313681027967,28.80944144018437
1740.2872260015115,28.68768165421678
1741.0430839002267,28.565211002197163
1741.7989417989418,28.442050084695936
1742.554799697657,28.31821967699551
1743.3106575963718,28.193740693237384
1744.0665154950868,28.068634151022817
1744.8223733938019,27.942921136632
1745.5782312925169,27.81662277102291
1746.3340891912321,27.6897601767388
1747.0899470899471,27.562354445879762
1747.8458049886622,27.43442660923742
1748.6016628873772,27.30599760671828
1749.3575207860922,27.17708825914399
1750.1133786848072,27.047719241511206
1750.8692365835225,26.917911057788594
1751.6250944822373,26.787684017294897
1752.3809523809523,26.657058213321786
1753.1368102796675,26.526053499778914
1753.8926681783823,26.394689479274426
1754.6485260770974,26.262985476834416
1755.4043839758124,26.13096053486634
1756.1602418745276,25.998633389200506
1756.9160997732426,25.86602246689845
1757.6719576719577,25.73314586883778
1758.4278155706727,25.600021364736005
1759.1836734693877,25.46666638327424
1759.9395313681027,25.33309800919769
1760.6953892668178,25.199332978886353
1761.451247165533,25.065387674111335
1762.207105064248,24.931278124429742
1762.9629629629628,24.79702000492044
1763.718820861678,24.662628637328027
1764.474678760393,24.528118992650963
1765.230536659108,24.393505693237113
1765.986394557823,24.258803017538117
1766.7422524565384,24.12402490459022
1767.4981103552534,23.98918496026168
1768.2539682539682,23.854296463225868
1769.0098261526832,23.719372372535382
1769.7656840513982,23.584425335372533
1770.5215419501133,23.449467695252743
1771.2773998488283,23.31451150143989
1772.0332577475435,23.17956851783071
1772.7891156462586,23.04465023297097
1773.5449735449736,22.90976787011368
1774.3008314436886,22.774932397617476
1775.0566893424036,22.64015453958405
1775.8125472411186,22.505444786681082
1776.5684051398339,22.370813407131312
1777.324263038549,22.23627045779234
1778.080120937264,22.101825795305373
1778.835978835979,21.967489087293185
1779.5918367346937,21.833269823552058
1780.3476946334088,21.699177327171906
1781.103552532124,21.565220765527076
1781.8594104308388,21.431409161886066
1782.615268329554,21.297751405013173
1783.371126228269,21.164256261206102
1784.126984126984,21.030932384136403
1784.8828420256991,20.897788325420215
1785.6386999244141,20.76483254480834
1786.3945578231292,20.63207341996351
1787.1504157218444,20.499519256386712
1787.9062736205594,20.367178296574103
1788.6621315192745,20.235058729334686
1789.4179894179895,20.103168698687853
1790.1738473167045,19.971516312089335
1790.9297052154193,19.84010964912427
1791.6855631141345,19.708956768811326
1792.4414210128498,19.578065717784128
1793.1972789115646,19.44744453678174
1793.9531368102796,19.31710126801904
1794.7089947089946,19.187043961103104
1795.4648526077099,19.057280679609505
1796.2207105064247,18.927819506187646
1796.9765684051397,18.798668548019357
1797.732426303855,18.6698359415451
1798.48828420257,18.54132985681422
1799.244142101285,18.41315850138747
1800.0,18.285330123683316


==> anc/Fig.2/Symmetric_matter_600_VC=false.csv <==
muB,sigma
800.0,93.00000000000017
800.7558578987151,93.00000000000922
801.51171579743,93.00000000000016
802.2675736961451,93.00000000040757
803.0234315948602,93.00000000040757
803.7792894935752,93.00000000040757
804.5351473922902,93.00000000040757
805.2910052910053,93.00000000040757
806.0468631897203,93.00000000040757
806.8027210884353,93.00000000040757
807.5585789871504,93.00000000040757
808.3144368858655,93.00000000005544
809.0702947845805,93.00000000005544
809.8261526832955,93.00000000005544
810.5820105820105,93.00000000005544
811.3378684807257,93.00000000000017
812.0937263794408,92.99999999999997
812.8495842781556,92.99999999999997
813.6054421768707,92.99999999999997
814.3613000755859,92.99999999999997
815.1171579743008,92.99999999999997
815.8730158730159,92.99999999999997
816.6288737717309,92.99999999999997
817.384731670446,92.99999999999997
818.140589569161,92.99999999999997
818.8964474678761,93.00000000019317
819.6523053665911,93.00000000019317
820.408163265306,93.00000000019317
821.1640211640212,93.00000000019317
821.9198790627362,93.00000000019317
822.6757369614513,93.00000000019317
823.4315948601662,93.00000000019317
824.1874527588814,93.00000000019317
824.9433106575964,93.00000000019317
825.6991685563115,93.00000000019317
826.4550264550264,93.00000000019317
827.2108843537414,93.00000000019317
827.9667422524566,93.00000000007158
828.7226001511716,93.00000000007158
829.4784580498866,93.0000000002636
830.2343159486016,93.0000000002636
830.9901738473168,93.0000000002636
831.7460317460317,93.0000000002636
832.5018896447468,93.0000000002636
833.2577475434618,93.0000000002636
834.0136054421769,93.0000000002636
834.7694633408919,93.0000000002636
835.525321239607,93.0000000002636
836.281179138322,93.0000000002636
837.0370370370371,93.0000000002636
837.7928949357521,93.0000000002636
838.5487528344671,93.0000000002636
839.3046107331822,93.0000000002636
840.0604686318973,93.0000000002636
840.8163265306122,93.0000000002636
841.5721844293273,93.0000000002636
842.3280423280423,93.0000000002636
843.0839002267574,93.0000000002636
843.8397581254725,93.0000000002636
844.5956160241875,93.0000000002636
845.3514739229024,93.0000000002636
846.1073318216175,93.0000000002636
846.8631897203327,93.0000000002636
847.6190476190475,93.0000000002636
848.3749055177626,93.0000000002636
849.1307634164777,93.0000000002636
849.8866213151928,93.0000000002636
850.6424792139078,93.0000000002636
851.3983371126228,93.0000000002636
852.1541950113378,93.0000000002636
852.9100529100529,93.0000000002636
853.665910808768,93.0000000002636
854.421768707483,93.0000000002636
855.177626606198,93.0000000002636
855.933484504913,93.0000000002636
856.6893424036281,93.0000000002636
857.4452003023432,93.0000000002636
858.2010582010582,93.0000000002636
858.9569160997731,93.0000000002636
859.7127739984883,93.0000000002636
860.4686318972034,93.0000000002636
861.2244897959183,93.0000000002636
861.9803476946333,93.0000000002636
862.7362055933485,92.99999999999997
863.4920634920634,92.99999999999999
864.2479213907785,93.00000000001867
865.0037792894937,93.00000000001867
865.7596371882087,93.00000000001867
866.5154950869236,93.00000000001867
867.2713529856387,93.00000000001867
868.0272108843537,93.00000000001867
868.7830687830688,93.00000000001867
869.5389266817838,93.00000000001867
870.2947845804989,93.00000000001867
871.0506424792139,93.00000000001867
871.8065003779291,93.00000000001867
872.562358276644,93.00000000001867
873.318216175359,93.00000000001867
874.0740740740741,93.00000000001867
874.8299319727892,93.00000000001867
875.5857898715041,93.00000000001867
876.3416477702192,93.00000000001867
877.0975056689342,93.00000000001867
877.8533635676492,93.00000000001867
878.6092214663644,93.00000000001867
879.3650793650794,93.00000000001867
880.1209372637943,93.00000000001867
880.8767951625094,93.00000000001867
881.6326530612246,92.99999999999993
882.3885109599396,92.99999999999993
883.1443688586545,92.99999999999993
883.9002267573696,92.99999999999993
884.6560846560847,92.99999999999993
885.4119425547997,92.99999999999993
886.1678004535147,92.99999999999993
886.9236583522297,92.99999999999993
887.6795162509447,92.99999999999993
888.43537414966,92.99999999999993
889.1912320483749,92.99999999999993
889.9470899470899,92.99999999999993
890.702947845805,92.99999999999993
891.45880574452,92.99999999999993
892.2146636432351,92.99999999999993
892.9705215419502,92.99999999999993
893.7263794406651,92.99999999999993
894.4822373393802,92.99999999999993
895.2380952380953,92.99999999999993
895.9939531368102,92.99999999999993
896.7498110355252,92.99999999999993
897.5056689342404,92.99999999999993
898.2615268329554,92.99999999999993
899.0173847316705,92.99999999999993
899.7732426303855,92.99999999999993
900.5291005291006,92.99999999999993
901.2849584278156,92.99999999999993
902.0408163265306,92.99999999999993
902.7966742252456,92.99999999999993
903.5525321239608,92.99999999999993
904.3083900226757,92.99999999999993
905.0642479213907,92.99999999999993
905.8201058201058,92.99999999999993
906.575963718821,92.99999999999993
907.331821617536,92.99999999999993
908.0876795162509,92.99999999999993
908.843537414966,92.99999999999993
909.599395313681,92.99999999999993
910.3552532123961,92.99999999999993
911.1111111111111,92.99999999999993
911.8669690098262,92.99999999999993
912.6228269085411,92.99999999999993
913.3786848072563,92.99999999999993
914.1345427059713,92.99999999999993
914.8904006046862,93.0000000001416
915.6462585034014,93.0000000001416
916.4021164021163,93.0000000001416
917.1579743008315,93.0000000001416
917.9138321995465,93.0000000001416
918.6696900982615,93.0000000001416
919.4255479969765,93.0000000001416
920.1814058956917,93.0000000001416
920.9372637944066,93.0000000001416
921.6931216931217,93.0000000001416
922.4489795918367,93.0000000001416
923.2048374905519,67.16184099053895
923.9606953892668,66.63504058830185
924.7165532879819,66.1385147121824
925.472411186697,65.66751580846613
926.2282690854119,65.21842503468683
926.984126984127,64.78840946402437
927.739984882842,64.37520250031935
928.495842781557,63.97695735592919
929.251700680272,63.5921459150425
930.0075585789872,63.219486902151
930.7634164777022,62.85789360315716
931.5192743764172,62.506435004356476
932.2751322751323,62.16430636700337
933.0309901738473,61.83080658065592
933.7868480725624,61.50532047964438
934.5427059712774,61.18730485508328
935.2985638699924,60.87627726049441
936.0544217687075,60.57180695820025
936.8102796674225,60.273507526600746
937.5661375661375,59.98103077059363
938.3219954648526,59.694061665026915
939.0778533635677,59.41231412482926
939.8337112622826,59.13552744246629
940.5895691609977,58.863463268447425
941.3454270597128,58.59590303704619
942.1012849584279,58.332645759581204
942.8571428571429,58.0735061231009
943.6130007558579,57.81831284438402
944.3688586545729,57.566907238571076
945.124716553288,57.319141969211316
945.880574452003,57.074879952396685
946.636432350718,56.83399339240556
947.392290249433,56.59636293007298
948.1481481481482,56.36187688820762
948.9040060468632,56.13043060087782
949.6598639455783,55.90192581546217
950.4157218442933,55.676270158047714
951.1715797430084,55.45337665417738
951.9274376417234,55.23316329810229
952.6832955404384,55.015552664684854
953.4391534391534,54.80047155890847
954.1950113378684,54.58785069864076
954.9508692365836,54.377624426885035
955.7067271352985,54.16973045024431
956.4625850340137,53.964109600742994
957.2184429327286,53.76070561852019
957.9743008314435,53.559464953201655
958.7301587301588,53.36033658203986
959.4860166288738,53.16327184312743
960.2418745275888,52.96822428219352
960.9977324263039,52.77514951006511
961.7535903250189,52.584005079598064
962.5094482237339,52.394750355042234
963.2653061224489,52.207346409678
964.0211640211642,52.02175591875051
964.7770219198791,51.83794306893281
965.5328798185941,51.65587346724015
966.2887377173092,51.475514060253396
967.0445956160243,51.29683305823603
967.8004535147392,51.11979986452606
968.5563114134543,50.944385009769185
969.3121693121693,50.770560090836426
970.0680272108843,50.598297712421875
970.8238851095995,50.427571435936514
971.5797430083144,50.25835572740426
972.3356009070294,50.09062591071418
973.0914588057447,49.924358125878896
973.8473167044594,49.759529285842305
974.6031746031745,49.59611703839677
975.3590325018896,49.43409973076863
976.1148904006047,49.27345637551277
976.8707482993198,49.11416661742592
977.6266061980348,48.95621070516457
978.3824640967498,48.79956946145642
979.1383219954648,48.644224257608265
979.8941798941798,48.490156987604294
980.650037792895,48.337350044769366
981.4058956916099,48.18578629949032
982.161753590325,48.03544907768111
982.9176114890402,47.88632214128892
983.6734693877552,47.73838966920679
984.4293272864702,47.59163623948285
985.1851851851852,47.44604681251332
985.9410430839002,47.30160671473277
986.6969009826153,47.15830162414621
987.4527588813304,47.01611755526085
988.2086167800453,46.87504084615438
988.9644746787603,46.73505814485415
989.7203325774755,46.5961563977667
990.4761904761904,46.45832283755076
991.2320483749056,46.32154497305115
991.9879062736206,46.18581057712182
992.7437641723355,46.05110767817209
993.4996220710507,45.91742455027713
994.2554799697657,45.78474970401935
995.0113378684807,45.65307187778647
995.7671957671957,45.5223800299401
996.5230536659108,45.39266333139466
997.2789115646258,45.263911157006
998.0347694633409,45.13611307964964
998.7906273620561,45.00925886373494
999.5464852607709,44.8833384571937
1000.3023431594861,44.758341987121675
1001.0582010582011,44.63425975308646
1001.8140589569161,44.51108222165495
1002.569916855631,44.38880002155066
1003.3257747543462,44.26740393767085
1004.0816326530612,44.146884907168406
1004.8374905517762,44.027234014371416
1005.5933484504915,43.90844248645686
1006.3492063492063,43.79050168922703
1007.1050642479213,43.67340312306997
1007.8609221466364,43.55713841909457
1008.6167800453514,43.44169933543132
1009.3726379440665,43.327077753691924
1010.1284958427816,43.2132656755774
1010.8843537414966,43.10025521962993
1011.6402116402116,42.98803861811994
1012.3960695389267,42.87660821406189
1013.1519274376417,42.765956458352775
1013.9077853363567,42.6560759070277
1014.6636432350718,42.54695921862623
1015.4195011337868,42.438599151664306
1016.1753590325018,42.33098856220702
1016.9312169312169,42.2241204015374
1017.687074829932,42.11798771391619
1018.4429327286471,42.01258363442835
1019.1987906273621,41.90790138667144
1019.9546485260771,41.80393428176936
1020.7105064247921,41.70067571493041
1021.4663643235072,41.59811916460751
1022.2222222222223,41.49625819030983
1022.9780801209372,41.39508643135118
1023.7339380196522,41.29459760478781
1024.4897959183672,41.19478550395286
1025.2456538170823,41.09564399692274
1026.0015117157975,40.99716702503844
1026.7573696145125,40.89934860147808
1027.5132275132275,40.80218280987871
1028.2690854119426,40.70566380300481
1029.0249433106576,40.6097858014617
1029.7808012093726,40.514543092452506
1030.5366591080876,40.41993002857437
1031.2925170068029,40.325941026655364
1032.0483749055177,40.23257056662802
1032.804232804233,40.139813190438204
1033.560090702948,40.047663500988946
1034.315948601663,39.95611616111593
1035.071806500378,39.865165892594824
1035.827664399093,39.774807475178584
1036.583522297808,39.68503574566196
1037.339380196523,39.59584559697527
1038.095238095238,39.507231977302695
1038.851095993953,39.41918988922622
1039.6069538926681,39.33171438889373
1040.3628117913834,39.24480058520957
1041.1186696900982,39.15844363904734
1041.8745275888132,39.07263876248365
1042.6303854875284,38.98738121805194
1043.3862433862432,38.90266631801632
1044.1421012849585,38.81848942366282
1044.8979591836735,38.73484594460971
1045.6538170823885,38.651731338133374
1046.4096749811035,38.569141108512355
1047.1655328798188,38.48707080638557
1047.9213907785336,38.405516028126826
1048.6772486772488,38.32447241523267
1049.4331065759638,38.24393565372569
1050.1889644746786,38.163901473569766
1050.944822373394,38.08436564809898
1051.700680272109,38.0053239934589
1052.4565381708237,37.92677236805967
1053.212396069539,37.84870667204073
1053.968253968254,37.77112284674633
1054.724111866969,37.69401687421243
1055.479969765684,37.61738477664744
1056.235827664399,37.54122261601463
1056.991685563114,37.46552649397296
1057.747543461829,37.3902925486773
1058.503401360544,37.31551695998819
1059.2592592592591,37.24119594327923
1060.0151171579744,37.16732575174301
1060.7709750566894,37.09390267561631
1061.5268329554044,37.0209230417875
1062.2826908541194,36.94838321377088
1063.0385487528345,36.8762795886822
1063.7944066515497,36.80460860075918
1064.5502645502645,36.73336671850817
1065.3061224489795,36.662550444871194
1066.0619803476945,36.5921563168304
1066.8178382464098,36.52218090502785
1067.5736961451248,36.452620813382524
1068.3295540438398,36.38347267869605
1069.0854119425549,36.31473317037159
1069.8412698412699,36.246398989967176
1070.597127739985,36.17846687077506
1071.3529856387,36.11093357764958
1072.108843537415,36.04379590653941
1072.86470143613,35.977050684173285
1073.620559334845,35.910694767723946
1074.37641723356,35.84472504446697
1075.132275132275,35.77913843150287
1075.8881330309903,35.713931875335795
1076.6439909297053,35.6491023516539
1077.3998488284203,35.58464686496122
1078.1557067271353,35.520562448303565
1078.9115646258504,35.45684616291022
1079.6674225245654,35.393495097945035
1080.4232804232804,35.33050637018257
1081.1791383219954,35.26787712371843
1081.9349962207107,35.205604529679995
1082.6908541194257,35.1436857859394
1083.4467120181407,35.08211811683021
1084.2025699168557,35.02089877286823
1084.9584278155708,34.96002503047543
1085.7142857142858,34.89949419170676
1086.4701436130008,34.83930358398154
1087.2260015117158,34.77945055981638
1087.9818594104308,34.71993249656296
1088.7377173091459,34.66074680562926
1089.4935752078609,34.60189088481489
1090.249433106576,34.54336221287375
1091.005291005291,34.485158254446574
1091.761148904006,34.42727650722154
1092.517006802721,34.36971449220736
1093.272864701436,34.31246975349135
1094.028722600151,34.255539857999885
1094.784580498866,34.198922395261825
1095.5404383975813,34.14261497717429
1096.296296296296,34.08661523777178
1097.0521541950116,34.030920832996934
1097.8080120937266,33.97552944047491
1098.5638699924414,33.92043875928928
1099.3197278911566,33.86564650976125
1100.0755857898716,33.81115043323104
1100.8314436885867,33.756948291841105
1101.5873015873015,33.70303786832383
1102.3431594860167,33.649416965786955
1103.0990173847317,33.596083407508786
1103.8548752834467,33.543035036728625
1104.6107331821618,33.49026971643897
1105.3665910808768,33.43778532919447
1106.1224489795918,33.38557977689556
1106.8783068783068,33.33365098060427
1107.6341647770219,33.281996880342135
1108.3900226757369,33.23061543489466
1109.145880574452,33.179504621621746
1109.9017384731671,33.128662436302406
1110.657596371882,33.07808689284782
1111.4134542705972,33.02777602323863
1112.1693121693122,32.977727877259206
1112.9251700680272,32.92794052234953
1113.6810279667422,32.87841204342245
1114.4368858654573,32.82914054268603
1115.1927437641723,32.780124139424785
1115.9486016628873,32.73136096990993
1116.7044595616026,32.682849187056696
1117.4603174603176,32.63458696084946
1118.2161753590326,32.5865724769889
1118.9720332577476,32.53880393792899
1119.7278911564626,32.49127956205607
1120.4837490551777,32.44399758373159
1121.2396069538927,32.39695625313531
1121.9954648526077,32.350153836001105
1122.7513227513227,32.303588613543226
1123.5071806500378,32.257258882279146
1124.2630385487528,32.211162953818864
1125.0188964474678,32.16529915499438
1125.7747543461828,32.11966582702277
1126.5306122448978,32.07426132652709
1127.2864701436129,32.029084023895024
1128.042328042328,31.984132304399832
1128.798185941043,31.93940456745056
1129.554043839758,31.894899226600618
1130.3099017384732,31.850614709243118
1131.0657596371882,31.806549456818452
1131.8216175359032,31.76270192429278
1132.5774754346185,31.719070580246015
1133.3333333333335,31.67565390667264
1134.0891912320485,31.63245039885164
1134.8450491307635,31.58945856521468
1135.6009070294783,31.546676927214808
1136.3567649281936,31.504104019196024
1137.1126228269086,31.461738388264813
1137.8684807256236,31.419578594162797
1138.6243386243386,31.377623209140644
1139.3801965230537,31.335870817833644
1140.1360544217687,31.29432001713829
1140.8919123204837,31.252969416090412
1141.6477702191987,31.21181763574418
1142.4036281179137,31.170863309053228
1143.1594860166288,31.13010508075217
1143.9153439153438,31.08954160725845
1144.6712018140588,31.04917155646312
1145.4270597127738,31.00899360780402
1146.1829176114893,30.969006451964805
1146.938775510204,30.929208790857068
1147.6946334089191,30.889599337490438
1148.4504913076341,30.8501768158633
1149.2063492063492,30.81093996086895
1149.9622071050642,30.771887518114866
1150.7180650037792,30.73301824396321
1151.4739229024945,30.694330905279244
1152.2297808012095,30.655824279401013
1152.9856386999245,30.617497154021287
1153.7414965986395,30.579348327086358
1154.4973544973545,30.541376606697092
1155.2532123960696,30.50358081100026
1156.0090702947846,30.465959768108235
1156.7649281934996,30.428512315983472
1157.5207860922146,30.391237302350955
1158.2766439909296,30.354133584601268
1159.0325018896447,30.317200029696085
1159.7883597883597,30.28043551407487
1160.544217687075,30.243838923562304
1161.3000755857897,30.207409153277254
1162.055933484505,30.171145107541935
1162.81179138322,30.135045699792844
1163.567649281935,30.099109852491953
1164.32350718065,30.06333649703922
1165.079365079365,30.027724573686054
1165.83522297808,29.99227303144943
1166.5910808767953,29.95698082802718
1167.3469387755104,29.921846929713986
1168.1027966742254,29.886870311318475
1168.8586545729404,29.852049956080947
1169.6145124716554,29.817384855592138
1170.3703703703704,29.782874009712852
1171.1262282690855,29.74851663865433
1171.8820861678005,29.71431112209962
1172.6379440665155,29.68025712072559
1173.3938019652305,29.64635345452575
1174.1496598639455,29.61259916353435
1174.9055177626606,29.57899329559066
1175.6613756613756,29.545534906264262
1176.4172335600906,29.512223058781505
1177.1730914588059,29.47905682395212
1177.9289493575207,29.446035280097032
1178.6848072562357,29.413157512976912
1179.440665154951,29.380422615721088
1180.196523053666,29.347829688757784
1180.952380952381,29.315377839744848
1181.708238851096,29.283066183500846
1182.4640967498112,29.25089384193751
1183.219954648526,29.218859943992513
1183.975812547241,29.186963625562885
1184.731670445956,29.155204029439606
1185.4875283446713,29.12358030524214
1186.243386243386,29.092091609354515
1186.9992441421014,29.06073710489087
1187.7551020408164,29.029515961484307
1188.5109599395314,28.998427355521432
1189.2668178382464,28.96747046978358
1190.0226757369614,28.936644493534292
1190.7785336356765,28.905948622429126
1191.5343915343915,28.8753820584561
1192.2902494331065,28.844944009876194
1193.0461073318215,28.81463369116513
1193.8019652305366,28.784450322955223
1194.5578231292516,28.754393131978087
1195.3136810279668,28.72446135100801
1196.0695389266818,28.694654218805738
1196.8253968253969,28.664970980062876
1197.581254724112,28.63541088534703
1198.337112622827,28.605973191047223
1199.092970521542,28.576657159320376
1199.848828420257,28.547462058037663
1200.6046863189722,28.518387160732054
1201.3605442176872,28.489431746545893
1202.116402116402,28.4605951001796
1202.8722600151173,28.431876511713764
1203.6281179138323,28.403275277191028
1204.3839758125473,28.374790697301584
1205.1398337112623,28.346422078597982
1205.8956916099773,28.318168732945388
1206.6515495086924,28.290029976941906
1207.4074074074074,28.262005133186253
1208.1632653061224,28.234093528914226
1208.9191232048374,28.20629449660993
1209.6749811035525,28.178607373827276
1210.4308390022675,28.151031503144203
1211.1866969009827,28.123566232117042
1211.9425547996975,28.096210913235215
1212.6984126984125,28.068964903876875
1213.4542705971278,28.041827566264327
1214.2101284958428,28.0147982674207
1214.9659863945578,27.987876379126362
1215.7218442932729,27.961061277876052
1216.477702191988,27.93435234483657
1217.2335600907031,27.907748965804917
1217.989417989418,27.88125053116644
1218.7452758881332,27.854856435857442
1219.5011337868482,27.828566079306476
1220.2569916855632,27.802378865430164
1221.0128495842782,27.776294202557114
1221.7687074829932,27.750311503406415
1222.5245653817083,27.724430185045147
1223.2804232804233,27.698649668849598
1224.0362811791383,27.672969380466917
1224.7921390778533,27.64738874977723
1225.5479969765684,27.621907210856204
1226.3038548752834,27.596524201937857
1227.0597127739984,27.571239165377648
1227.8155706727134,27.546051547616326
1228.5714285714284,27.520960799143698
1229.3272864701437,27.495966374463094
1230.0831443688587,27.471067732056028
1230.8390022675737,27.446264334347138
1231.5948601662888,27.421555647669653
1232.3507180650038,27.396941142231277
1233.1065759637188,27.372420292079973
1233.8624338624338,27.347992575070837
1234.6182917611488,27.323657472832252
1235.3741496598639,27.29941447073354
1236.130007558579,27.275263057852065
1236.8858654572941,27.25120272694141
1237.6417233560092,27.22723297439855
1238.3975812547242,27.20335330023329
1239.1534391534392,27.179563208036306
1239.9092970521542,27.1558622049484
1240.6651549508692,27.132249801629854
1241.4210128495843,27.10872551222958
1242.1768707482993,27.085288854356037
1242.9327286470143,27.06193934904652
1243.6885865457293,27.03867652073809
1244.4444444444443,27.015499897238254
1245.2003023431596,26.992409009696203
1245.9561602418746,26.969403392574147
1246.7120181405894,26.946482583708757
1247.4678760393047,26.92364612383397
1248.2237339380197,26.900893557451568
1248.9795918367345,26.878224431905338
1249.7354497354497,26.855638297802955
1250.4913076341647,26.83313470889925
1251.2471655328798,26.810713222167077
1252.003023431595,26.78837339728269
1252.75888133031,26.766114797649557
1253.514739229025,26.74393698902827
1254.27059712774,26.721839540734493
1255.026455026455,26.699822024828208
1255.7823129251701,26.677884016217334
1256.5381708238851,26.656025093037293
1257.2940287226002,26.634244836179068
1258.0498866213152,26.612542829349405
1258.8057445200302,26.59091865933064
1259.5616024187452,26.569371915532933
1260.3174603174602,26.547902190354737
1261.0733182161753,26.526509078898595
1261.8291761148903,26.505192179062796
1262.5850340136055,26.483951091595777
1263.3408919123203,26.462785419570697
1264.0967498110356,26.441694769375726
1264.8526077097504,26.42067874964801
1265.6084656084656,26.39973697183084
1266.3643235071806,26.378869049974398
1267.1201814058957,26.358074600752385
1267.876039304611,26.33735324343272
1268.6318972033257,26.31670459985628
1269.3877551020407,26.296128294417798
1270.1436130007557,26.275623954035932
1270.8994708994708,26.255191208145394
1271.655328798186,26.23482968867317
1272.411186696901,26.214539030007206
1273.167044595616,26.19431886898985
1273.922902494331,26.174168844811504
1274.678760393046,26.154088599389798
1275.4346182917611,26.134077776555586
1276.1904761904761,26.114136022828415
1276.9463340891912,26.094262986987925
1277.7021919879062,26.074458320176728
1278.4580498866214,26.054721675812367
1279.2139077853362,26.035052709629248
1279.9697656840515,26.01545107963226
1280.7256235827665,25.99591644608362
1281.4814814814815,25.976448471485693
1282.2373393801965,25.957046820561608
1282.9931972789116,25.93771116023722
1283.7490551776266,25.91844115962523
1284.5049130763416,25.899236490006235
1285.2607709750566,25.880096824811904
1286.0166288737719,25.861021839607552
1286.7724867724867,25.842011212075388
1287.528344671202,25.82306462199747
1288.284202569917,25.804181751239014
1289.040060468632,25.785362283732066
1289.795918367347,25.766605905458366
1290.551776266062,25.74791230443481
1291.307634164777,25.72928117069547
1292.063492063492,25.71071219627557
1292.819349962207,25.692205075198522
1293.575207860922,25.67375950345605
1294.3310657596373,25.655375178997012
1295.0869236583521,25.63705180170813
1295.8427815570672,25.618789073401295
1296.5986394557824,25.600586697798473
1297.3544973544972,25.58244438051456
1298.1103552532122,25.564361829044827
1298.8662131519275,25.546338752749943
1299.6220710506425,25.528374862839815
1300.3779289493575,25.510469872361057
1301.1337868480725,25.492623496181746
1301.8896447467878,25.474835450852773
1302.6455026455028,25.457105455217434
1303.4013605442176,25.439433229150303
1304.1572184429328,25.42181849479063
1304.9130763416479,25.404260975905046
1305.668934240363,25.38676039799929
1306.424792139078,25.369316488303998
1307.180650037793,25.351928975761595
1307.936507936508,25.334597591014045
1308.692365835223,25.317322066388392
1309.448223733938,25.300102135885005
1310.204081632653,25.28293753516418
1310.959939531368,25.265828001533663
1311.715797430083,25.248773273935818
1312.4716553287983,25.231773092934638
1313.2275132275133,25.214827200707944
1313.9833711262281,25.19793534102469
1314.7392290249434,9.489529742575206
1315.4950869236582,9.386361829206502
1316.2509448223734,9.287269235767821
1317.0068027210884,9.191901926014959
1317.7626606198035,9.09995672531162
1318.5185185185185,9.011168997695089
1319.2743764172335,8.925306123737867
1320.0302343159487,8.842162336559296
1320.7860922146638,8.76155457914829
1321.5419501133786,8.683319148597597
1322.2978080120938,8.607308951729914
1323.0536659108088,8.533391241299775
1323.8095238095239,8.461445733796369
1324.5653817082389,8.391363033103882
1325.321239606954,8.323043301337865
1326.077097505669,8.256395131284492
1326.832955404384,8.191334584013806
1327.588813303099,8.12778436330668
1328.344671201814,8.065673103707939
1329.100529100529,8.004934753714105
1329.856386999244,7.9455080390098916
1330.6122448979593,7.887335993405124
1331.3681027966743,7.830365547346612
1332.123960695389,7.774547165575572
1332.8798185941043,7.719834526966662
1333.6356764928194,7.6661842406795735
1334.3915343915344,7.613555593739744
1335.1473922902496,7.561910325877207
1335.9032501889644,7.511212428123268
1336.6591080876794,7.461427962134908
1337.4149659863947,7.41252489793602
1338.1708238851097,7.364472969512199
1338.9266817838247,7.317243531035687
1339.6825396825395,7.2708094622884705
1340.4383975812548,7.225145027655522
1341.1942554799698,7.180225807702034
1341.9501133786848,7.136028583035634
1342.7059712773998,7.092531273491315
1343.4618291761149,7.049712848467022
1344.2176870748299,7.007553264412889
1344.973544973545,6.966033400951263
1345.72940287226,6.925135000305413
1346.485260770975,6.8848406176806085
1347.24111866969,6.845133568889231
1347.996976568405,6.805997887169658
1348.7528344671202,6.767418278620296
1349.5086923658353,6.729380085158617
1350.26455026455,6.691869246946862
1351.0204081632653,6.654872270473919
1351.7762660619803,6.61837619687241
1352.5321239606953,6.582368571774115
1353.2879818594106,6.54683741984037
1354.0438397581254,6.511771218810378
1354.7996976568406,6.47715887660309
1355.5555555555557,6.442989708390363
1356.3114134542707,6.409253417203032
1357.0672713529857,6.375940073635573
1357.8231292517007,6.3430400989723585
1358.5789871504157,6.310544247189642
1359.3348450491308,6.2784435897992426
1360.0907029478458,6.246729500925458
1360.8465608465608,6.215393642778358
1361.6024187452758,6.184427952963864
1362.3582766439908,6.153824631974949
1363.1141345427059,6.123576131157935
1363.869992441421,6.093675142066553
1364.625850340136,6.064114585786086
1365.3817082388512,6.034887603130214
1366.1375661375662,6.005987545309489
1366.8934240362812,5.977407965139808
1367.6492819349962,5.949142608642036
1368.4051398337112,5.921185407193075
1369.1609977324265,5.893530469976923
1369.9168556311413,5.866172076838712
1370.6727135298563,5.839104671783731
1371.4285714285713,5.812322855741987
1372.1844293272866,5.785821381910467
1372.9402872260016,5.759595148641424
1373.6961451247166,5.7336391943856135
1374.4520030234316,5.707948692674235
1375.2078609221467,5.682518946785503
1375.9637188208617,5.657345385116719
1376.7195767195767,5.632423556664554
1377.4754346182917,5.60774912665278
1378.2312925170068,5.583317872426841
1378.9871504157218,5.5591256792339845
1379.743008314437,5.53516853715582
1380.4988662131518,5.511442536701225
1381.2547241118668,5.487943865810787
1382.0105820105819,5.46466880644812
1382.7664399092969,5.441613731419553
1383.5222978080124,5.418775101433379
1384.2781557067271,5.396149462126871
1385.0340136054422,5.373733441323035
1385.7898715041572,5.351523747714256
1386.5457294028722,5.329517162113612
1387.3015873015872,5.307710546026088
1388.0574452003023,5.2861008305498505
1388.8133030990175,5.264685016240755
1389.5691609977325,5.2434601718912734
1390.3250188964475,5.222423431987895
1391.0808767951626,5.2015719947166446
1391.8367346938776,5.1809031200529025
1392.5925925925926,5.16041412790046
1393.3484504913076,5.140102396329307
1394.1043083900227,5.119965359854711
1394.8601662887377,5.100000507800452
1395.6160241874527,5.080205382705214
1396.3718820861677,5.060577578806737
1397.1277399848827,5.0411147405596894
1397.8835978835978,5.021814561226265
1398.639455782313,5.0026747815051635
1399.395313681028,4.9836931882138344
1400.151171579743,4.964867613016766
1400.907029478458,4.946195931199292
1401.662887377173,4.927676060508135
1402.418745275888,4.909305959867563
1403.174603174603,4.89108362855982
1403.9304610733184,4.873007104871266
1404.6863189720334,4.855074465205054
1405.4421768707484,4.837283823053076
1406.1980347694634,4.819633328036299
1406.9538926681782,4.80212116496991
1407.7097505668935,4.7847455529614535
1408.4656084656085,4.767504744540716
1409.2214663643235,4.750397024814799
1409.9773242630386,4.733420710650485
1410.7331821617536,4.716574149883067
1411.4890400604686,4.699855720551143
1412.2448979591836,4.6832638301543446
1413.0007558578986,4.666796914933612
1413.7566137566137,4.650453439175699
1414.512471655329,4.634231894536057
1415.268329554044,4.618130799385979
1416.024187452759,4.602148698176697
1416.780045351474,4.586284160845925
1417.5359032501888,4.570535782106542
1418.291761148904,4.554902181101743
1419.047619047619,4.539382000625203
1419.8034769463343,4.523973906591217
1420.559334845049,4.5086765876401484
1421.315192743764,4.493488754569591
1422.0710506424793,4.478409139732638
1422.8269085411941,4.463436496682836
1423.5827664399092,4.4485695996297006
1424.3386243386244,4.433807243005671
1425.0944822373394,4.4191482410151375
1425.8503401360545,4.404591427201831
1426.6061980347695,4.390135654026677
1427.3620559334845,4.3757797924587845
1428.1179138321995,4.3615227315769225
1428.8737717309145,4.347363378181435
1429.6296296296296,4.333300656417905
1430.3854875283448,4.319333507409267
1431.1413454270596,4.305460888899932
1431.8972033257746,4.291681774906407
1432.6530612244899,4.277995155380274
1433.4089191232047,4.264400035878214
1434.1647770219197,4.250895437422538
1434.920634920635,4.237480395278639
1435.6764928193502,4.224153960471291
1436.4323507180652,4.210915197667066
1437.18820861678,4.197763185795182
1437.944066515495,4.18469701758397
1438.69992441421,4.171715799285849
1439.455782312925,4.158818650769556
1440.2116402116403,4.1460047034609895
1440.9674981103553,4.1332731036838375
1441.7233560090704,4.120623008816011
1442.4792139077854,4.108053588845306
1443.2350718065004,4.095564025773045
1443.9909297052154,4.08315351338558
1444.7467876039304,4.070821257021119
1445.5026455026455,4.05856647336584
1446.2585034013607,4.0463883902242435
1447.0143613000755,4.034286246317288
1447.7702191987905,4.022259291091575
1448.5260770975055,4.010306784450296
1449.2819349962206,3.998427996684409
1450.0377928949356,3.986622208178512
1450.7936507936508,3.9748887092549396
1451.5495086923659,3.963226799999358
1452.3053665910809,3.9516357900790955
1453.061224489796,3.9401149985697104
1453.817082388511,3.928663753786032
1454.572940287226,3.9172813931159634
1455.328798185941,3.9059672628594333
1456.0846560846562,3.8947207180707313
1456.8405139833712,3.8835411223983938
1457.5963718820863,3.8724278479456986
1458.3522297808013,3.861380275110869
1459.1080876795163,3.8503977924484762
1459.863945578231,3.8394797966047807
1460.6198034769463,3.8286256917895125
1461.3756613756614,3.8178348904202335
1462.1315192743764,3.8071068122098484
1462.8873771730914,3.7964408844274966
1463.6432350718064,3.785836541693188
1464.3990929705215,3.775293225853865
1465.1549508692365,3.7648103858620345
1465.9108087679517,3.7543874776577684
1466.6666666666667,3.7440239640501636
1467.4225245653818,3.7337193145971606
1468.1783824640968,3.723473005517666
1468.9342403628118,3.7132845195528046
1469.6900982615268,3.7031533458740777
1470.4459561602416,3.69307897998021
1471.2018140589569,3.683060923584886
1471.9576719576721,3.6730986845195615
1472.7135298563871,3.6631917766568822
1473.469387755102,3.6533397197633843
1474.225245653817,3.643542039456085
1474.9811035525322,3.6337982670838427
1475.7369614512472,3.624107939641892
1476.4928193499622,3.6144705996825226
1477.2486772486773,3.6048857952278905
1478.0045351473923,3.5953530796842457
1478.7603930461073,3.5858720117580076
1479.5162509448223,3.5764421553734036
1480.2721088435374,3.5670630795918328
1481.0279667422524,3.557734358532665
1481.7838246409676,3.5484555712954857
1482.5396825396826,3.5392263018842023
1483.2955404383977,3.530046139132157
1484.0513983371125,3.5209146766287716
1484.8072562358275,3.511831512671008
1485.5631141345427,3.5027962499734415
1486.3189720332578,3.4938084963497036
1487.0748299319728,3.48486786337239
1487.8306878306878,3.4759739674659813
1488.586545729403,3.467126429293722
1489.342403628118,3.458324873799746
1490.0982615268329,3.4495689301454515
1490.8541194255479,3.4408582316483236
1491.6099773242631,3.432192415720476
1492.3658352229781,3.423571123991478
1493.1216931216932,3.4149940013393105
1493.8775510204082,3.4064606976537526
1494.6334089191232,3.397970865959248
1495.3892668178382,3.3895241632694386
1496.1451247165533,3.3811202503518722
1496.9009826152683,3.372758791672475
1497.6568405139835,3.3644394553443626
1498.4126984126983,3.3561619130787403
1499.1685563114136,3.3479258401272434
1499.9244142101286,3.3397309152136225
1500.6802721088434,3.3315768206109837
1501.4361300075584,3.3234632418342844
1502.1919879062737,3.3153898678535727
1502.947845804989,3.307356390917132
1503.7037037037037,3.2993625065322276
1504.4595616024187,3.291407913334462
1505.2154195011337,3.2834923134717937
1505.9712773998488,3.2756154117050986
1506.7271352985638,3.267776916221879
1507.482993197279,3.2599765381661947
1508.238851095994,3.252213991682974
1508.994708994709,3.2444889943985604
1509.750566893424,3.2368012647784963
1510.5064247921391,3.229150527291951
1511.2622826908541,3.221536507170296
1512.0181405895692,3.213958932970571
1512.7739984882842,3.2064175359718883
1513.5298563869994,3.198912050379554
1514.2857142857142,3.1914422127786746
1515.0415721844292,3.1840077626573335
1515.7974300831443,3.176608442044447
1516.5532879818593,3.1692439955696803
1517.3091458805743,3.1619141704203493
1518.0650037792896,3.1546187163080095
1518.8208616780046,3.1473573854361048
1519.5767195767196,3.140129932467643
1520.3325774754346,3.132936114479363
1521.0884353741496,3.1257756910027625
1521.8442932728647,3.1186484238490237
1522.6001511715797,3.1115540772235057
1523.356009070295,3.1044924175902624
1524.11186696901,3.097463213824889
1524.867724867725,3.0904662368494225
1525.62358276644,3.083501259945768
1526.3794406651548,3.076568058547231
1527.13529856387,3.0696664102661964
1527.891156462585,3.062796094814903
1528.6470143613,3.055956894080736
1529.402872260015,3.049148591984811
1530.1587301587301,3.0423709745284824
1530.9145880574451,3.035623829744911
1531.6704459561602,3.0289069476768535
1532.4263038548752,3.0222201203526198
1533.1821617535904,3.015563144222326
1533.9380196523055,3.0089358078249173
1534.6938775510205,3.0023379163753408
1535.4497354497355,2.995769267174296
1536.2055933484505,2.989229661791221
1536.9614512471653,2.9827189036724655
1537.7173091458806,2.9762367980865228
1538.4731670445956,2.969783152100384
1539.2290249433108,2.9633577745609707
1539.9848828420256,2.956960476073657
1540.7407407407406,2.9505910689822623
1541.496598639456,2.944249367347188
1542.252456538171,2.9379351869262837
1543.0083144368857,2.9316483451548865
1543.764172335601,2.9253886611251914
1544.520030234316,2.9191559555825397
1545.275888133031,2.9129500508330914
1546.031746031746,2.906770770866936
1546.787603930461,2.9006179412118733
1547.543461829176,2.894491388952492
1548.299319727891,2.888390942732983
1549.0551776266063,2.882316432777972
1549.8110355253214,2.8762676905968694
1550.5668934240364,2.870244549530237
1551.3227513227512,2.8642468441688687
1552.0786092214664,2.858274410619348
1552.8344671201814,2.852327086430591
1553.5903250188962,2.8464047105779646
1554.3461829176115,2.8405071234468755
1555.1020408163265,2.8346341668173354
1555.8578987150418,2.828785683847707
1556.6137566137565,2.8229615190600192
1557.3696145124716,2.817161518323806
1558.1254724111866,2.8113855288423637
1558.8813303099016,2.8056333991368803
1559.6371882086169,2.799904979032234
1560.3930461073319,2.7942001196476536
1561.148904006047,2.7885186733575993
1561.904761904762,2.7828604938273602
1562.660619803477,2.7772254359496436
1563.416477702192,2.77161335592163
1564.172335600907,2.766024110897317
1564.928193499622,2.7604575596304493
1565.684051398337,2.754913561814927
1566.4399092970523,2.7493919783762966
1567.195767195767,2.743892671418922
1567.951625094482,2.7384155041996507
1568.7074829931971,2.732960341118886
1569.4633408919124,2.7275270477080045
1570.2191987906274,2.7221154906171208
1570.9750566893424,2.7167255376035215
1571.7309145880574,2.711357057519613
1572.4867724867725,2.706009920301374
1573.2426303854875,2.700683996957036
1573.9984882842025,2.695379159555556
1574.7543461829177,2.6900952812156014
1575.5102040816328,2.6848322360944876
1576.2660619803478,2.679589899378107
1577.0219198790628,2.6743681472664034
1577.7777777777778,2.6691668569669162
1578.5336356764928,2.663985906692904
1579.2894935752076,2.658825175625088
1580.045351473923,2.6536845439323544
1580.8012093726381,2.6485638927455604
1581.557067271353,2.643463104151275
1582.312925170068,2.638382061182439
1583.068783068783,2.633320647804873
1583.824640967498,2.6282787489133246
1584.580498866213,2.623256250321255
1585.3363567649283,2.6182530387457423
1586.0922146636433,2.6132690018043383
1586.8480725623583,2.608304028003463
1587.6039304610733,2.6033580067299047
1588.3597883597884,2.598430828241676
1589.1156462585034,2.593522383659689
1589.8715041572182,2.588632564958616
1590.6273620559336,2.5837612649585924
1591.3832199546487,2.57890837731687
1592.1390778533637,2.5740737965189466
1592.8949357520785,2.5692574178717456
1593.6507936507935,2.5644591374929284
1594.4066515495088,2.5596788523119445
1595.1625094482238,2.5549164600286796
1595.9183673469388,2.550171859159162
1596.6742252456538,2.5454449490159945
1597.4300831443688,2.540735629568921
1598.1859410430839,2.536043801836398
1598.9417989417989,2.5313693672212887
1599.697656840514,2.5267122281193175
1600.4535147392291,2.5220722876088035
1601.2093726379442,2.517449449504314
1601.9652305366592,2.512843618349328
1602.7210884353742,2.5082546994091612
1603.4769463340892,2.5036825986641564
1604.232804232804,2.499127222802758
1604.9886621315193,2.494588479223779
1605.7445200302343,2.4900662759840766
1606.5003779289495,2.485560521883342
1607.2562358276643,2.4810711263660292
1608.0120937263794,2.476597999560625
1608.7679516250946,2.472141052264168
1609.5238095238094,2.467700195935762
1610.2796674225244,2.4632753426807183
1611.0355253212397,2.458866405293229
1611.7913832199547,2.4544732971522696
1612.5472411186697,2.450095932313718
1613.3030990173847,2.4457342254546877
1614.0589569160998,2.4413880918788085
1614.8148148148148,2.437057447508967
1615.5706727135298,2.4327422088824155
1616.326530612245,2.4284422931443608
1617.08238851096,2.4241576180432327
1617.8382464096749,2.419888101924306
1618.59410430839,2.4156336637246034
1619.3499622071051,2.4113942229671275
1620.10582010582,2.4071696997546486
1620.861678004535,2.402960014770459
1621.6175359032502,2.39876508926118
1622.3733938019654,2.3945848450395095
1623.1292517006802,2.390419204483059
1623.8851095993953,2.386268090919544
1624.6409674981103,2.3821314266286686
1625.3968253968253,2.378009136832885
1626.1526832955403,2.373901145695865
1626.9085411942556,2.3698073783158145
1627.6643990929706,2.365727760319731
1628.4202569916856,2.3616622178647004
1629.1761148904006,2.3576106776215515
1629.9319727891157,2.3535730667811463
1630.6878306878307,2.349549313045317
1631.4436885865457,2.345539344622139
1632.1995464852607,2.3415430902220673
1632.955404383976,2.337560479054261
1633.711262282691,2.333591440817605
1634.4671201814058,2.3296359057053078
1635.2229780801208,2.3256938043924604
1635.9788359788358,2.3217650680341286
1636.7346938775509,2.317849628262509
1637.490551776266,2.3139474171816015
1638.2464096749811,2.3100583673632316
1639.0022675736961,2.306182411843048
1639.7581254724112,2.3023194841164516
1640.5139833711262,2.2984695181428547
1641.2698412698412,2.2946324483001073
1642.0256991685565,2.290808209464022
1642.7815570672715,2.2869967369807136
1643.5374149659865,2.2831979664056337
1644.2932728647015,2.2794118340893017
1645.0491307634165,2.2756382765757124
1645.8049886621313,2.271877230895814
1646.5608465608464,2.2681286345122267
1647.3167044595616,2.264392425299471
1648.0725623582766,2.2606685415563557
1648.8284202569916,2.2569569219971255
1649.5842781557067,2.253257505736365
1650.3401360544217,2.249570232311724
1651.0959939531367,2.245895041654402
1651.8518518518517,2.2422318740984872
1652.607709750567,2.2385806703837186
1653.363567649282,2.234941371609758
1654.119425547997,2.2313139193157596
1654.875283446712,2.2276982555275042
1655.631141345427,2.2240943221461946
1656.386999244142,2.2205020622211347
1657.1428571428569,2.216921418669966
1657.8987150415724,2.2133523349118454
1658.6545729402874,2.2097947547370027
1659.4104308390024,2.206248622303846
1660.1662887377172,2.2027138821358223
1660.9221466364324,2.1991904791185903
1661.6780045351475,2.1956783584966537
1662.4338624338623,2.192177465870866
1663.1897203325775,2.188687747195163
1663.9455782312925,2.1852091487737053
1664.7014361300076,2.1817416172581883
1665.4572940287226,2.178285099706246
1666.2131519274376,2.17483954327137
1666.9690098261526,2.171404895814887
1667.7248677248679,2.167981105288362
1668.4807256235829,2.164568120038336
1669.236583522298,2.161165888742084
1669.992441421013,2.1577743604049884
1670.7482993197277,2.1543934843577217
1671.504157218443,2.151023210253909
1672.260015117158,2.1476634880672036
1673.015873015873,2.1443142680883374
1673.771730914588,2.140975500925705
1674.527588813303,2.137647137496023
1675.2834467120183,2.1343291290294517
1676.039304610733,2.1310214270619454
1676.7951625094481,2.1277239834352955
1677.5510204081631,2.1244367502937855
1678.3068783068784,2.1211596800819184
1679.0627362055934,2.117892725542098
1679.8185941043084,2.114635839747473
1680.5744520030235,2.111388975923649
1681.3303099017385,2.1081520877980635
1682.0861678004535,2.10492512924612
1682.8420256991685,2.1017080544646953
1683.5978835978838,2.098500817935229
1684.3537414965988,2.095303374418841
1685.1095993953136,2.0921156789622026
1685.8654572940288,2.0889376868766
1686.6213151927439,2.0857693537651363
1687.3771730914586,2.082610635493302
1688.1330309901737,2.0794614882003666
1688.888888888889,2.076321868254593
1689.6447467876042,2.0731917324288065
1690.400604686319,2.070071037596585
1691.156462585034,2.066959740969924
1691.912320483749,2.0638577999970913
1692.668178382464,2.060765172416849
1693.424036281179,2.0576818162022366
1694.1798941798943,2.0546076895882397
1694.9357520786093,2.0515427510607696
1695.6916099773243,2.048486959354962
1696.4474678760394,2.045440273462452
1697.2033257747544,2.0424026526097285
1697.9591836734694,2.0393740562769382
1698.7150415721842,2.0363544441852577
1699.4708994708994,2.0333437762919946
1700.2267573696147,2.0303420128154657
1700.9826152683295,2.027349114178679
1701.7384731670445,2.024365041066094
1702.4943310657595,2.0213897543850434
1703.2501889644748,2.0184232152793213
1704.0060468631896,2.015465385122415
1704.7619047619048,2.0125162255168463
1705.5177626606198,2.0095756982924464
1706.2736205593349,2.0066437655045797
1707.0294784580499,2.003720389432504
1707.785336356765,2.000805532577756
1708.54119425548,1.9978991576899696
1709.2970521541952,1.9950012276275608
1710.0529100529102,1.9921117056134146
1710.8087679516252,1.989230555048326
1711.5646258503402,1.9863577394661083
1712.3204837490553,1.9834932227117212
1713.07634164777,1.980636968719179
1713.8321995464853,1.9777889417869878
1714.5880574452003,1.9749491063184572
1715.3439153439153,1.9721174269489175
1716.0997732426304,1.9692938685185855
1716.8556311413454,1.966478396070587
1717.6114890400604,1.963670974851665
1718.3673469387754,1.9608715703134953
1719.1232048374904,1.9580801480766523
1719.8790627362057,1.9552966740145121
1720.6349206349207,1.9525211141485117
1721.3907785336357,1.9497534347149632
1722.1466364323508,1.94699360214002
1722.9024943310658,1.9442415830417727
1723.6583522297808,1.9414973442287506
1724.4142101284958,1.9387608526976428
1725.170068027211,1.9360320756364513
1725.925925925926,1.9333109803667226
1726.681783824641,1.9305975345844795
1727.437641723356,1.9278917059005254
1728.1934996220712,1.9251934622722984
1728.949357520786,1.9225027718082373
1729.705215419501,1.9198196027907426
1730.4610733182162,1.9171439236871348
1731.2169312169312,1.9144757031311288
1731.9727891156463,1.9118149099414758
1732.7286470143613,1.9091615130530548
1733.4845049130763,1.9065154817952443
1734.2403628117913,1.903876785348398
1734.9962207105063,1.9012453932441946
1735.7520786092216,1.8986212752002203
1736.5079365079366,1.8960044010342196
1737.2637944066516,1.8933947407728735
1738.0196523053664,1.8907922645929025
1738.7755102040817,1.8881969428372427
1739.5313681027967,1.8856087460212807
1740.2872260015115,1.883027644811108
1741.0430839002267,1.8804536100429017
1741.7989417989418,1.8778866127099956
1742.554799697657,1.8753266239677129
1743.3106575963718,1.8727736151279715
1744.0665154950868,1.8702275576605938
1744.8223733938019,1.8676884231915705
1745.5782312925169,1.865156183502113
1746.3340891912321,1.8626308105212708
1747.0899470899471,1.860112276357335
1747.8458049886622,1.8576005532283733
1748.6016628873772,1.8550956135331043
1749.3575207860922,1.8525974298147327
1750.1133786848072,1.8501059747619666
1750.8692365835225,1.8476212212123242
1751.6250944822373,1.845143142151258
1752.3809523809523,1.8426717107086232
1753.1368102796675,1.8402069001593644
1753.8926681783823,1.8377486839247663
1754.6485260770974,1.8352970355650753
1755.4043839758124,1.8328519287849734
1756.1602418745276,1.8304133374296645
1756.9160997732426,1.82798123548412
1757.6719576719577,1.8255555970729118
1758.4278155706727,1.8231363964581453
1759.1836734693877,1.8207236080398963
1759.9395313681027,1.8183172063522088
1760.6953892668178,1.8159171660684215
1761.451247165533,1.8135234619935308
1762.207105064248,1.8111360690667928
1762.9629629629628,1.8087549623602763
1763.718820861678,1.806380117077741
1764.474678760393,1.8040115085998303
1765.230536659108,1.801649112253578
1765.986394557823,1.7992929037904
1766.7422524565384,1.7969428588202332
1767.4981103552534,1.794598953274206
1768.2539682539682,1.7922611630867746
1769.0098261526832,1.789929464367626
1769.7656840513982,1.7876038333439748
1770.5215419501133,1.7852842463592478
1771.2773998488283,1.782970679912195
1772.0332577475435,1.7806631105758053
1772.7891156462586,1.778361515074647
1773.5449735449736,1.776065870257515
1774.3008314436886,1.7737761530751175
1775.0566893424036,1.771492340600329
1775.8125472411186,1.7692144100636689
1776.5684051398339,1.7669423387420378
1777.324263038549,1.7646761040877637
1778.080120937264,1.762415683646951
1778.835978835979,1.7601610550837632
1779.5918367346937,1.7579121961785307
1780.3476946334088,1.75566908482325
1781.103552532124,1.753431699026309
1781.8594104308388,1.7512000169065032
1782.615268329554,1.7489740166652112
1783.371126228269,1.7467536767345235
1784.126984126984,1.7445389754775245
1784.8828420256991,1.7423298914865966
1785.6386999244141,1.7401264034332882
1786.3945578231292,1.7379284900973864
1787.1504157218444,1.7357361303664418
1787.9062736205594,1.7335493032346763
1788.6621315192745,1.7313679878028496
1789.4179894179895,1.729192163276693
1790.1738473167045,1.7270218089682787
1790.9297052154193,1.724856904293195
1791.6855631141345,1.7226974287681731
1792.4414210128498,1.7205433620171289
1793.1972789115646,1.7183946837635609
1793.9531368102796,1.7162513738332894
1794.7089947089946,1.7141134121530157
1795.4648526077099,1.7119807787505146
1796.2207105064247,1.7098534537507364
1796.9765684051397,1.7077314173814642
1797.732426303855,1.705614649966537
1798.48828420257,1.7035031319263088
1799.244142101285,1.7013968437862284
1800.0,1.6992957661559254


==> anc/Fig.2/Symmetric_matter_600_VC=true.csv <==
muB,sigma
800.0,92.99999999992875
800.7558578987151,92.99999999994684
801.51171579743,92.99999999994684
802.2675736961451,92.99999999994684
803.0234315948602,92.99999999994684
803.7792894935752,92.99999999994684
804.5351473922902,92.99999999994684
805.2910052910053,92.99999999994684
806.0468631897203,92.99999999994684
806.8027210884353,92.99999999994684
807.5585789871504,92.99999999994684
808.3144368858655,92.99999999994684
809.0702947845805,92.99999999994684
809.8261526832955,92.99999999994684
810.5820105820105,92.99999999994684
811.3378684807257,92.99999999994684
812.0937263794408,92.99999999994684
812.8495842781556,92.99999999994684
813.6054421768707,92.99999999994684
814.3613000755859,92.99999999994684
815.1171579743008,92.99999999994684
815.8730158730159,92.99999999994684
816.6288737717309,92.99999999994684
817.384731670446,92.99999999994684
818.140589569161,92.99999999994684
818.8964474678761,92.99999999994684
819.6523053665911,92.99999999994684
820.408163265306,92.99999999994684
821.1640211640212,92.99999999994684
821.9198790627362,92.99999999994684
822.6757369614513,92.99999999994684
823.4315948601662,92.99999999994684
824.1874527588814,92.99999999994684
824.9433106575964,92.99999999994684
825.6991685563115,92.99999999994684
826.4550264550264,92.99999999994684
827.2108843537414,92.99999999994684
827.9667422524566,92.99999999994684
828.7226001511716,92.99999999994684
829.4784580498866,92.99999999994684
830.2343159486016,92.99999999994684
830.9901738473168,92.99999999994684
831.7460317460317,92.99999999994684
832.5018896447468,92.99999999994684
833.2577475434618,92.99999999994684
834.0136054421769,92.99999999994684
834.7694633408919,92.99999999994684
835.525321239607,92.99999999994684
836.281179138322,92.99999999994684
837.0370370370371,92.99999999994684
837.7928949357521,92.99999999994684
838.5487528344671,92.99999999994684
839.3046107331822,92.99999999994684
840.0604686318973,92.99999999994684
840.8163265306122,92.99999999994684
841.5721844293273,92.99999999994684
842.3280423280423,92.99999999994684
843.0839002267574,92.99999999994684
843.8397581254725,92.99999999994684
844.5956160241875,92.99999999994684
845.3514739229024,92.99999999994684
846.1073318216175,92.99999999994684
846.8631897203327,92.99999999994684
847.6190476190475,92.99999999994684
848.3749055177626,92.99999999994684
849.1307634164777,92.99999999994684
849.8866213151928,92.99999999994684
850.6424792139078,92.99999999994684
851.3983371126228,92.99999999994684
852.1541950113378,92.99999999994684
852.9100529100529,92.99999999994684
853.665910808768,92.99999999994684
854.421768707483,92.99999999994684
855.177626606198,92.99999999994684
855.933484504913,92.99999999994684
856.6893424036281,92.99999999994684
857.4452003023432,92.99999999994684
858.2010582010582,92.99999999994684
858.9569160997731,92.99999999994684
859.7127739984883,92.99999999994684
860.4686318972034,92.99999999994684
861.2244897959183,92.99999999994684
861.9803476946333,92.99999999994684
862.7362055933485,92.99999999999537
863.4920634920634,92.99999999999537
864.2479213907785,92.99999999999537
865.0037792894937,92.99999999999537
865.7596371882087,92.99999999999537
866.5154950869236,92.99999999999537
867.2713529856387,92.99999999999537
868.0272108843537,92.99999999999537
868.7830687830688,92.99999999999537
869.5389266817838,92.99999999999537
870.2947845804989,92.99999999999537
871.0506424792139,92.99999999999537
871.8065003779291,92.99999999999537
872.562358276644,92.99999999999537
873.318216175359,92.99999999999537
874.0740740740741,92.99999999999537
874.8299319727892,92.99999999999537
875.5857898715041,92.99999999999537
876.3416477702192,92.99999999999537
877.0975056689342,92.99999999999537
877.8533635676492,92.99999999999537
878.6092214663644,92.99999999999537
879.3650793650794,92.99999999999537
880.1209372637943,92.99999999999537
880.8767951625094,92.99999999999537
881.6326530612246,92.99999999999537
882.3885109599396,92.99999999999537
883.1443688586545,92.99999999999537
883.9002267573696,92.99999999999537
884.6560846560847,92.99999999999537
885.4119425547997,92.99999999999537
886.1678004535147,92.99999999999537
886.9236583522297,92.99999999999537
887.6795162509447,92.99999999999537
888.43537414966,92.99999999999537
889.1912320483749,92.99999999999537
889.9470899470899,92.99999999999537
890.702947845805,92.99999999999537
891.45880574452,92.99999999999537
892.2146636432351,92.99999999999537
892.9705215419502,92.99999999999537
893.7263794406651,92.99999999999537
894.4822373393802,92.99999999999537
895.2380952380953,92.99999999999537
895.9939531368102,92.99999999999537
896.7498110355252,92.99999999999537
897.5056689342404,92.99999999999537
898.2615268329554,92.99999999999537
899.0173847316705,92.99999999997924
899.7732426303855,92.99999999997924
900.5291005291006,92.99999999997924
901.2849584278156,92.99999999997924
902.0408163265306,92.99999999999649
902.7966742252456,92.99999999999649
903.5525321239608,92.99999999999649
904.3083900226757,92.99999999999649
905.0642479213907,92.99999999999649
905.8201058201058,92.99999999999649
906.575963718821,92.99999999999649
907.331821617536,92.99999999999649
908.0876795162509,92.99999999999649
908.843537414966,92.99999999999649
909.599395313681,92.99999999999649
910.3552532123961,92.99999999999649
911.1111111111111,92.99999999999649
911.8669690098262,92.99999999999649
912.6228269085411,92.99999999999649
913.3786848072563,92.99999999999649
914.1345427059713,92.99999999999649
914.8904006046862,92.99999999999649
915.6462585034014,92.99999999999649
916.4021164021163,92.99999999999649
917.1579743008315,92.99999999999649
917.9138321995465,92.99999999999649
918.6696900982615,92.99999999999649
919.4255479969765,92.99999999999649
920.1814058956917,92.99999999999649
920.9372637944066,92.99999999999649
921.6931216931217,92.99999999999649
922.4489795918367,92.99999999999649
923.2048374905519,92.99999999999649
923.9606953892668,70.87754872805168
924.7165532879819,70.51323271535796
925.472411186697,70.17416501392066
926.2282690854119,69.85622031768263
926.984126984127,69.55627260909728
927.739984882842,69.2718871575614
928.495842781557,69.00112461439817
929.251700680272,68.74241107324305
930.0075585789872,68.49444884303246
930.7634164777022,68.2561533633282
931.5192743764172,68.02660747768196
932.2751322751323,67.8050275675768
933.0309901738473,67.59073799479036
933.7868480725624,67.38315149201749
934.5427059712774,67.18175389454547
935.2985638699924,66.98609209493772
936.0544217687075,66.79576442716312
936.8102796674225,66.61041290927541
937.5661375661375,66.42971692076155
938.3219954648526,66.25338800783535
939.0778533635677,66.08116557854375
939.8337112622826,65.9128133071778
940.5895691609977,65.7481161132929
941.3454270597128,65.58687760493277
942.1012849584279,65.4289179030413
942.8571428571429,65.27407177952155
943.6130007558579,65.12218705576379
944.3688586545729,64.97312321834909
945.124716553288,64.82675021717733
945.880574452003,64.6829474175249
946.636432350718,64.54160268264998
947.392290249433,64.40261156691709
948.1481481481482,64.26587660854001
948.9040060468632,64.13130669329792
949.6598639455783,63.99881650345026
950.4157218442933,63.86832601697615
951.1715797430084,63.73976006443959
951.9274376417234,63.61304793153919
952.6832955404384,63.488123002367445
953.4391534391534,63.364922438331284
954.1950113378684,63.24338688856159
954.9508692365836,63.123460228060765
955.7067271352985,63.00508932050182
956.4625850340137,62.88822380274857
957.2184429327286,62.77281588897756
957.9743008314435,62.65882019202482
958.7301587301588,62.54619356027654
959.4860166288738,62.43489492847655
960.2418745275888,62.32488518098275
960.9977324263039,62.216127026337524
961.7535903250189,62.10858488182096
962.5094482237339,62.00222476733278
963.2653061224489,61.89701420744213
964.0211640211642,61.792922140976444
964.7770219198791,61.689918837440786
965.5328798185941,61.587975819637506
966.2887377173092,61.48706579192618
967.0445956160243,61.38716257366496
967.8004535147392,61.28824103733919
968.5563114134543,61.1902770510265
969.3121693121693,61.09324742479975
970.0680272108843,60.99712986075658
970.8238851095995,60.901902906403066
971.5797430083144,60.80754591107189
972.3356009070294,60.71403898518574
973.0914588057447,60.621362962126
973.8473167044594,60.52949936249402
974.6031746031745,60.43843036060363
975.3590325018896,60.34813875302637
976.1148904006047,60.25860792905208
976.8707482993198,60.169821842894976
977.6266061980348,60.08176498756652
978.3824640967498,59.99442237024295
979.1383219954648,59.90777948907856
979.8941798941798,59.82182231131489
980.650037792895,59.736537252628565
981.4058956916099,59.65191115762709
982.161753590325,59.56793128140604
982.9176114890402,59.484585272114195
983.6734693877552,59.401861154449556
984.4293272864702,59.319747314018635
985.1851851851852,59.23823248253155
985.9410430839002,59.15730572375752
986.6969009826153,59.07695642018322
987.4527588813304,58.997174260380056
988.2086167800453,58.917949226959394
988.9644746787603,58.8392715851761
989.7203325774755,58.76113187204063
990.4761904761904,58.68352088598849
991.2320483749056,58.60642967705201
991.9879062736206,58.529849537466326
992.7437641723355,58.45377199274788
993.4996220710507,58.3781887931742
994.2554799697657,58.30309190565915
995.0113378684807,58.22847350599876
995.7671957671957,58.1543259714701
996.5230536659108,58.080641873751276
997.2789115646258,58.00741397216833
998.0347694633409,57.9346352072339
998.7906273620561,57.86229869445901
999.5464852607709,57.79039771844868
1000.3023431594861,57.718925727225304
1001.0582010582011,57.64787632682036
1001.8140589569161,57.577243276064344
1002.569916855631,57.50702048161971
1003.3257747543462,57.43720199319604
1004.0816326530612,57.36778199897534
1004.8374905517762,57.29875482121468
1005.5933484504915,57.2301149120278
1006.3492063492063,57.161856849336104
1007.1050642479213,57.09397533297341
1007.8609221466364,57.0264651809499
1008.6167800453514,56.95932132585861
1009.3726379440665,56.89253881141563
1010.1284958427816,56.826112789138875
1010.8843537414966,56.76003851514736
1011.6402116402116,56.69431134708072
1012.3960695389267,56.62892674114217
1013.1519274376417,56.56388024923708
1013.9077853363567,56.4991675162237
1014.6636432350718,56.434784277264704
1015.4195011337868,56.37072635527036
1016.1753590325018,56.306989658436336
1016.9312169312169,56.243570177869415
1017.687074829932,56.18046398528682
1018.4429327286471,56.117667230818135
1019.1987906273621,56.0551761408574
1019.9546485260771,55.992987016005124
1020.7105064247921,55.9310962290824
1021.4663643235072,55.86950022319636
1022.2222222222223,55.80819550989104
1022.9780801209372,55.74717866734556
1023.7339380196522,55.686446338637985
1024.4897959183672,55.62599523006379
1025.2456538170823,55.565822109517235
1026.0015117157975,55.505923804909564
1026.7573696145125,55.44629720265556
1027.5132275132275,55.38693924619791
1028.2690854119426,55.32784693458329
1029.0249433106576,55.26901732107839
1029.7808012093726,55.21044751183663
1030.5366591080876,55.152134664599465
1031.2925170068029,55.09407598744403
1032.0483749055177,55.03626873756532
1032.804232804233,54.97871022009537
1033.560090702948,54.92139778695958
1034.315948601663,54.8643288357729
1035.071806500378,54.807500808756316
1035.827664399093,54.75091119169637
1036.583522297808,54.69455751290884
1037.339380196523,54.638437342385245
1038.095238095238,54.58254829056281
1038.851095993953,54.52688800770666
1039.6069538926681,54.4714541828
1040.3628117913834,54.41624454276703
1041.1186696900982,54.36125685159634
1041.8745275888132,54.30648890951569
1042.6303854875284,54.2519385521879
1043.3862433862432,54.19760364994191
1044.1421012849585,54.14348210700489
1044.8979591836735,54.089571860770604
1045.6538170823885,54.03587088108228
1046.4096749811035,53.98237716953562
1047.1655328798188,53.92908875880035
1047.9213907785336,53.87600371196218
1048.6772486772488,53.82312012187899
1049.4331065759638,53.77043611055716
1050.1889644746786,53.717949828546686
1050.944822373394,53.66565945433455
1051.700680272109,53.61356319379604
1052.4565381708237,53.561659279605
1053.212396069539,53.50994597070374
1053.968253968254,53.458421551763855
1054.724111866969,53.407084332669115
1055.479969765684,53.355932648008014
1056.235827664399,53.304964856584874
1056.991685563114,53.25417934093481
1057.747543461829,53.203574506856526
1058.503401360544,53.1531487829576
1059.2592592592591,53.10290062020717
1060.0151171579744,53.052828491502865
1060.7709750566894,53.002930891245086
1061.5268329554044,52.953206334925326
1062.2826908541194,52.90365335872386
1063.0385487528345,52.85427051911417
1063.7944066515497,52.8050563924806
1064.5502645502645,52.75600957474185
1065.3061224489795,52.707128680987374
1066.0619803476945,52.65841234511746
1066.8178382464098,52.60985921949752
1067.5736961451248,52.561467974614175
1068.3295540438398,52.5132372987477
1069.0854119425549,52.46516589763845
1069.8412698412699,52.41725249418151
1070.597127739985,52.369495828110125
1071.3529856387,52.32189465567744
1072.108843537415,52.27444774940679
1072.86470143613,52.22715389772634
1073.620559334845,52.1800119047949
1074.37641723356,52.133020590071425
1075.132275132275,52.08617878823294
1075.8881330309903,52.03948534878518
1076.6439909297053,51.99293913575708
1077.3998488284203,51.94653902760458
1078.1557067271353,51.900283916789135
1078.9115646258504,51.85417270989547
1079.6674225245654,51.80820432662453
1080.4232804232804,51.762377700616184
1081.1791383219954,51.71669177849323
1081.9349962207107,51.67114551947412
1082.6908541194257,51.62573789589984
1083.4467120181407,51.58046789249861
1084.2025699168557,51.535334506299655
1084.9584278155708,51.49033674643323
1085.7142857142858,51.4454736339289
1086.4701436130008,51.40074420152258
1087.2260015117158,51.35614749346472
1087.9818594104308,51.31168256533336
1088.7377173091459,51.26734848385049
1089.4935752078609,51.22314432670355
1090.249433106576,51.17906918236951
1091.005291005291,51.13512214994228
1091.761148904006,51.0913023389642
1092.517006802721,51.04760886925999
1093.272864701436,51.00404087077768
1094.028722600151,50.960597483424856
1094.784580498866,50.91727785691801
1095.5404383975813,50.87408115062779
1096.296296296296,50.831006533428884
1097.0521541950116,50.78805318355423
1097.8080120937266,50.74522028845096
1098.5638699924414,50.70250704464254
1099.3197278911566,50.65991265758334
1100.0755857898716,50.61743634153141
1100.8314436885867,50.57507731940922
1101.5873015873015,50.53283482267703
1102.3431594860167,50.49070809120347
1103.0990173847317,50.448696373141836
1103.8548752834467,50.40679892480134
1104.6107331821618,50.36501501053526
1105.3665910808768,50.3233439026153
1106.1224489795918,50.281784881118774
1106.8783068783068,50.24033723381127
1107.6341647770219,50.19900025603902
1108.3900226757369,50.15777325061623
1109.145880574452,50.11665552771823
1109.9017384731671,50.07564640476791
1110.657596371882,50.03474520635081
1111.4134542705972,49.99395126409222
1112.1693121693122,49.95326391656728
1112.9251700680272,49.91268250920221
1113.6810279667422,49.87220639417421
1114.4368858654573,49.83183493031904
1115.1927437641723,49.791567483037
1115.9486016628873,49.75140342420195
1116.7044595616026,49.71134213206999
1117.4603174603176,49.67138299119128
1118.2161753590326,49.631525392324136
1118.9720332577476,49.59176873234957
1119.7278911564626,49.55211241418689
1120.4837490551777,49.51255584670981
1121.2396069538927,49.47309844466778
1121.9954648526077,49.43373962860833
1122.7513227513227,49.39447882479025
1123.5071806500378,49.355315465117975
1124.2630385487528,49.316248987058515
1125.0188964474678,49.27727883356947
1125.7747543461828,49.23840445302365
1126.5306122448978,49.19962529914207
1127.2864701436129,49.160940830920126
1128.042328042328,49.12235051255806
1128.798185941043,49.08385381339232
1129.554043839758,49.04545020783139
1130.3099017384732,49.007139175285864
1131.0657596371882,48.96892020010693
1131.8216175359032,48.930792771512046
1132.5774754346185,48.89275638355981
1133.3333333333335,48.85481053499959
1134.0891912320485,48.81695472934774
1134.8450491307635,48.77918847473126
1135.6009070294783,48.7415112837716
1136.3567649281936,48.703922673686606
1137.1126228269086,48.66642216612458
1137.8684807256236,48.629009287133464
1138.6243386243386,48.591683567107275
1139.3801965230537,48.55444454072927
1140.1360544217687,48.51729174692151
1140.8919123204837,48.48022472878907
1141.6477702191987,48.44324303357091
1142.4036281179137,48.406346212587664
1143.1594860166288,48.36953382119112
1143.9153439153438,48.33280541871627
1144.6712018140588,48.29616056843149
1145.4270597127738,48.25959883749129
1146.1829176114893,48.223119796888355
1146.938775510204,48.18672302140763
1147.6946334089191,48.150408089581774
1148.4504913076341,48.11417458364448
1149.2063492063492,48.07802208948596
1149.9622071050642,48.041950196611204
1150.7180650037792,48.00595849809531
1151.4739229024945,47.97004659054231
1152.2297808012095,47.93421407404153
1152.9856386999245,47.89846055213047
1153.7414965986395,47.86278563177664
1154.4973544973545,47.82718892319138
1155.2532123960696,47.79167004012641
1156.0090702947846,47.756228599437115
1156.7649281934996,47.72086422130476
1157.5207860922146,47.685576529108005
1158.2766439909296,47.65036514940298
1159.0325018896447,47.61522971188207
1159.7883597883597,47.58016984940614
1160.544217687075,47.545185197639235
1161.3000755857897,47.51027539567276
1162.055933484505,47.475440085330796
1162.81179138322,47.440678911467664
1163.567649281935,47.40599152186848
1164.32350718065,47.37137756721409
1165.079365079365,47.33683670105015
1165.83522297808,47.30236857975457
1166.5910808767953,47.26797286250801
1167.3469387755104,47.23364921125885
1168.1027966742254,47.19939729069527
1168.8586545729404,47.16521676821507
1169.6145124716554,47.131107313893615
1170.3703703703704,47.09706860045754
1171.1262282690855,47.06310030325292
1171.8820861678005,47.02920210021764
1172.6379440665155,46.99537367185425
1173.3938019652305,46.96161470115059
1174.1496598639455,46.92792487380309
1174.9055177626606,46.89430387770081
1175.6613756613756,46.86075140334227
1176.4172335600906,46.82726714367277
1177.1730914588059,46.793850793993336
1177.9289493575207,46.760502051994315
1178.6848072562357,46.727220617716846
1179.440665154951,46.69400619352846
1180.196523053666,46.660858484099215
1180.952380952381,46.62777719637565
1181.708238851096,46.594762039558624
1182.4640967498112,46.561812725078816
1183.219954648526,46.52892896657392
1183.975812547241,46.496110479863646
1184.731670445956,46.46335698293082
1185.4875283446713,46.43066819589493
1186.243386243386,46.398043840992585
1186.9992441421014,46.36548364255471
1187.7551020408164,46.33298732698515
1188.5109599395314,46.30055462273958
1189.2668178382464,46.26818526030397
1190.0226757369614,46.23587897217397
1190.7785336356765,46.20363549283554
1191.5343915343915,46.17145455874282
1192.2902494331065,46.139335908300396
1193.0461073318215,46.10727928184133
1193.8019652305366,46.07528442161018
1194.5578231292516,46.04335107174077
1195.3136810279668,46.01147897824012
1196.0695389266818,45.979667888969004
1196.8253968253969,45.94791755362194
1197.581254724112,45.9162277237106
1198.337112622827,45.88459815254541
1199.092970521542,45.85302859521743
1199.848828420257,45.82151880858073
1200.6046863189722,45.79006855123553
1201.3605442176872,45.75867758351153
1202.116402116402,45.72734566744929
1202.8722600151173,45.696072566784686
1203.6281179138323,45.664858046932345
1204.3839758125473,45.63370187496962
1205.1398337112623,45.602603819620136
1205.8956916099773,45.57156365123714
1206.6515495086924,45.54058114178944
1207.4074074074074,45.5096560648436
1208.1632653061224,45.47878819555114
1208.9191232048374,45.44797731063227
1209.6749811035525,45.41722318836007
1210.4308390022675,45.38652560854688
1211.1866969009827,45.35588435252931
1211.9425547996975,45.32529920315377
1212.6984126984125,45.29476994476207
1213.4542705971278,45.26429636317762
1214.2101284958428,45.23387824569196
1214.9659863945578,45.20351538104903
1215.7218442932729,45.173207559433735
1216.477702191988,45.14295457245838
1217.2335600907031,45.11275621314721
1217.989417989418,45.08261227592643
1218.7452758881332,45.05252255660801
1219.5011337868482,45.02248685237989
1220.2569916855632,44.99250496179056
1221.0128495842782,44.962576684739716
1221.7687074829932,44.93270182246026
1222.5245653817083,44.90288017751462
1223.2804232804233,44.873111553775495
1224.0362811791383,44.843395756413706
1224.7921390778533,44.813732591894464
1225.5479969765684,44.78412186795539
1226.3038548752834,44.75456339360158
1227.0597127739984,44.72505697909276
1227.8155706727134,44.695602435931384
1228.5714285714284,44.66619957684701
1229.3272864701437,44.636848215800796
1230.0831443688587,44.607548167948416
1230.8390022675737,44.57829924966207
1231.5948601662888,44.54910127848294
1232.3507180650038,44.519954073147815
1233.1065759637188,44.49085745355067
1233.8624338624338,44.461811240744034
1234.6182917611488,44.432815256933466
1235.3741496598639,44.40386932544603
1236.130007558579,44.37497327074928
1236.8858654572941,44.34612691841694
1237.6417233560092,44.31733009514874
1238.3975812547242,44.28858262872328
1239.1534391534392,44.25988434801311
1239.9092970521542,44.23123508296903
1240.6651549508692,44.20263466462307
1241.4210128495843,44.17408292501853
1242.1768707482993,44.14557969732189
1242.9327286470143,44.11712481569371
1243.6885865457293,44.08871811533804
1244.4444444444443,44.06035943248387
1245.2003023431596,44.0320486043745
1245.9561602418746,44.00378546928516
1246.7120181405894,43.97556986641622
1247.4678760393047,43.947401636027585
1248.2237339380197,43.919280619305
1248.9795918367345,43.89120665850174
1249.7354497354497,43.863179596742974
1250.4913076341647,43.835199278184014
1251.2471655328798,43.80726554775566
1252.003023431595,43.77937825158739
1252.75888133031,43.75153723656938
1253.514739229025,43.723742350559434
1254.27059712774,43.69599344233163
1255.026455026455,43.668290361570534
1255.7823129251701,43.640632958862106
1256.5381708238851,43.61302108568602
1257.2940287226002,43.58545459441042
1258.0498866213152,43.557933338280876
1258.8057445200302,43.530457171418156
1259.5616024187452,43.503025948805636
1260.3174603174602,43.47563952628693
1261.0733182161753,43.44829776055511
1261.8291761148903,43.42100050914855
1262.5850340136055,43.39374763044232
1263.3408919123203,43.36653898364297
1264.0967498110356,43.33937442877945
1264.8526077097504,43.3122538266989
1265.6084656084656,43.285177039058425
1266.3643235071806,43.25814392831903
1267.1201814058957,43.231154357739754
1267.876039304611,43.204208191370306
1268.6318972033257,43.17730529404497
1269.3877551020407,43.15044553137695
1270.1436130007557,43.123628769751654
1270.8994708994708,43.096854876319604
1271.655328798186,43.070123718994
1272.411186696901,43.04343516643737
1273.167044595616,43.01678908806654
1273.922902494331,42.99018535403324
1274.678760393046,42.9636238352322
1275.4346182917611,42.937104403286014
1276.1904761904761,42.91062693053615
1276.9463340891912,42.88419129005425
1277.7021919879062,42.85779735561775
1278.4580498866214,42.83144500171327
1279.2139077853362,42.80513410353036
1279.9697656840515,42.778864536960796
1280.7256235827665,42.75263617856627
1281.4814814814815,42.72644890563247
1282.2373393801965,42.70030259607856
1282.9931972789116,42.674197128553935
1283.7490551776266,42.6481323823249
1284.5049130763416,42.62210823736915
1285.2607709750566,42.59612457424597
1286.0166288737719,42.57018127429277
1286.7724867724867,42.544278219420626
1287.528344671202,42.51841529216369
1288.284202569917,42.492592375741445
1289.040060468632,42.466809353971726
1289.795918367347,42.44106611139438
1290.551776266062,42.41536253300765
1291.307634164777,42.38969850460625
1292.063492063492,42.364073912497545
1292.819349962207,42.33848864362632
1293.575207860922,42.31294258554459
1294.3310657596373,42.287435626406186
1295.0869236583521,42.26196765501802
1295.8427815570672,42.23653856056167
1296.5986394557824,42.21114823313463
1297.3544973544972,42.18579656327429
1298.1103552532122,42.160483441860926
1298.8662131519275,42.13520876087592
1299.6220710506425,42.10997241222899
1300.3779289493575,42.08477428899752
1301.1337868480725,42.059614284470925
1301.8896447467878,42.034492292584616
1302.6455026455028,42.00940820783003
1303.4013605442176,41.98436192524883
1304.1572184429328,41.95935334042858
1304.9130763416479,41.93438234950156
1305.668934240363,41.90944884913733
1306.424792139078,41.8845527365407
1307.180650037793,41.85969390944765
1307.936507936508,41.83487226612125
1308.692365835223,41.81008770534733
1309.448223733938,41.785340126439074
1310.204081632653,41.76062942920278
1310.959939531368,41.735955513977835
1311.715797430083,41.71131828160686
1312.4716553287983,41.68671763344071
1313.2275132275133,41.66215347132306
1313.9833711262281,41.637625697598914
1314.7392290249434,41.61313421510685
1315.4950869236582,41.588678927175565
1316.2509448223734,41.56425973762093
1317.0068027210884,41.539876550737375
1317.7626606198035,41.51552927131805
1318.5185185185185,41.49121780459025
1319.2743764172335,41.466942056329415
1320.0302343159487,41.44270193269163
1320.7860922146638,41.41849734035578
1321.5419501133786,41.39432818644983
1322.2978080120938,41.370194378562104
1323.0536659108088,41.3460958247364
1323.8095238095239,41.32203243347076
1324.5653817082389,41.29800411371301
1325.321239606954,41.27401077486093
1326.077097505669,41.250052326751096
1326.832955404384,41.226128679664306
1327.588813303099,41.202239744318945
1328.344671201814,41.17838543186792
1329.100529100529,41.15456565389557
1329.856386999244,41.13078032241508
1330.6122448979593,41.10702934986602
1331.3681027966743,41.0833126491098
1332.123960695389,41.05963013342879
1332.8798185941043,41.03598171652167
1333.6356764928194,41.01236731250142
1334.3915343915344,40.98878683589286
1335.1473922902496,40.965240201628724
1335.9032501889644,40.941727325047495
1336.6591080876794,40.91824812189134
1337.4149659863947,40.89480250830136
1338.1708238851097,40.87139040081712
1338.9266817838247,40.848011716373016
1339.6825396825395,40.82466637229434
1340.4383975812548,40.80135428629737
1341.1942554799698,40.778075376484026
1341.9501133786848,40.75482956134075
1342.7059712773998,40.73161675973576
1343.4618291761149,40.70843689091599
1344.2176870748299,40.685289874504704
1344.973544973545,40.662175630500045
1345.72940287226,40.639094079270144
1346.485260770975,40.616045141553215
1347.24111866969,40.59302873845318
1347.996976568405,40.57004479143829
1348.7528344671202,40.5470932223387
1349.5086923658353,40.52417395334291
1350.26455026455,40.5012869069969
1351.0204081632653,40.47843200620138
1351.7762660619803,40.45560917420812
1352.5321239606953,40.432818334619164
1353.2879818594106,40.41005941138425
1354.0438397581254,40.38733232879758
1354.7996976568406,40.36463701149684
1355.5555555555557,40.34197338446048
1356.3114134542707,40.319341373004164
1357.0672713529857,40.29674090278113
1357.8231292517007,40.274171899777485
1358.5789871504157,40.25163429031177
1359.3348450491308,40.22912800103196
1360.0907029478458,40.206652958913565
1360.8465608465608,40.18420909125652
1361.6024187452758,40.16179632568542
1362.3582766439908,40.13941459014518
1363.1141345427059,40.11706381289912
1363.869992441421,40.094743922529176
1364.625850340136,40.07245484793055
1365.3817082388512,40.0501965183121
1366.1375661375662,40.02796886319335
1366.8934240362812,40.00577181240313
1367.6492819349962,39.98360529607614
1368.4051398337112,39.96146924465305
1369.1609977324265,39.93936358887669
1369.9168556311413,39.91728825979189
1370.6727135298563,39.89524318874108
1371.4285714285713,39.87322830736483
1372.1844293272866,39.85124354759915
1372.9402872260016,39.829288841672934
1373.6961451247166,39.80736412210683
1374.4520030234316,39.78546932171138
1375.2078609221467,39.76360437358421
1375.9637188208617,39.741769211109705
1376.7195767195767,39.71996376795646
1377.4754346182917,39.698187978075396
1378.2312925170068,39.67644177569747
1378.9871504157218,39.65472509533353
1379.743008314437,39.63303787177083
1380.4988662131518,39.61138004007223
1381.2547241118668,39.58975153557398
1382.0105820105819,39.56815229388476
1382.7664399092969,39.54658225088342
1383.5222978080124,39.525041342716904
1384.2781557067271,39.50352950579963
1385.0340136054422,39.48204667681072
1385.7898715041572,39.46059279269331
1386.5457294028722,39.439167790651794
1387.3015873015872,39.41777160815205
1388.0574452003023,39.39640418291833
1388.8133030990175,39.375065452928744
1389.5691609977325,39.35375535642278
1390.3250188964475,39.33247383189011
1391.0808767951626,39.31122081807326
1391.8367346938776,39.28999625396597
1392.5925925925926,39.26880007881079
1393.3484504913076,39.247632232098645
1394.1043083900227,39.22649265356642
1394.8601662887377,39.205381283201945
1395.6160241874527,39.18429806121102
1396.3718820861677,39.16324292807902
1397.1277399848827,39.14221582450649
1397.8835978835978,39.1212166914391
1398.639455782313,39.100245470064216
1399.395313681028,39.07930210179167
1400.151171579743,39.05838652827953
1400.907029478458,39.03749869141156
1401.662887377173,39.016638533311465
1402.418745275888,38.995805996327164
1403.174603174603,38.97500102302892
1403.9304610733184,38.95422355622947
1404.6863189720334,38.93347353895314
1405.4421768707484,38.912750914461085
1406.1980347694634,38.892055626228085
1406.9538926681782,38.87138761795626
1407.7097505668935,38.850746833568756
1408.4656084656085,38.83013321720645
1409.2214663643235,38.809546713227235
1409.9773242630386,38.78898726620713
1410.7331821617536,38.76845482094281
1411.4890400604686,38.747949322433755
1412.2448979591836,38.72747071590194
1413.0007558578986,38.707018946777424
1413.7566137566137,38.68659396070114
1414.512471655329,38.666195703524366
1415.268329554044,38.64582412130488
1416.024187452759,38.62547916030481
1416.780045351474,38.60516076699862
1417.5359032501888,38.58486888805961
1418.291761148904,38.56460347036577
1419.047619047619,38.54436446099687
1419.8034769463343,38.52415180723346
1420.559334845049,38.50396545655568
1421.315192743764,38.4838053566422
1422.0710506424793,38.46367145536848
1422.8269085411941,38.44356370080669
1423.5827664399092,38.42348204122332
1424.3386243386244,38.40342642507915
1425.0944822373394,38.383396801027565
1425.8503401360545,38.363393117912864
1426.6061980347695,38.343415324770874
1427.3620559334845,38.32346337082592
1428.1179138321995,38.303537205490734
1428.8737717309145,38.283636778365576
1429.6296296296296,38.26376203923624
1430.3854875283448,38.2439129380741
1431.1413454270596,38.22408942503414
1431.8972033257746,38.204291450454356
1432.6530612244899,38.18451896485409
1433.4089191232047,38.164771918934335
1434.1647770219197,38.14505026357535
1434.920634920635,38.12535394983579
1435.6764928193502,38.1056829289526
1436.4323507180652,38.086037152339266
1437.18820861678,38.066416571585044
1437.944066515495,38.04682113845321
1438.69992441421,38.027250804881945
1439.455782312925,38.00770552298063
1440.2116402116403,37.988185245031545
1440.9674981103553,37.968689923487524
1441.7233560090704,37.94921951097063
1442.4792139077854,37.9297739602722
1443.2350718065004,37.91035322435167
1443.9909297052154,37.890957256334715
1444.7467876039304,37.871586009513315
1445.5026455026455,37.85223943734478
1446.2585034013607,37.8329174934502
1447.0143613000755,37.81362013161411
1447.7702191987905,37.79434730578289
1448.5260770975055,37.775098970064654
1449.2819349962206,37.755875078728096
1450.0377928949356,37.73667558620134
1450.7936507936508,37.71750044707082
1451.5495086923659,37.698349616081465
1452.3053665910809,37.67922304813482
1453.061224489796,37.66012069828812
1453.817082388511,37.64104252175441
1454.572940287226,37.62198847390037
1455.328798185941,37.602958510247056
1456.0846560846562,37.58395258646737
1456.8405139833712,37.56497065838615
1457.5963718820863,37.54601268197938
1458.3522297808013,37.52707861337302
1459.1080876795163,37.50816840884232
1459.863945578231,37.489282024811175
1460.6198034769463,37.470419417850664
1461.3756613756614,37.45158054467933
1462.1315192743764,37.432765362161
1462.8873771730914,37.413973827305455
1463.6432350718064,37.3952058972665
1464.3990929705215,37.376461529341476
1465.1549508692365,37.357740680971034
1465.9108087679517,37.339043309737626
1466.6666666666667,37.32036937336483
1467.4225245653818,37.30171882975578
1468.1783824640968,37.28309163679903
1468.9342403628118,37.264487752727014
1469.6900982615268,37.24590713586084
1470.4459561602416,37.22734974454144
1471.2018140589569,37.20881553735144
1471.9576719576721,37.1903044729767
1472.7135298563871,37.17181651025613
1473.469387755102,37.153351608141364
1474.225245653817,37.13490972573101
1474.9811035525322,37.11649082225376
1475.7369614512472,37.0980948570704
1476.4928193499622,37.07972178967387
1477.2486772486773,37.06137157968803
1478.0045351473923,37.043044186866766
1478.7603930461073,37.02473957109413
1479.5162509448223,37.0064576923819
1480.2721088435374,36.98819851087166
1481.0279667422524,36.96996198683168
1481.7838246409676,36.95174808065674
1482.5396825396826,36.9335567528688
1483.2955404383977,36.91538796411469
1484.0513983371125,36.897241675166356
1484.8072562358275,36.87911784691957
1485.5631141345427,36.86101644039428
1486.3189720332578,36.8429374167327
1487.0748299319728,36.82488073719946
1487.8306878306878,36.806846363181414
1488.586545729403,36.788834256185446
1489.342403628118,36.770844377839374
1490.0982615268329,36.75287668989036
1490.8541194255479,36.734931154204986
1491.6099773242631,36.71700773276796
1492.3658352229781,36.69910638768208
1493.1216931216932,36.68122708116737
1493.8775510204082,36.66336977556007
1494.6334089191232,36.64553443331269
1495.3892668178382,36.62772101699337
1496.1451247165533,36.60992948928439
1496.9009826152683,36.59215981298294
1497.6568405139835,36.574411950999185
1498.4126984126983,36.55668586635742
1499.1685563114136,36.53898152219249
1499.9244142101286,36.52129888175279
1500.6802721088434,36.50363790839722
1501.4361300075584,36.48599856559543
1502.1919879062737,36.46838081692778
1502.947845804989,36.45078462608273
1503.7037037037037,36.4332099568597
1504.4595616024187,36.41565677316491
1505.2154195011337,36.398125039013564
1505.9712773998488,36.380614718527546
1506.7271352985638,36.3631257759359
1507.482993197279,36.345658175573526
1508.238851095994,36.328211881881266
1508.994708994709,36.310786859405326
1509.750566893424,36.29338307279619
1510.5064247921391,36.276000486808385
1511.2622826908541,36.25863906630055
1512.0181405895692,36.24129877623364
1512.7739984882842,36.22397958167183
1513.5298563869994,36.20668144778061
1514.2857142857142,36.18940433982742
1515.0415721844292,36.172148223180685
1515.7974300831443,36.15491306330905
1516.5532879818593,36.13769882578116
1517.3091458805743,36.12050547626553
1518.0650037792896,36.10333298052886
1518.8208616780046,36.08618130443691
1519.5767195767196,36.06905041395342
1520.3325774754346,36.05194027513928
1521.0884353741496,36.03485085415282
1521.8442932728647,36.017782117247876
1522.6001511715797,36.000734030775675
1523.356009070295,35.98370656118227
1524.11186696901,35.96669967500848
1524.867724867725,35.94971333889082
1525.62358276644,35.932747519558426
1526.3794406651548,35.91580218383577
1527.13529856387,35.89887729863863
1527.891156462585,35.88197283097735
1528.6470143613,35.86508874795325
1529.402872260015,35.84822501675964
1530.1587301587301,35.83138160468487
1530.9145880574451,35.81455847910092
1531.6704459561602,35.797755607551515
1532.4263038548752,35.78097295736552
1533.1821617535904,35.76421049641706
1533.9380196523055,35.74746819236519
1534.6938775510205,35.73074601303382
1535.4497354497355,35.714043926335606
1536.2055933484505,35.69736190027059
1536.9614512471653,35.680699902926285
1537.7173091458806,35.66405790247732
1538.4731670445956,35.64743586718506
1539.2290249433108,35.630833765603846
1539.9848828420256,35.61425156554582
1540.7407407407406,35.59768923615016
1541.496598639456,35.58114674581367
1542.252456538171,35.56462406322403
1543.0083144368857,35.54812115730607
1543.764172335601,35.53163799659591
1544.520030234316,35.51517455007472
1545.275888133031,35.49873078702782
1546.031746031746,35.482306676420905
1546.787603930461,35.465902187440946
1547.543461829176,35.44951728935555
1548.299319727891,35.43315195151456
1549.0551776266063,35.41680614334847
1549.8110355253214,35.400479834367744
1550.5668934240364,35.384172994164736
1551.3227513227512,35.36788559241115
1552.0786092214664,35.35161759885399
1552.8344671201814,35.33536898332623
1553.5903250188962,35.31913971573659
1554.3461829176115,35.30292976606812
1555.1020408163265,35.28673910438682
1555.8578987150418,35.270567700832544
1556.6137566137565,35.25441552562833
1557.3696145124716,35.238282549068145
1558.1254724111866,35.22216874152442
1558.8813303099016,35.20607407344568
1559.6371882086169,35.18999851535617
1560.3930461073319,35.17394203785561
1561.148904006047,35.1579046116185
1561.904761904762,35.14188620739742
1562.660619803477,35.12588679600995
1563.416477702192,35.10990634835372
1564.172335600907,35.093944835406056
1564.928193499622,35.078002228209066
1565.684051398337,35.06207849788016
1566.4399092970523,35.04617361561323
1567.195767195767,35.030287552660226
1567.951625094482,35.014420280370125
1568.7074829931971,34.99857177013449
1569.4633408919124,34.98274199344257
1570.2191987906274,34.96693092183788
1570.9750566893424,34.95113852694368
1571.7309145880574,34.935364780438555
1572.4867724867725,34.919609654533026
1573.2426303854875,34.90387311973394
1573.9984882842025,34.8881551492586
1574.7543461829177,34.872455714638335
1575.5102040816328,34.85677478789734
1576.2660619803478,34.84111234115238
1577.0219198790628,34.82546834657393
1577.7777777777778,34.809842776401524
1578.5336356764928,34.7942356029435
1579.2894935752076,34.77864679857541
1580.045351473923,34.7630763357397
1580.8012093726381,34.747524186944844
1581.557067271353,34.73199032476629
1582.312925170068,34.716474721853366
1583.068783068783,34.70097735088871
1583.824640967498,34.68549818467744
1584.580498866213,34.67003719602324
1585.3363567649283,34.65459435785389
1586.0922146636433,34.6391696431277
1586.8480725623583,34.62376302487562
1587.6039304610733,34.60837447619222
1588.3597883597884,34.593003970247146
1589.1156462585034,34.577651480241876
1589.8715041572182,34.56231697946232
1590.6273620559336,34.54700044127517
1591.3832199546487,34.5317018390815
1592.1390778533637,34.516421146354396
1592.8949357520785,34.501158336636884
1593.6507936507935,34.48591338350047
1594.4066515495088,34.47068626063583
1595.1625094482238,34.4554769417382
1595.9183673469388,34.44028540058912
1596.6742252456538,34.425111611043256
1597.4300831443688,34.40995554699187
1598.1859410430839,34.39481718240474
1598.9417989417989,34.379696491294446
1599.697656840514,34.36459344774486
1600.4535147392291,34.34950802589605
1601.2093726379442,34.33392102881939
1601.9652305366592,34.315569670986044
1602.7210884353742,34.29539391382315
1603.4769463340892,34.27373569295663
1604.232804232804,34.2507453135557
1604.9886621315193,34.22650803815299
1605.7445200302343,34.201077196406466
1606.5003779289495,34.17448748775482
1607.2562358276643,34.14676152038316
1608.0120937263794,34.117913446668005
1608.7679516250946,34.08795116103972
1609.5238095238094,34.05687771159222
1610.2796674225244,34.02469224878528
1611.0355253212397,33.99139068517958
1611.7913832199547,33.95696616628815
1612.5472411186697,33.92140941320828
1613.3030990173847,33.8847089752641
1614.0589569160998,33.846851417079954
1614.8148148148148,33.80782145774898
1615.5706727135298,33.767602073109586
1616.326530612245,33.72617456956673
1617.08238851096,33.683518635330394
1617.8382464096749,33.639612373391444
1618.59410430839,33.59443231943734
1619.3499622071051,33.547953447102024
1620.10582010582,33.500149162375926
1620.861678004535,33.45099128854823
1621.6175359032502,33.40045004275204
1622.3733938019654,33.348494004923126
1623.1292517006802,33.295090079808446
1623.8851095993953,33.24020345250179
1624.6409674981103,33.18379753789919
1625.3968253968253,33.12583392435204
1626.1526832955403,33.06627231176954
1626.9085411942556,33.00507044434285
1627.6643990929706,32.942184038059395
1628.4202569916856,32.87756670314958
1629.1761148904006,32.8111698616096
1629.9319727891157,32.742942659939644
1630.6878306878307,32.67283187730258
1631.4436885865457,32.60078182926572
1632.1995464852607,32.52673426746698
1632.955404383976,32.45062827546164
1633.711262282691,32.3724001612062
1634.4671201814058,32.29198334675719
1635.2229780801208,32.2093082558867
1635.9788359788358,32.12430220027086
1636.7346938775509,32.036889265601005
1637.490551776266,31.94699019842138
1638.2464096749811,31.854522296108513
1639.0022675736961,31.759399301349543
1639.7581254724112,31.661531302784457
1640.5139833711262,31.560824646267815
1641.2698412698412,31.457181858711987
1642.0256991685565,31.35050158905433
1642.7815570672715,31.240678570972108
1643.5374149659865,31.127603612914385
1644.2932728647015,31.01116362192779
1645.0491307634165,30.89124166886009
1645.8049886621313,30.767717103663824
1646.5608465608464,30.64046573084048
1647.3167044595616,30.509360056425013
1648.0725623582766,30.37426961939011
1648.8284202569916,30.23506142181697
1649.5842781557067,30.091600473645197
1650.3401360544217,29.943750469145886
1651.0959939531367,29.79137461337677
1651.8518518518517,29.634336617558407
1652.607709750567,29.472501882466954
1653.363567649282,29.30573888821482
1654.119425547997,29.133920806946012
1654.875283446712,28.956927351739743
1655.631141345427,28.77464686990747
1656.386999244142,28.58697868168438
1657.1428571428569,28.39383565568856
1657.8987150415724,28.195147000114748
1658.6545729402874,27.990861233778244
1659.4104308390024,27.780949283539407
1660.1662887377172,27.565407635367507
1660.9221466364324,27.344261446051483
1661.6780045351475,27.117567502895515
1662.4338624338623,26.885416901738328
1663.1897203325775,26.647937301173666
1663.9455782312925,26.405294606156573
1664.7014361300076,26.157693938816863
1665.4572940287226,25.905379770351928
1666.2131519274376,25.648635116617193
1666.9690098261526,25.387779739826318
1667.7248677248679,25.12316734869828
1668.4807256235829,24.855181844756874
1669.236583522298,24.584232737199965
1669.992441421013,24.310749754798966
1670.7482993197277,24.03517723438163
1671.504157218443,23.75796787388916
1672.260015117158,23.479576721454187
1673.015873015873,23.20045524575812
1673.771730914588,22.921045818773102
1674.527588813303,22.641776760352972
1675.2834467120183,22.363058068328638
1676.039304610733,22.085277909652575
1676.7951625094481,21.80879990346133
1677.5510204081631,21.533961183984786
1678.3068783068784,21.261071199154145
1679.0627362055934,20.990411174456057
1679.8185941043084,20.72223415671451
1680.5744520030235,20.456765543059884
1681.3303099017385,20.194203999796397
1682.0861678004535,19.934722680060393
1682.8420256991685,19.67847065605908
1683.5978835978838,19.42557449241164
1684.3537414965988,19.17613989786286
1685.1095993953136,18.930253403474506
1685.8654572940288,18.687984027032964
1686.6213151927439,18.449384889887696
1687.3771730914586,18.214494770998495
1688.1330309901737,17.9833395646473
1688.888888888889,17.755933663472398
1689.6447467876042,17.53228122094594
1690.400604686319,17.31237732794108
1691.156462585034,17.09620908468979
1691.912320483749,16.88375657680735
1692.668178382464,16.674993760456545
1693.424036281179,16.46988926131425
1694.1798941798943,16.26840709363771
1694.9357520786093,16.07050730554946
1695.6916099773243,15.876146556754994
1696.4474678760394,15.685278634676067
1697.2033257747544,15.497854914710839
1697.9591836734694,15.313824770243555
1698.7150415721842,15.133135936677878
1699.4708994708994,14.955734835355447
1700.2267573696147,14.78156686031586
1700.9826152683295,14.61057663250132
1701.7384731670445,14.442708224616112
1702.4943310657595,14.277905359783325
1703.2501889644748,14.11611158684436
1704.0060468631896,13.957270434774271
1704.7619047619048,13.801325548479888
1705.5177626606198,13.648220807979547
1706.2736205593349,13.497900432691765
1707.0294784580499,13.350309072903208
1707.785336356765,13.205391888355933
1708.54119425548,13.063094618043126
1709.2970521541952,12.923363637632901
1710.0529100529102,12.786146013394232
1710.8087679516252,12.65138954307476
1711.5646258503402,12.51904279303274
1712.3204837490553,12.389055129504065
1713.07634164777,12.261376743639635
1713.8321995464853,12.13595867181555
1714.5880574452003,12.012752811739938
1715.3439153439153,11.89171193517154
1716.0997732426304,11.772789696431179
1716.8556311413454,11.655940638456968
1717.6114890400604,11.54112019589774
1718.3673469387754,11.428284695828244
1719.1232048374904,11.317391356309003
1719.8790627362057,11.208398283038203
1720.6349206349207,11.101264464309935
1721.3907785336357,10.995949764489422
1722.1466364323508,10.892414919819181
1722.9024943310658,10.79062151278466
1723.6583522297808,10.690531991220684
1724.4142101284958,10.592109633680808
1725.170068027211,10.495318546944416
1725.925925925926,10.400123650667787
1726.681783824641,10.306490667423652
1727.437641723356,10.214386108271295
1728.1934996220712,10.123777257947635
1728.949357520786,10.034632163649572
1729.705215419501,9.946919618194613
1730.4610733182162,9.860609146747626
1731.2169312169312,9.775670993205608
1731.9727891156463,9.6920761033577
1732.7286470143613,9.609796112568242
1733.4845049130763,9.52880333003482
1734.2403628117913,9.449070724456307
1734.9962207105063,9.370571909255464
1735.7520786092216,9.293281129574112
1736.5079365079366,9.217173245198673
1737.2637944066516,9.142223719202702
1738.0196523053664,9.068408602564073
1738.7755102040817,8.995704520619789
1739.5313681027967,8.92408865948117
1740.2872260015115,8.853538752520363
1741.0430839002267,8.784033067237583
1741.7989417989418,8.715550392219614
1742.554799697657,8.648070024374176
1743.3106575963718,8.581571756430813
1744.0665154950868,8.516035864435702
1744.8223733938019,8.451443096088566
1745.5782312925169,8.387774658524437
1746.3340891912321,8.325012206864216
1747.0899470899471,8.263137833156858
1747.8458049886622,8.202134054842217
1748.6016628873772,8.141983804080212
1749.3575207860922,8.082670417445033
1750.1133786848072,8.024177625163917
1750.8692365835225,7.966489541307239
1751.6250944822373,7.9095906537689995
1752.3809523809523,7.85346581471273
1753.1368102796675,7.798100231175291
1753.8926681783823,7.743479455799073
1754.6485260770974,7.689589378184361
1755.4043839758124,7.63641621581156
1756.1602418745276,7.583946505830878
1756.9160997732426,7.532167096685963
1757.6719576719577,7.481065140086731
1758.4278155706727,7.43062808312209
1759.1836734693877,7.380843660698528
1759.9395313681027,7.331699888020361
1760.6953892668178,7.283185053372187
1761.451247165533,7.235287711139558
1762.207105064248,7.187996674772794
1762.9629629629628,7.141301010469857
1763.718820861678,7.09519002967347
1764.474678760393,7.049653284572848
1765.230536659108,7.004680560145288
1765.986394557823,6.960261869097693
1766.7422524565384,6.91638744570686
1767.4981103552534,6.873047740461517
1768.2539682539682,6.830233414301625
1769.0098261526832,6.787935333095642
1769.7656840513982,6.7461445630715
1770.5215419501133,6.704852364969093
1771.2773998488283,6.664050189394771
1772.0332577475435,6.623729672529621
1772.7891156462586,6.583882630598672
1773.5449735449736,6.544501056036789
1774.3008314436886,6.505577112156822
1775.0566893424036,6.467103130352661
1775.8125472411186,6.42907160451975
1776.5684051398339,6.391475187808673
1777.324263038549,6.354306687661424
1778.080120937264,6.31755906362874
1778.835978835979,6.28122542229676
1779.5918367346937,6.245299013976576
1780.3476946334088,6.209773229307506
1781.103552532124,6.174641595749476
1781.8594104308388,6.139897774236346
1782.615268329554,6.105535555924719
1783.371126228269,6.071548859233436
1784.126984126984,6.037931725895736
1784.8828420256991,6.004678319287047
1785.6386999244141,5.971782920406449
1786.3945578231292,5.939239926114467
1787.1504157218444,5.907043845086434
1787.9062736205594,5.875189295990599
1788.6621315192745,5.843671004834689
1789.4179894179895,5.812483801523833
1790.1738473167045,5.7816226191856614
1790.9297052154193,5.75108248995669
1791.6855631141345,5.720858543596166
1792.4414210128498,5.690946004907454
1793.1972789115646,5.661340191442988
1793.9531368102796,5.632036511600779
1794.7089947089946,5.603030462644649
1795.4648526077099,5.574317628035431
1796.2207105064247,5.545893676019791
1796.9765684051397,5.5177543571196335
1797.732426303855,5.489895503099423
1798.48828420257,5.462313024269301
1799.244142101285,5.43500290811668
1800.0,5.407961217517017


==> anc/Fig.2/Symmetric_matter_700_VC=false.csv <==
muB,sigma
800.0,92.99999999999994
800.7558578987151,92.99999999999994
801.51171579743,92.99999999999994
802.2675736961451,92.99999999999994
803.0234315948602,93.00000000000429
803.7792894935752,93.00000000000429
804.5351473922902,93.00000000000429
805.2910052910053,93.00000000000429
806.0468631897203,93.00000000000429
806.8027210884353,93.00000000000028
807.5585789871504,93.00000000000028
808.3144368858655,93.00000000000028
809.0702947845805,93.00000000000028
809.8261526832955,93.00000000000028
810.5820105820105,93.00000000000028
811.3378684807257,93.00000000000028
812.0937263794408,93.00000000000028
812.8495842781556,93.00000000000028
813.6054421768707,93.00000000000028
814.3613000755859,93.00000000000028
815.1171579743008,93.00000000000028
815.8730158730159,93.00000000000028
816.6288737717309,93.00000000000028
817.384731670446,93.00000000000028
818.140589569161,93.00000000000028
818.8964474678761,93.00000000000028
819.6523053665911,93.00000000000028
820.408163265306,93.00000000000028
821.1640211640212,93.00000000000028
821.9198790627362,93.00000000000028
822.6757369614513,93.00000000000028
823.4315948601662,93.00000000000028
824.1874527588814,93.00000000000028
824.9433106575964,93.00000000000028
825.6991685563115,93.00000000000028
826.4550264550264,93.00000000000028
827.2108843537414,93.00000000000028
827.9667422524566,93.00000000000028
828.7226001511716,93.00000000000028
829.4784580498866,93.00000000000028
830.2343159486016,93.00000000000028
830.9901738473168,93.00000000000028
831.7460317460317,93.00000000000028
832.5018896447468,93.00000000000028
833.2577475434618,93.00000000000028
834.0136054421769,93.00000000000028
834.7694633408919,93.00000000000028
835.525321239607,93.00000000000028
836.281179138322,93.00000000000028
837.0370370370371,93.00000000000028
837.7928949357521,93.00000000000028
838.5487528344671,93.00000000000028
839.3046107331822,93.00000000000028
840.0604686318973,93.00000000000028
840.8163265306122,93.00000000000028
841.5721844293273,93.00000000000028
842.3280423280423,93.00000000000028
843.0839002267574,93.00000000000028
843.8397581254725,93.00000000000028
844.5956160241875,93.00000000000028
845.3514739229024,93.00000000000028
846.1073318216175,93.00000000000028
846.8631897203327,93.00000000000028
847.6190476190475,93.00000000000028
848.3749055177626,93.00000000000028
849.1307634164777,93.00000000000028
849.8866213151928,93.00000000000028
850.6424792139078,93.00000000000028
851.3983371126228,93.00000000000028
852.1541950113378,93.00000000000028
852.9100529100529,93.00000000000028
853.665910808768,93.00000000000028
854.421768707483,93.00000000000028
855.177626606198,93.00000000000028
855.933484504913,93.00000000000028
856.6893424036281,93.00000000000028
857.4452003023432,93.00000000000028
858.2010582010582,93.00000000000028
858.9569160997731,93.00000000000028
859.7127739984883,93.00000000000028
860.4686318972034,93.00000000000028
861.2244897959183,93.00000000000028
861.9803476946333,93.00000000000028
862.7362055933485,93.00000000000018
863.4920634920634,93.00000000000018
864.2479213907785,93.00000000014762
865.0037792894937,93.00000000014762
865.7596371882087,93.00000000014762
866.5154950869236,93.00000000014762
867.2713529856387,93.00000000014762
868.0272108843537,93.00000000014762
868.7830687830688,92.99999999999994
869.5389266817838,92.99999999999994
870.2947845804989,92.99999999999994
871.0506424792139,92.99999999999994
871.8065003779291,92.99999999999993
872.562358276644,92.99999999999993
873.318216175359,92.99999999999993
874.0740740740741,92.99999999999993
874.8299319727892,92.99999999999993
875.5857898715041,92.99999999999993
876.3416477702192,92.99999999999993
877.0975056689342,92.99999999999993
877.8533635676492,92.99999999999993
878.6092214663644,92.99999999999993
879.3650793650794,92.99999999999993
880.1209372637943,92.99999999999993
880.8767951625094,92.99999999999993
881.6326530612246,92.99999999999993
882.3885109599396,92.99999999999993
883.1443688586545,92.99999999999993
883.9002267573696,92.99999999999993
884.6560846560847,92.99999999999993
885.4119425547997,92.99999999999993
886.1678004535147,92.99999999999993
886.9236583522297,92.99999999999993
887.6795162509447,92.99999999999993
888.43537414966,92.99999999999993
889.1912320483749,92.99999999999993
889.9470899470899,92.99999999999993
890.702947845805,92.99999999999993
891.45880574452,92.99999999999993
892.2146636432351,92.99999999999993
892.9705215419502,92.99999999999993
893.7263794406651,92.99999999999993
894.4822373393802,92.99999999999993
895.2380952380953,92.99999999999993
895.9939531368102,92.99999999999993
896.7498110355252,92.99999999999993
897.5056689342404,92.99999999999993
898.2615268329554,92.99999999999993
899.0173847316705,92.99999999999993
899.7732426303855,92.99999999999993
900.5291005291006,92.99999999999993
901.2849584278156,92.99999999999993
902.0408163265306,93.00000000032324
902.7966742252456,93.00000000032324
903.5525321239608,93.00000000032324
904.3083900226757,93.00000000032324
905.0642479213907,93.00000000032324
905.8201058201058,93.00000000032324
906.575963718821,93.00000000032324
907.331821617536,93.00000000032324
908.0876795162509,93.00000000032324
908.843537414966,93.00000000032324
909.599395313681,93.00000000032324
910.3552532123961,93.00000000032324
911.1111111111111,93.00000000032324
911.8669690098262,93.00000000032324
912.6228269085411,93.00000000032324
913.3786848072563,93.00000000032324
914.1345427059713,93.00000000032324
914.8904006046862,93.00000000032324
915.6462585034014,93.00000000031456
916.4021164021163,93.00000000031456
917.1579743008315,93.00000000031456
917.9138321995465,93.00000000031456
918.6696900982615,93.00000000031456
919.4255479969765,93.00000000031456
920.1814058956917,93.00000000031456
920.9372637944066,93.00000000031456
921.6931216931217,93.00000000031456
922.4489795918367,93.00000000031456
923.2048374905519,67.16278336267185
923.9606953892668,66.68088063295791
924.7165532879819,66.22757780501463
925.472411186697,65.79846013044238
926.2282690854119,65.39014737152664
926.984126984127,64.99998348714931
927.739984882842,64.62583659580767
928.495842781557,64.26596480254388
929.251700680272,63.918923180157925
930.0075585789872,63.58349746409508
930.7634164777022,63.258655601610876
931.5192743764172,62.943511727917574
932.2751322751323,62.63729870274533
933.0309901738473,62.339347013185716
933.7868480725624,62.04906823455457
934.5427059712774,61.765941929894595
935.2985638699924,61.48950514909447
936.0544217687075,61.219343923827054
936.8102796674225,60.9550863133687
937.5661375661375,60.69639667006581
938.3219954648526,60.44297087091395
939.0778533635677,60.194532325786255
939.8337112622826,59.950828611740285
940.5895691609977,59.71162861791409
941.3454270597128,59.4767201093993
942.1012849584279,59.245907637349674
942.8571428571429,59.01901073704247
943.6130007558579,58.79586236697976
944.3688586545729,58.576307549987945
945.124716553288,58.36020218763348
945.880574452003,58.14741201754917
946.636432350718,57.93781169787033
947.392290249433,57.73128399708509
948.1481481481482,57.5277190757584
948.9040060468632,57.3270138484266
949.6598639455783,57.12907141392692
950.4157218442933,56.93380054636503
951.1715797430084,56.74111523814456
951.9274376417234,56.550934289442566
952.6832955404384,56.36318093790302
953.4391534391534,56.17778252424764
954.1950113378684,55.9946701896384
954.9508692365836,55.813778600757566
955.7067271352985,55.63504570004471
956.4625850340137,55.45841247816387
957.2184429327286,55.28382276626955
957.9743008314435,55.11122304604334
958.7301587301588,54.94056227573539
959.4860166288738,54.77179173060258
960.2418745275888,54.604864856158855
960.9977324263039,54.439737133248926
961.7535903250189,54.27636595356111
962.5094482237339,54.11471050481764
963.2653061224489,53.95473166457188
964.0211640211642,53.79639190197281
964.7770219198791,53.639655186680265
965.5328798185941,53.48448690436702
966.2887377173092,53.33085377821525
967.0445956160243,53.17872379589407
967.8004535147392,53.02806614156463
968.5563114134543,52.87885113249701
969.3121693121693,52.731050159923136
970.0680272108843,52.584635633784664
970.8238851095995,52.43958093106857
971.5797430083144,52.29586034745178
972.3356009070294,52.153449051998884
973.0914588057447,52.01232304468342
973.8473167044594,51.87245911651925
974.6031746031745,51.73383481211167
975.3590325018896,51.596428394449646
976.1148904006047,51.46021881178168
976.8707482993198,51.325185666422854
977.6266061980348,51.19130918536161
978.3824640967498,51.05857019253928
979.1383219954648,50.926950082689665
979.8941798941798,50.79643079663257
980.650037792895,50.66699479792417
981.4058956916099,50.538625050774804
982.161753590325,50.41130499915234
982.9176114890402,50.285018546993896
983.6734693877552,50.15975003945556
984.4293272864702,50.03548424513553
985.1851851851852,49.91220633920825
985.9410430839002,49.78990188741634
986.6969009826153,49.668556830842014
987.4527588813304,49.54815747157166
988.2086167800453,49.42869045872887
988.9644746787603,49.31014277563179
989.7203325774755,49.19250172723778
990.4761904761904,49.07575492831912
991.2320483749056,48.95989029217373
991.9879062736206,48.84489601986419
992.7437641723355,48.730760589955324
993.4996220710507,48.61747274872081
994.2554799697657,48.50502150079563
995.0113378684807,48.39339610024793
995.7671957671957,48.28258604204913
996.5230536659108,48.17258105391981
997.2789115646258,48.0633710885327
998.0347694633409,47.95494631605322
998.7906273620561,47.84729711699967
999.5464852607709,47.740414075408495
1000.3023431594861,47.6342879722863
1001.0582010582011,47.5289097793347
1001.8140589569161,47.4242706529454
1002.569916855631,47.320361928415664
1003.3257747543462,47.21717511443399
1004.0816326530612,47.11470188776309
1004.8374905517762,47.012934087983766
1005.5933484504915,46.91186371340764
1006.3492063492063,46.8114829147633
1007.1050642479213,46.71178399229121
1007.8609221466364,46.61275939059464
1008.6167800453514,46.51440169462642
1009.3726379440665,46.41670362567027
1010.1284958427816,46.31965803747426
1010.8843537414966,46.22325791253505
1011.6402116402116,46.12749635851069
1012.3960695389267,46.032366604781586
1013.1519274376417,45.937861999104896
1013.9077853363567,45.84397600444554
1014.6636432350718,45.75070219584584
1015.4195011337868,45.65803425750079
1016.1753590325018,45.56596597982421
1016.9312169312169,45.47449125674621
1017.687074829932,45.3836040829863
1018.4429327286471,45.2932985514667
1019.1987906273621,45.20356885098175
1019.9546485260771,45.11440926343806
1020.7105064247921,45.0258141619018
1021.4663643235072,44.93777800815686
1022.2222222222223,44.850295350553885
1022.9780801209372,44.76336082198661
1023.7339380196522,44.676969137751094
1024.4897959183672,44.59111509368149
1025.2456538170823,44.505793564087526
1026.0015117157975,44.4209995002413
1026.7573696145125,44.336727928122826
1027.5132275132275,44.25297394725696
1028.2690854119426,44.169732728463394
1029.0249433106576,44.08699951268863
1029.7808012093726,44.00476960922999
1030.5366591080876,43.92303839425906
1031.2925170068029,43.841801309348476
1032.0483749055177,43.76105385995427
1032.804232804233,43.6807916143826
1033.560090702948,43.6010102020446
1034.315948601663,43.52170531193127
1035.071806500378,43.442872692513
1035.827664399093,43.36450814872501
1036.583522297808,43.28660754268499
1037.339380196523,43.20916679125049
1038.095238095238,43.13218186466939
1038.851095993953,43.05564878715827
1039.6069538926681,42.97956363427322
1040.3628117913834,42.90392253159149
1041.1186696900982,42.828721655908716
1041.8745275888132,42.75395723219372
1042.6303854875284,42.67962553227989
1043.3862433862432,42.60572287680782
1044.1421012849585,42.532245631626125
1044.8979591836735,42.45919020690201
1045.6538170823885,42.386553058264
1046.4096749811035,42.314330684471905
1047.1655328798188,42.24251963472218
1047.9213907785336,42.17111647682011
1048.6772486772488,42.10011783550135
1049.4331065759638,42.02952039094134
1050.1889644746786,41.95932084006577
1050.944822373394,41.88951592644009
1051.700680272109,41.820102431913895
1052.4565381708237,41.75107717499643
1053.212396069539,41.682437013942
1053.968253968254,41.614178840607195
1054.724111866969,41.546299583696225
1055.479969765684,41.47879620594567
1056.235827664399,41.411665706264124
1056.991685563114,41.344905116300254
1057.747543461829,41.278511500955275
1058.503401360544,41.21248195891612
1059.2592592592591,41.14681362034091
1060.0151171579744,41.08150364735041
1060.7709750566894,41.016549233143486
1061.5268329554044,40.951947602252325
1062.2826908541194,40.887696008539244
1063.0385487528345,40.823791736232174
1063.7944066515497,40.760232098699944
1064.5502645502645,40.697014438146574
1065.3061224489795,40.63413612516434
1066.0619803476945,40.57159455829684
1066.8178382464098,40.50938716361172
1067.5736961451248,40.44751139428255
1068.3295540438398,40.38596473017992
1069.0854119425549,40.32474467747134
1069.8412698412699,40.26384876822977
1070.597127739985,40.20327456005055
1071.3529856387,40.14301963567604
1072.108843537415,40.08308160262879
1072.86470143613,40.02345809285162
1073.620559334845,39.96414676235592
1074.37641723356,39.9051452908765
1075.132275132275,39.84645138153406
1075.8881330309903,39.78806276050398
1076.6439909297053,39.72997717669241
1077.3998488284203,39.67219240141817
1078.1557067271353,39.61470622810152
1078.9115646258504,39.557516471958884
1079.6674225245654,39.50062096970346
1080.4232804232804,39.44401757925184
1081.1791383219954,39.387704179436156
1081.9349962207107,39.33167866972203
1082.6908541194257,39.2759389699317
1083.4467120181407,39.22048301997218
1084.2025699168557,39.16530877956913
1084.9584278155708,39.11041422800536
1085.7142857142858,39.055797363864116
1086.4701436130008,39.00145620477727
1087.2260015117158,38.94738878717825
1087.9818594104308,38.893593166059176
1088.7377173091459,38.8400674147326
1089.4935752078609,38.78680962459766
1090.249433106576,38.73381790491016
1091.005291005291,38.68109038255671
1091.761148904006,38.62862520183338
1092.517006802721,38.57642052422749
1093.272864701436,38.52447452820387
1094.028722600151,38.472785408994454
1094.784580498866,38.42135137839157
1095.5404383975813,38.370170664544695
1096.296296296296,38.31924151176118
1097.0521541950116,38.26856218030954
1097.8080120937266,38.218130946226616
1098.5638699924414,38.16794610112791
1099.3197278911566,38.118005952020695
1100.0755857898716,38.06830882112082
1100.8314436885867,38.018853045671996
1101.5873015873015,37.96963697776826
1102.3431594860167,37.92065898417927
1103.0990173847317,37.87191744617859
1103.8548752834467,37.823410759374326
1104.6107331821618,37.775137333544386
1105.3665910808768,37.72709559246786
1106.1224489795918,37.67928397376553
1106.8783068783068,37.63170092875246
1107.6341647770219,37.584344922264414
1108.3900226757369,37.53721443250947
1109.145880574452,37.490307950926436
1109.9017384731671,37.443623982023055
1110.657596371882,37.39716104323575
1111.4134542705972,37.350917664774904
1112.1693121693122,37.30489238952572
1112.9251700680272,37.25908377282157
1113.6810279667422,37.213490382390134
1114.4368858654573,37.168110798184046
1115.1927437641723,37.12294361223536
1115.9486016628873,37.07798742854349
1116.7044595616026,37.03324086293492
1117.4603174603176,36.98870254293651
1118.2161753590326,36.94437110764956
1118.9720332577476,36.90024520762516
1119.7278911564626,36.856323504739564
1120.4837490551777,36.812604672076226
1121.2396069538927,36.769087393803275
1121.9954648526077,36.72577036505741
1122.7513227513227,36.68265229182718
1123.5071806500378,36.63973189084027
1124.2630385487528,36.59700788944286
1125.0188964474678,36.55447902550339
1125.7747543461828,36.51214404728753
1126.5306122448978,36.47000171335756
1127.2864701436129,36.428050792463964
1128.042328042328,36.38629006343985
1128.798185941043,36.3447183150972
1129.554043839758,36.30333434612381
1130.3099017384732,36.262136964982716
1131.0657596371882,36.22112498981176
1131.8216175359032,36.18029724832517
1132.5774754346185,36.13965257771641
1133.3333333333335,36.099189824561854
1134.0891912320485,36.05890784472652
1134.8450491307635,36.018805503270016
1135.6009070294783,35.97888167435469
1136.3567649281936,35.939135241154055
1137.1126228269086,35.8995650957633
1137.8684807256236,35.86017013911029
1138.6243386243386,35.82094928086751
1139.3801965230537,35.781901439366145
1140.1360544217687,35.74302554151012
1140.8919123204837,35.704320522692
1141.6477702191987,35.66578532670927
1142.4036281179137,35.627418905682525
1143.1594860166288,35.58922021997361
1143.9153439153438,35.55118823810583
1144.6712018140588,35.51332193668442
1145.4270597127738,35.475620300317914
1146.1829176114893,35.438082321541714
1146.938775510204,35.40070700074022
1147.6946334089191,35.36349334607298
1148.4504913076341,35.32644037339852
1149.2063492063492,35.289547106201724
1149.9622071050642,35.25281257552061
1150.7180650037792,35.21623581987429
1151.4739229024945,35.17981588519275
1152.2297808012095,35.143551824744435
1152.9856386999245,35.107442699069914
1153.7414965986395,35.0714875759104
1154.4973544973545,35.03568553014231
1155.2532123960696,35.00003564370733
1156.0090702947846,34.96453700555051
1156.7649281934996,34.92918871155001
1157.5207860922146,34.89398986445559
1158.2766439909296,34.85893957382457
1159.0325018896447,34.82403695595702
1159.7883597883597,34.789281133833164
1160.544217687075,34.7546712370543
1161.3000755857897,34.72020640177903
1162.055933484505,34.6858857706631
1162.81179138322,34.651708492802
1163.567649281935,34.61767372366804
1164.32350718065,34.583780625056626
1165.079365079365,34.55002836502479
1165.83522297808,34.51641611783544
1166.5910808767953,34.48294306390178
1167.3469387755104,34.44960838973056
1168.1027966742254,34.41641128786546
1168.8586545729404,34.383350956837354
1169.6145124716554,34.35042660110361
1170.3703703703704,34.317637430999454
1171.1262282690855,34.28498266268569
1171.8820861678005,34.25246151809246
1172.6379440665155,34.2200732248715
1173.3938019652305,34.18781701634053
1174.1496598639455,34.155692131437675
1174.9055177626606,34.12369781467134
1175.6613756613756,34.09183331606365
1176.4172335600906,34.06009789111204
1177.1730914588059,34.028490800731234
1177.9289493575207,33.99701131121201
1178.6848072562357,33.96565869417072
1179.440665154951,33.93443222650196
1180.196523053666,33.90333119033785
1180.952380952381,33.872354872987636
1181.708238851096,33.841502566917256
1182.4640967498112,33.810773569674865
1183.219954648526,33.78016718386535
1183.975812547241,33.74968271711483
1184.731670445956,33.719319481991874
1185.4875283446713,33.68907679599613
1186.243386243386,33.65895398151937
1186.9992441421014,33.628950365774166
1187.7551020408164,33.59906528078193
1188.5109599395314,33.569298063293445
1189.2668178382464,33.53964805479608
1190.0226757369614,33.510114601431496
1190.7785336356765,33.48069705400534
1191.5343915343915,33.45139476788526
1192.2902494331065,33.422207103002535
1193.0461073318215,33.39313342380315
1193.8019652305366,33.36417309920935
1194.5578231292516,33.33532550259476
1195.3136810279668,33.306590011694134
1196.0695389266818,33.27796600863245
1196.8253968253969,33.24945287988593
1197.581254724112,33.22105001618216
1198.337112622827,33.1927568125153
1199.092970521542,33.16457266810458
1199.848828420257,33.13649698632241
1200.6046863189722,33.108529174734436
1201.3605442176872,33.0806686449804
1202.116402116402,33.05291481279479
1202.8722600151173,33.02526709796501
1203.6281179138323,32.99772492426361
1204.3839758125473,32.97028771945835
1205.1398337112623,32.94295491523065
1205.8956916099773,32.9157259472749
1206.6515495086924,32.888600254971195
1207.4074074074074,32.861577281759786
1208.1632653061224,32.83465647476595
1208.9191232048374,32.80783728499834
1209.6749811035525,32.78111916694677
1210.4308390022675,32.75450157922858
1211.1866969009827,32.727983983983684
1211.9425547996975,32.7015658466682
1212.6984126984125,32.67524663698637
1213.4542705971278,32.64902582783117
1214.2101284958428,32.62290289593243
1214.9659863945578,32.59687732091126
1215.7218442932729,32.57094858707645
1216.477702191988,32.545116180995095
1217.2335600907031,32.51937959317319
1217.989417989418,32.493738318056316
1218.7452758881332,32.468191853099675
1219.5011337868482,32.442739698227825
1220.2569916855632,32.417381358392745
1221.0128495842782,32.39211634087983
1221.7687074829932,32.36694415638045
1222.5245653817083,32.3418643181604
1223.2804232804233,32.316876344440175
1224.0362811791383,32.29197975528399
1224.7921390778533,32.267174074320124
1225.5479969765684,32.242458828339124
1226.3038548752834,32.217833547268405
1227.0597127739984,32.193297764147395
1227.8155706727134,32.16885101510267
1228.5714285714284,32.144492839323426
1229.3272864701437,32.12022277903715
1230.0831443688587,32.09604037948551
1230.8390022675737,32.071945188900536
1231.5948601662888,32.04793675848091
1232.3507180650038,32.02401464236853
1233.1065759637188,32.00017839762534
1233.8624338624338,31.976427584210345
1234.6182917611488,31.95276176495677
1235.3741496598639,31.929180505549414
1236.130007558579,31.905683374502484
1236.8858654572941,31.88226994313717
1237.6417233560092,31.85893978555997
1238.3975812547242,31.83569247863923
1239.1534391534392,31.812527601990688
1239.9092970521542,31.789444737939775
1240.6651549508692,31.76644347152675
1241.4210128495843,31.743523390453685
1242.1768707482993,31.72068408509022
1242.9327286470143,31.697925148440394
1243.6885865457293,31.675246176125206
1244.4444444444443,31.652646766359883
1245.2003023431596,31.63012651993885
1245.9561602418746,31.607685040211013
1246.7120181405894,31.585321933062115
1247.4678760393047,31.563036806895287
1248.2237339380197,31.540829272611326
1248.9795918367345,31.518698943589683
1249.7354497354497,31.496645435669382
1250.4913076341647,31.474668367129315
1251.2471655328798,31.452767358674397
1252.003023431595,31.430942033407355
1252.75888133031,31.409192016819436
1253.514739229025,31.387516936770343
1254.27059712774,31.365916423466878
1255.026455026455,31.344390109446724
1255.7823129251701,31.322937629562677
1256.5381708238851,31.301558620963206
1257.2940287226002,31.280252723074927
1258.0498866213152,31.259019577586876
1258.8057445200302,31.237858828431897
1259.5616024187452,31.21677012177057
1260.3174603174602,31.19575310597413
1261.0733182161753,31.174807431608915
1261.8291761148903,31.15393275141515
1262.5850340136055,31.133128720300014
1263.3408919123203,31.112394995312027
1264.0967498110356,31.09173123563088
1264.8526077097504,31.071137102544874
1265.6084656084656,31.050612259446428
1266.3643235071806,31.030156371806452
1267.1201814058957,31.009769107159673
1267.876039304611,30.989450135094078
1268.6318972033257,30.969199127235566
1269.3877551020407,30.949015757228146
1270.1436130007557,30.928899700718443
1270.8994708994708,30.908850635350074
1271.655328798186,30.888868240738425
1272.411186696901,30.868952198461464
1273.167044595616,30.84910219204403
1273.922902494331,30.829317906944464
1274.678760393046,30.80959903053638
1275.4346182917611,30.789945252102303
1276.1904761904761,30.770356262812136
1276.9463340891912,30.750831755712984
1277.7021919879062,30.731371425714634
1278.4580498866214,30.71197496957615
1279.2139077853362,30.692642085892196
1279.9697656840515,30.673372475080054
1280.7256235827665,30.654165839364268
1281.4814814814815,30.635021882767873
1282.2373393801965,30.615940311095137
1282.9931972789116,30.596920831919302
1283.7490551776266,30.577963154572636
1284.5049130763416,30.55906699013024
1285.2607709750566,30.54023205139925
1286.0166288737719,30.521458052906063
1286.7724867724867,30.502744710883515
1287.528344671202,30.484091743259032
1288.284202569917,30.46549886964234
1289.040060468632,30.446965811313166
1289.795918367347,30.428492291210922
1290.551776266062,30.41007803388259
1291.307634164777,30.391722765583378
1292.063492063492,30.373426214253108
1292.819349962207,30.355188109178783
1293.575207860922,30.33700818147863
1294.3310657596373,30.31888616360407
1295.0869236583521,30.300821790122395
1295.8427815570672,30.282814796900475
1296.5986394557824,30.264864920813995
1297.3544973544972,30.246971900961164
1298.1103552532122,30.229135477755584
1298.8662131519275,30.211355393132678
1299.6220710506425,30.193631390538993
1300.3779289493575,30.17596321492113
1301.1337868480725,30.158350612715548
1301.8896447467878,30.14079333183798
1302.6455026455028,30.123291121672835
1303.4013605442176,30.105843733062972
1304.1572184429328,30.088450918299593
1304.9130763416479,30.07111243112215
1305.668934240363,30.053828026656884
1306.424792139078,30.03659746150989
1307.180650037793,30.019420493654067
1307.936507936508,30.002296882500946
1308.692365835223,29.98522638873016
1309.448223733938,29.968208774580752
1310.204081632653,29.951243803525905
1310.959939531368,29.934331240487012
1311.715797430083,29.91747085164811
1312.4716553287983,29.900662404592598
1313.2275132275133,29.883905668220738
1313.9833711262281,29.867200412755103
1314.7392290249434,29.850546409731685
1315.4950869236582,29.833943431990477
1316.2509448223734,29.817391253666727
1317.0068027210884,29.80088965018183
1317.7626606198035,29.78443839823464
1318.5185185185185,29.768037275792565
1319.2743764172335,29.751686062082914
1320.0302343159487,29.735384537584288
1320.7860922146638,29.71913248401793
1321.5419501133786,29.70292968433925
1322.2978080120938,29.686775922729407
1323.0536659108088,29.670670984586963
1323.8095238095239,29.654614656519474
1324.5653817082389,29.63860672633541
1325.321239606954,29.62264698303581
1326.077097505669,29.606735216806396
1326.832955404384,29.59087121900923
1327.588813303099,29.575054782175044
1328.344671201814,29.559285699995076
1329.100529100529,29.54356376731343
1329.856386999244,29.527888780119092
1330.6122448979593,29.512260535538328
1331.3681027966743,29.496678831826905
1332.123960695389,29.481143468362763
1332.8798185941043,29.465654245637896
1333.6356764928194,29.450210965251532
1334.3915343915344,29.434813429879487
1335.1473922902496,29.41946144338058
1335.9032501889644,29.404154810562225
1336.6591080876794,29.388893337400116
1337.4149659863947,29.373676830917628
1338.1708238851097,29.358505099201285
1338.9266817838247,29.343377951393737
1339.6825396825395,29.32829519768668
1340.4383975812548,29.313256649284643
1341.1942554799698,29.29826211854416
1341.9501133786848,29.283311418674774
1342.7059712773998,29.268404364024402
1343.4618291761149,29.253540769905058
1344.2176870748299,29.238720452721765
1344.973544973545,29.223943229746332
1345.72940287226,29.209208919357483
1346.485260770975,29.194517340862447
1347.24111866969,29.17986831457229
1347.996976568405,29.165261661783358
1348.7528344671202,29.150697204707182
1349.5086923658353,29.13617476661564
1350.26455026455,29.121694171607473
1351.0204081632653,29.107255244881916
1351.7762660619803,29.092857812414966
1352.5321239606953,29.078501701274394
1353.2879818594106,29.064186739369138
1354.0438397581254,29.049912755555912
1354.7996976568406,29.035679579610548
1355.5555555555557,29.02148704224041
1356.3114134542707,29.007334975002696
1357.0672713529857,28.993223210402668
1357.8231292517007,28.979151581862546
1358.5789871504157,28.965119923655237
1359.3348450491308,28.95112807093202
1360.0907029478458,28.937175859750027
1360.8465608465608,28.923263127026374
1361.6024187452758,28.909389710532263
1362.3582766439908,28.895555448932043
1363.1141345427059,28.881760181741523
1363.869992441421,28.86800374927531
1364.625850340136,28.854285992774066
1365.3817082388512,28.8406067541911
1366.1375661375662,28.826965876499017
1366.8934240362812,28.813363203310082
1367.6492819349962,28.799798579158196
1368.4051398337112,28.78627184945499
1369.1609977324265,28.772782860344485
1369.9168556311413,28.759331458740498
1370.6727135298563,28.745917492399442
1371.4285714285713,28.732540809901252
1372.1844293272866,28.719201260540228
1372.9402872260016,28.705898694573737
1373.6961451247166,28.692632962866444
1374.4520030234316,28.679403917182512
1375.2078609221467,28.666211409814046
1375.9637188208617,28.653055294221517
1376.7195767195767,28.639935424253476
1377.4754346182917,28.62685165472125
1378.2312925170068,28.613803841138882
1378.9871504157218,28.600791839768064
1379.743008314437,28.58781550761532
1380.4988662131518,28.574874702435853
1381.2547241118668,28.561969282702755
1382.0105820105819,28.549099107751616
1382.7664399092969,28.53626403712945
1383.5222978080124,28.52346393179847
1384.2781557067271,28.510698653139062
1385.0340136054422,28.497968063298575
1385.7898715041572,28.485272024690317
1386.5457294028722,28.47261040118447
1387.3015873015872,28.459983056846205
1388.0574452003023,28.447389856560743
1388.8133030990175,28.434830666180826
1389.5691609977325,28.422305351133765
1390.3250188964475,28.40981377920901
1391.0808767951626,28.397355817704195
1391.8367346938776,28.384931334985875
1392.5925925925926,28.37254019993517
1393.3484504913076,28.360182282182496
1394.1043083900227,28.347857452070627
1394.8601662887377,28.335565580511673
1395.6160241874527,28.32330653909979
1396.3718820861677,28.311080200077395
1397.1277399848827,28.298886436331333
1397.8835978835978,28.286725121388855
1398.639455782313,28.274596129413627
1399.395313681028,28.26249933520198
1400.151171579743,28.25043461417896
1400.907029478458,28.238401842394463
1401.662887377173,28.226400896519422
1402.418745275888,28.21443165384211
1403.174603174603,28.20249399226428
1403.9304610733184,28.190587790297492
1404.6863189720334,28.178712927059905
1405.4421768707484,28.166869282269957
1406.1980347694634,28.155056736248028
1406.9538926681782,28.143275169907472
1407.7097505668935,28.13152446475373
1408.4656084656085,28.11980450288011
1409.2214663643235,28.10811516696441
1409.9773242630386,28.096456340265203
1410.7331821617536,28.08482790661849
1411.4890400604686,28.073229750434084
1412.2448979591836,28.061661756692313
1413.0007558578986,28.050123810940452
1413.7566137566137,28.038615799289403
1414.512471655329,28.027137608410257
1415.268329554044,28.015689125434264
1416.024187452759,28.004270238433737
1416.780045351474,27.992880835448602
1417.5359032501888,27.981520805455826
1418.291761148904,27.970190037881864
1419.047619047619,27.958888422675642
1419.8034769463343,27.94761585035095
1420.559334845049,27.936372211937314
1421.315192743764,27.92515739899957
1422.0710506424793,27.913971303630248
1422.8269085411941,27.902813818458416
1423.5827664399092,27.89168483658698
1424.3386243386244,27.880584251708576
1425.0944822373394,27.86951195798358
1425.8503401360545,27.85846785009661
1426.6061980347695,27.847451823241386
1427.3620559334845,27.836463773019567
1428.1179138321995,27.825503595929653
1428.8737717309145,27.814571188373023
1429.6296296296296,27.803666447656425
1430.3854875283448,27.79278927149522
1431.1413454270596,27.78193955804237
1431.8972033257746,27.771117205984616
1432.6530612244899,27.760322114490865
1433.4089191232047,27.749554183198192
1434.1647770219197,27.737319064667506
1434.920634920635,27.721360524202463
1435.6764928193502,27.70283597586363
1436.4323507180652,27.68201876556767
1437.18820861678,27.65900117923834
1437.944066515495,27.633801198415856
1438.69992441421,27.606393842794176
1439.455782312925,27.576723597423204
1440.2116402116403,27.544709765838412
1440.9674981103553,27.51024845923478
1441.7233560090704,27.4732126269447
1442.4792139077854,27.43345069352188
1443.2350718065004,27.39078399110356
1443.9909297052154,27.345002963139997
1444.7467876039304,27.295861956305956
1445.5026455026455,27.243072257150054
1446.2585034013607,27.186292829482852
1447.0143613000755,27.12511792496741
1447.7702191987905,27.059060307916845
1448.5260770975055,26.987528146630503
1449.2819349962206,26.909792478673022
1450.0377928949356,26.824940171986597
1450.7936507936508,11.407477608989842
1451.5495086923659,11.23483561442086
1452.3053665910809,11.072964642029092
1453.061224489796,10.9203952017181
1453.817082388511,10.775961380409687
1454.572940287226,10.638719846781246
1455.328798185941,10.507894671143278
1456.0846560846562,10.382838559100898
1456.8405139833712,10.263004905704861
1457.5963718820863,10.147927193937056
1458.3522297808013,10.037203509704478
1459.1080876795163,9.93048470090113
1459.863945578231,9.827465186428148
1460.6198034769463,9.727875723538038
1461.3756613756614,9.631477647616123
1462.1315192743764,9.538058233804922
1462.8873771730914,9.44742692469687
1463.6432350718064,9.359412234434616
1464.3990929705215,9.273859186752816
1465.1549508692365,9.190627178636467
1465.9108087679517,9.109588186264057
1466.6666666666667,9.030625249445466
1467.4225245653818,8.9536311787993
1468.1783824640968,8.878507459298438
1468.9342403628118,8.805163296255806
1469.6900982615268,8.733514799762577
1470.4459561602416,8.663484272642162
1471.2018140589569,8.594999595241916
1471.9576719576721,8.527993668543196
1472.7135298563871,8.462403958749155
1473.469387755102,8.398172070169998
1474.225245653817,8.33524336327539
1474.9811035525322,8.273566639283345
1475.7369614512472,8.21309383234732
1476.4928193499622,8.153779764189867
1477.2486772486773,8.095581897186245
1478.0045351473923,8.03846012508181
1478.7603930461073,7.982376589591986
1479.5162509448223,7.927295503344398
1480.2721088435374,7.873182996891295
1481.0279667422524,7.820006980091358
1481.7838246409676,7.767737012952055
1482.5396825396826,7.716344191234295
1483.2955404383977,7.665801039728846
1484.0513983371125,7.616081416364836
1484.8072562358275,7.567160423998347
1485.5631141345427,7.519014329438514
1486.3189720332578,7.47162048939798
1487.0748299319728,7.424957281697262
1487.8306878306878,7.379004042891946
1488.586545729403,7.333741010130971
1489.342403628118,7.2891492674420775
1490.0982615268329,7.245210696341495
1490.8541194255479,7.201907929839618
1491.6099773242631,7.1592243099790345
1492.3658352229781,7.117143848324433
1493.1216931216932,7.075651189152191
1493.8775510204082,7.034731575339427
1494.6334089191232,6.9943708165037535
1495.3892668178382,6.9545552592983375
1496.1451247165533,6.915271759678869
1496.9009826152683,6.876507656988122
1497.6568405139835,6.838250749689164
1498.4126984126983,6.800489272668278
1499.1685563114136,6.763211875646084
1499.9244142101286,6.726407604635688
1500.6802721088434,6.690065880334696
1501.4361300075584,6.65417648333555
1502.1919879062737,6.6187295361193
1502.947845804989,6.583715487725929
1503.7037037037037,6.549125099048039
1504.4595616024187,6.514949428950141
1505.2154195011337,6.481179821181216
1505.9712773998488,6.447807892015691
1506.7271352985638,6.414825518569571
1507.482993197279,6.382224827749353
1508.238851095994,6.349998185805821
1508.994708994709,6.318138188412635
1509.750566893424,6.286637651357627
1510.5064247921391,6.255489601510559
1511.2622826908541,6.2246872685225085
1512.0181405895692,6.194224076741302
1512.7739984882842,6.164093637625027
1513.5298563869994,6.134289742494997
1514.2857142857142,6.104806355670272
1515.0415721844292,6.07563760791528
1515.7974300831443,6.046777790212177
1516.5532879818593,6.018221347824427
1517.3091458805743,5.989962874640526
1518.0650037792896,5.961997107894079
1518.8208616780046,5.934318922450233
1519.5767195767196,5.9069233270320884
1520.3325774754346,5.879805458393795
1521.0884353741496,5.852960577409127
1521.8442932728647,5.826384064675185
1522.6001511715797,5.800071416412498
1523.356009070295,5.7740182407867735
1524.11186696901,5.7482202530599995
1524.867724867725,5.722673274136522
1525.62358276644,5.697373225019323
1526.3794406651548,5.672316124570932
1527.13529856387,5.647498086122097
1527.891156462585,5.622915314468212
1528.6470143613,5.59856410295142
1529.402872260015,5.574440830675699
1530.1587301587301,5.550541959826503
1530.9145880574451,5.526864033102625
1531.6704459561602,5.50340367124358
1532.4263038548752,5.480157570655154
1533.1821617535904,5.457122501130786
1533.9380196523055,5.434295303646545
1534.6938775510205,5.411672888258101
1535.4497354497355,5.389252232062777
1536.2055933484505,5.367030377367916
1536.9614512471653,5.345004429183598
1537.7173091458806,5.323171554651657
1538.4731670445956,5.301528980050874
1539.2290249433108,5.28007398973322
1539.9848828420256,5.25880392428601
1540.7407407407406,5.237716179400701
1541.496598639456,5.21680820347837
1542.252456538171,5.196077497062349
1543.0083144368857,5.175521610971346
1543.764172335601,5.155138145035733
1544.520030234316,5.134924746782094
1545.275888133031,5.114879110155109
1546.031746031746,5.094998974348615
1546.787603930461,5.075282122441677
1547.543461829176,5.055726380529628
1548.299319727891,5.0363296163886035
1549.0551776266063,5.017089738478842
1549.8110355253214,4.998004694919087
1550.5668934240364,4.979072472473028
1551.3227513227512,4.960291095565378
1552.0786092214664,4.941658625354947
1552.8344671201814,4.923173158942273
1553.5903250188962,4.904832827857756
1554.3461829176115,4.886635798466355
1555.1020408163265,4.868580269878315
1555.8578987150418,4.850664473642662
1556.6137566137565,4.832886673506614
1557.3696145124716,4.8152451633318885
1558.1254724111866,4.797738267689555
1558.8813303099016,4.78036434048611
1559.6371882086169,4.7631217644059145
1560.3930461073319,4.746008950251382
1561.148904006047,4.729024336246857
1561.904761904762,4.712166387501726
1562.660619803477,4.695433595301342
1563.416477702192,4.6788244765651665
1564.172335600907,4.662337573259232
1564.928193499622,4.645971451809596
1565.684051398337,4.629724702612196
1566.4399092970523,4.613595939446744
1567.195767195767,4.59758379898931
1567.951625094482,4.581686940305393
1568.7074829931971,4.5659040443626395
1569.4633408919124,4.550233813557375
1570.2191987906274,4.534674971195269
1570.9750566893424,4.5192262613245004
1571.7309145880574,4.503886447757037
1572.4867724867725,4.488654314151511
1573.2426303854875,4.473528663380439
1573.9984882842025,4.458508317150966
1574.7543461829177,4.443592115619286
1575.5102040816328,4.428778917009716
1576.2660619803478,4.414067597242167
1577.0219198790628,4.399457049570645
1577.7777777777778,4.384946184229791
1578.5336356764928,4.3705339280915805
1579.2894935752076,4.356219224329625
1580.045351473923,4.342001032093604
1580.8012093726381,4.327878326189645
1581.557067271353,4.313850097035591
1582.312925170068,4.299915349033729
1583.068783068783,4.286073102924524
1583.824640967498,4.272322392849426
1584.580498866213,4.258662267395205
1585.3363567649283,4.245091789054194
1586.0922146636433,4.231610033957344
1586.8480725623583,4.218216091591254
1587.6039304610733,4.204909064653808
1588.3597883597884,4.191688068584653
1589.1156462585034,4.1785522315434065
1589.8715041572182,4.165500694261223
1590.6273620559336,4.152532608866373
1591.3832199546487,4.13964714050178
1592.1390778533637,4.126843465404457
1592.8949357520785,4.114120771396274
1593.6507936507935,4.101478257597315
1594.4066515495088,4.088915134295916
1595.1625094482238,4.076430622538787
1595.9183673469388,4.064023954142338
1596.6742252456538,4.051694371418427
1597.4300831443688,4.039441126901721
1598.1859410430839,4.027263483312442
1598.9417989417989,4.015160713487343
1599.697656840514,4.003132099667271
1600.4535147392291,3.9911769339500225
1601.2093726379442,3.9792945177858905
1601.9652305366592,3.967484161907965
1602.7210884353742,3.955745186141267
1603.4769463340892,3.9440769192946945
1604.232804232804,3.932478698804387
1604.9886621315193,3.9209498710757495
1605.7445200302343,3.909489790688287
1606.5003779289495,3.8980978207573913
1607.2562358276643,3.88677333247201
1608.0120937263794,3.8755157052542955
1608.7679516250946,3.8643243263478486
1609.5238095238094,3.8531985908422843
1610.2796674225244,3.84213790149303
1611.0355253212397,3.831141668602808
1611.7913832199547,3.820209309903451
1612.5472411186697,3.8093402504258744
1613.3030990173847,3.7985339223816363
1614.0589569160998,3.7877897650116457
1614.8148148148148,3.777107224670759
1615.5706727135298,3.7664857543053287
1616.326530612245,3.7559248137568604
1617.08238851096,3.745423869447029
1617.8382464096749,3.734982394313959
1618.59410430839,3.7245998677079486
1619.3499622071051,3.71427577529092
1620.10582010582,3.7040096089364147
1620.861678004535,3.693800866632328
1621.6175359032502,3.683649052321884
1622.3733938019654,3.673553676150319
1623.1292517006802,3.6635142536234517
1623.8851095993953,3.6535303064072515
1624.6409674981103,3.643601361563406
1625.3968253968253,3.6337269519002335
1626.1526832955403,3.6239066156053528
1626.9085411942556,3.6141398962914586
1627.6643990929706,3.6044263427253966
1628.4202569916856,3.594765509565194
1629.1761148904006,3.585156955646543
1629.9319727891157,3.575600245539887
1630.6878306878307,3.5660949486578457
1631.4436885865457,3.556640639343365
1632.1995464852607,3.5472368967969903
1632.955404383976,3.5378833050052885
1633.711262282691,3.5285794526702023
1634.4671201814058,3.5193249331397425
1635.2229780801208,3.510119344340262
1635.9788359788358,3.500962288709796
1636.7346938775509,3.491853373475748
1637.490551776266,3.4827922092215546
1638.2464096749811,3.473778411591691
1639.0022675736961,3.464811600910277
1639.7581254724112,3.4558914013730875
1640.5139833711262,3.4470174404705367
1641.2698412698412,3.4381893505586745
1642.0256991685565,3.4294067685498324
1642.7815570672715,3.4206693338737475
1643.5374149659865,3.411976691239015
1644.2932728647015,3.4033284884434405
1645.0491307634165,3.394724377366266
1645.8049886621313,3.386164013280626
1646.5608465608464,3.3776470556667886
1647.3167044595616,3.3691731673240706
1648.0725623582766,3.360742014710567
1648.8284202569916,3.352353267833052
1649.5842781557067,3.3440066001925084
1650.3401360544217,3.3357016887504543
1651.0959939531367,3.3274382138237977
1651.8518518518517,3.3192158591249328
1652.607709750567,3.311034311679782
1653.363567649282,3.3028932617517714
1654.119425547997,3.294792402875734
1654.875283446712,3.2867314315997507
1655.631141345427,3.2787100478229645
1656.386999244142,3.270727954487093
1657.1428571428569,3.262784857458048
1657.8987150415724,3.254880465723539
1658.6545729402874,3.2470144912184224
1659.4104308390024,3.2391866488075176
1660.1662887377172,3.2313966562517606
1660.9221466364324,3.223644234167992
1661.6780045351475,3.2159291059925676
1662.4338624338623,3.2082509979448255
1663.1897203325775,3.200609638991221
1663.9455782312925,3.193004760809237
1664.7014361300076,3.185436097752718
1665.4572940287226,3.177903386831869
1666.2131519274376,3.1704063676167915
1666.9690098261526,3.162944782321963
1667.7248677248679,3.155518375660151
1668.4807256235829,3.148126894865147
1669.236583522298,3.140770089647705
1669.992441421013,3.1334477121748705
1670.7482993197277,3.126159517017652
1671.504157218443,3.118905261142142
1672.260015117158,3.111684703869568
1673.015873015873,3.104497606848361
1673.771730914588,3.0973437340260177
1674.527588813303,3.0902228516202372
1675.2834467120183,3.0831347280185373
1676.039304610733,3.076079134113183
1676.7951625094481,3.069055842503454
1677.5510204081631,3.0620646284219672
1678.3068783068784,3.055105268879164
1679.0627362055934,3.0481775432193086
1679.8185941043084,3.0412812327575365
1680.5744520030235,3.0344161209179643
1681.3303099017385,3.027581993135275
1682.0861678004535,3.020778636845997
1682.8420256991685,3.0140058415273185
1683.5978835978838,3.007263398530355
1684.3537414965988,3.000551101201739
1685.1095993953136,2.9938687447880823
1685.8654572940288,2.9872161264276125
1686.6213151927439,2.9805930451280975
1687.3771730914586,2.97399930174491
1688.1330309901737,2.9674346989587668
1688.888888888889,2.9608990412549985
1689.6447467876042,2.9543921349558695
1690.400604686319,2.94791378793017
1691.156462585034,2.941463810099077
1691.912320483749,2.935042012943891
1692.668178382464,2.928648209619179
1693.424036281179,2.922282215017917
1694.1798941798943,2.9159438456810536
1694.9357520786093,2.9096329197933013
1695.6916099773243,2.903349257164782
1696.4474678760394,2.8970926792117417
1697.2033257747544,2.8908630089383993
1697.9591836734694,2.8846600709194665
1698.7150415721842,2.8784836912815104
1699.4708994708994,2.8723336976861344
1700.2267573696147,2.866209919312304
1700.9826152683295,2.860112186839566
1701.7384731670445,2.854040332430896
1702.4943310657595,2.847994189716406
1703.2501889644748,2.8419735937767836
1704.0060468631896,2.8359783811273434
1704.7619047619048,2.8300083896178787
1705.5177626606198,2.8240634588380993
1706.2736205593349,2.8181434292584013
1707.0294784580499,2.812248143060955
1707.785336356765,2.8063774436986715
1708.54119425548,2.8005311759673965
1709.2970521541952,2.794709185990419
1710.0529100529102,2.7889113212042385
1710.8087679516252,2.7831374303442056
1711.5646258503402,2.7773873634301043
1712.3204837490553,2.7716609717529628
1713.07634164777,2.765958107860623
1713.8321995464853,2.7602786255445655
1714.5880574452003,2.754622379826677
1715.3439153439153,2.748989226945605
1716.0997732426304,2.743379024346199
1716.8556311413454,2.737791630656548
1717.6114890400604,2.7322269056952337
1718.3673469387754,2.726684710449315
1719.1232048374904,2.721164907019346
1719.8790627362057,2.715667358710848
1720.6349206349207,2.7101919299370563
1721.3907785336357,2.704738486139651
1722.1466364323508,2.699306894039849
1722.9024943310658,2.6938970213340507
1723.6583522297808,2.6885087368147604
1724.4142101284958,2.683141910348029
1725.170068027211,2.677796412875632
1725.925925925926,2.672472116394246
1726.681783824641,2.6671688939167986
1727.437641723356,2.6618866194992576
1728.1934996220712,2.6566251682099895
1728.949357520786,2.6513844161281406
1729.705215419501,2.6461642404427934
1730.4610733182162,2.640964518760166
1731.2169312169312,2.635785130765192
1731.9727891156463,2.6306259560484255
1732.7286470143613,2.6254868756667276
1733.4845049130763,2.6203677715239007
1734.2403628117913,2.615268526464961
1734.9962207105063,2.610189024260238
1735.7520786092216,2.6051291496501263
1736.5079365079366,2.6000887880804275
1737.2637944066516,2.5950678262041644
1738.0196523053664,2.590066151358067
1738.7755102040817,2.5850836518175084
1739.5313681027967,2.58012021672915
1740.2872260015115,2.5751757361005
1741.0430839002267,2.570250100809869
1741.7989417989418,2.565343202550284
1742.554799697657,2.5604549338966014
1743.3106575963718,2.555585188233678
1744.0665154950868,2.5507338597623193
1744.8223733938019,2.545900843512874
1745.5782312925169,2.541086035315542
1746.3340891912321,2.5362893317948654
1747.0899470899471,2.5315106303818
1747.8458049886622,2.5267498292944612
1748.6016628873772,2.522006827482656
1749.3575207860922,2.5172815247191433
1750.1133786848072,2.512573821511041
1750.8692365835225,2.507883619124329
1751.6250944822373,2.503210819572218
1752.3809523809523,2.498555325604348
1753.1368102796675,2.493917040707718
1753.8926681783823,2.489295869091254
1754.6485260770974,2.4846917156836406
1755.4043839758124,2.480104486131371
1756.1602418745276,2.475534086759768
1756.9160997732426,2.470980424632058
1757.6719576719577,2.4664434074763353
1758.4278155706727,2.461922943713907
1759.1836734693877,2.4574189424424326
1759.9395313681027,2.4529313134334227
1760.6953892668178,2.4484599671248057
1761.451247165533,2.444004814612957
1762.207105064248,2.4395657676501523
1762.9629629629628,2.435142738630899
1763.718820861678,2.430735640598923
1764.474678760393,2.426344387228331
1765.230536659108,2.4219688928244394
1765.986394557823,2.4176090723178008
1766.7422524565384,2.4132648412661144
1767.4981103552534,2.4089361157889835
1768.2539682539682,2.4046228126958744
1769.0098261526832,2.400324849340462
1769.7656840513982,2.3960421436857424
1770.5215419501133,2.3917746142860343
1771.2773998488283,2.387522180280195
1772.0332577475435,2.3832847613871566
1772.7891156462586,2.379062277899734
1773.5449735449736,2.3748546506979697
1774.3008314436886,2.370661801155904
1775.0566893424036,2.3664836513099234
1775.8125472411186,2.3623201236841473
1776.5684051398339,2.3581711413460207
1777.324263038549,2.354036627984834
1778.080120937264,2.3499165077162676
1778.835978835979,2.3458107052645745
1779.5918367346937,2.341719145865805
1780.3476946334088,2.337641755278724
1781.103552532124,2.3335784597857345
1781.8594104308388,2.3295291861818317
1782.615268329554,2.325493861775165
1783.371126228269,2.3214724143466903
1784.126984126984,2.317464772310182
1784.8828420256991,2.3134708643815625
1785.6386999244141,2.309490619900406
1786.3945578231292,2.3055239686712103
1787.1504157218444,2.3015708409490436
1787.9062736205594,2.297631167473957
1788.6621315192745,2.2937048796154076
1789.4179894179895,2.289791908942559
1790.1738473167045,2.2858921876799676
1790.9297052154193,2.2820056484695503
1791.6855631141345,2.2781322244130315
1792.4414210128498,2.274271849068189
1793.1972789115646,2.270424456445009
1793.9531368102796,2.26658998100164
1794.7089947089946,2.262768357640706
1795.4648526077099,2.2589595217052723
1796.2207105064247,2.2551634089754375
1796.9765684051397,2.251379955664048
1797.732426303855,2.247609098413636
1798.48828420257,2.2438507742923433
1799.244142101285,2.240104920790688
1800.0,2.236371475817289


==> anc/Fig.2/Symmetric_matter_700_VC=true.csv <==
muB,sigma
800.0,92.99999999939969
800.7558578987151,92.99999999999085
801.51171579743,92.99999999999085
802.2675736961451,92.99999999999085
803.0234315948602,92.99999999999085
803.7792894935752,92.99999999999085
804.5351473922902,92.99999999999085
805.2910052910053,93.00000000000604
806.0468631897203,93.00000000000604
806.8027210884353,93.00000000000604
807.5585789871504,93.00000000000604
808.3144368858655,92.99999999999737
809.0702947845805,92.99999999999737
809.8261526832955,92.99999999999737
810.5820105820105,92.99999999999737
811.3378684807257,93.00000000000033
812.0937263794408,93.00000000000033
812.8495842781556,93.00000000000033
813.6054421768707,93.00000000000033
814.3613000755859,92.99999999999359
815.1171579743008,92.99999999999359
815.8730158730159,92.99999999999359
816.6288737717309,92.99999999999359
817.384731670446,93.00000000000442
818.140589569161,93.00000000000442
818.8964474678761,93.00000000000442
819.6523053665911,93.00000000000442
820.408163265306,93.00000000000442
821.1640211640212,93.00000000000442
821.9198790627362,93.00000000000442
822.6757369614513,93.00000000000442
823.4315948601662,93.00000000000442
824.1874527588814,93.00000000000442
824.9433106575964,93.00000000000442
825.6991685563115,93.00000000000442
826.4550264550264,93.00000000000442
827.2108843537414,93.00000000000442
827.9667422524566,93.00000000000442
828.7226001511716,93.00000000000442
829.4784580498866,93.00000000000442
830.2343159486016,93.00000000000442
830.9901738473168,93.00000000000442
831.7460317460317,93.00000000000442
832.5018896447468,93.00000000000442
833.2577475434618,93.00000000000442
834.0136054421769,93.00000000000442
834.7694633408919,93.00000000000603
835.525321239607,93.00000000000603
836.281179138322,93.00000000000603
837.0370370370371,93.00000000000603
837.7928949357521,93.00000000000603
838.5487528344671,93.00000000000603
839.3046107331822,93.00000000000603
840.0604686318973,93.00000000000603
840.8163265306122,93.00000000000603
841.5721844293273,93.00000000000603
842.3280423280423,93.00000000000603
843.0839002267574,93.00000000000603
843.8397581254725,93.00000000000603
844.5956160241875,93.00000000000603
845.3514739229024,93.00000000000603
846.1073318216175,93.00000000000603
846.8631897203327,93.00000000000603
847.6190476190475,93.00000000000603
848.3749055177626,93.00000000000603
849.1307634164777,93.00000000000603
849.8866213151928,93.00000000000603
850.6424792139078,93.00000000000603
851.3983371126228,93.00000000000603
852.1541950113378,93.00000000000603
852.9100529100529,93.00000000000603
853.665910808768,93.00000000000603
854.421768707483,93.00000000000603
855.177626606198,93.00000000000603
855.933484504913,93.00000000000603
856.6893424036281,93.00000000000603
857.4452003023432,93.00000000000603
858.2010582010582,93.00000000000603
858.9569160997731,93.00000000000603
859.7127739984883,93.00000000000603
860.4686318972034,93.00000000000603
861.2244897959183,93.00000000000603
861.9803476946333,93.00000000000603
862.7362055933485,92.99999999939969
863.4920634920634,92.99999999939969
864.2479213907785,92.99999999994641
865.0037792894937,92.99999999994641
865.7596371882087,92.99999999994641
866.5154950869236,92.99999999994641
867.2713529856387,92.99999999994641
868.0272108843537,92.99999999994641
868.7830687830688,92.99999999994641
869.5389266817838,92.99999999994641
870.2947845804989,92.99999999994641
871.0506424792139,92.99999999994641
871.8065003779291,92.99999999994641
872.562358276644,92.99999999994641
873.318216175359,92.99999999994641
874.0740740740741,92.99999999994641
874.8299319727892,92.99999999994641
875.5857898715041,92.99999999994641
876.3416477702192,92.99999999994641
877.0975056689342,93.00000000000512
877.8533635676492,93.00000000000512
878.6092214663644,93.00000000000512
879.3650793650794,93.00000000000512
880.1209372637943,93.00000000000512
880.8767951625094,93.00000000000512
881.6326530612246,93.00000000000512
882.3885109599396,93.00000000000512
883.1443688586545,93.00000000000512
883.9002267573696,93.00000000000512
884.6560846560847,93.00000000000512
885.4119425547997,93.00000000000512
886.1678004535147,93.00000000000512
886.9236583522297,93.00000000000512
887.6795162509447,93.00000000000512
888.43537414966,93.00000000000512
889.1912320483749,93.00000000000512
889.9470899470899,93.00000000000512
890.702947845805,93.00000000000512
891.45880574452,93.00000000000512
892.2146636432351,93.00000000000512
892.9705215419502,93.00000000000512
893.7263794406651,93.00000000000512
894.4822373393802,93.00000000000512
895.2380952380953,93.00000000000512
895.9939531368102,93.00000000000512
896.7498110355252,93.00000000000512
897.5056689342404,93.00000000000512
898.2615268329554,93.00000000000512
899.0173847316705,93.00000000000512
899.7732426303855,93.00000000000512
900.5291005291006,93.00000000000512
901.2849584278156,93.00000000000512
902.0408163265306,93.00000000000512
902.7966742252456,93.00000000000512
903.5525321239608,93.00000000000512
904.3083900226757,93.00000000000512
905.0642479213907,93.00000000000512
905.8201058201058,93.00000000000512
906.575963718821,93.00000000000512
907.331821617536,93.00000000000512
908.0876795162509,93.00000000000512
908.843537414966,93.00000000000512
909.599395313681,93.00000000000512
910.3552532123961,93.00000000000512
911.1111111111111,93.00000000000512
911.8669690098262,93.00000000000512
912.6228269085411,93.00000000000512
913.3786848072563,93.00000000000512
914.1345427059713,93.00000000000512
914.8904006046862,93.00000000001512
915.6462585034014,93.00000000001512
916.4021164021163,93.00000000001512
917.1579743008315,92.99999999998957
917.9138321995465,92.99999999998957
918.6696900982615,92.99999999998957
919.4255479969765,92.99999999998957
920.1814058956917,92.99999999998957
920.9372637944066,92.99999999998957
921.6931216931217,92.99999999998957
922.4489795918367,92.99999999998957
923.2048374905519,69.43965591179148
923.9606953892668,69.03960911263485
924.7165532879819,68.66780693292144
925.472411186697,68.3194984114549
926.2282690854119,67.99111867746711
926.984126984127,67.67991273963112
927.739984882842,67.38369992012213
928.495842781557,67.10071958188028
929.251700680272,66.82952630604393
930.0075585789872,66.56891643189054
930.7634164777022,66.31787521023739
931.5192743764172,66.07553791744132
932.2751322751323,65.84116067417197
933.0309901738473,65.61409816606077
933.7868480725624,65.39378637187222
934.5427059712774,65.17972899006718
935.2985638699924,64.97148664058822
936.0544217687075,64.76866817912844
936.8102796674225,64.57092364032182
937.5661375661375,64.37793845179054
938.3219954648526,64.1894286504355
939.0778533635677,64.0051368965954
939.8337112622826,63.82482913132851
940.5895691609977,63.648291749386956
941.3454270597128,63.475329201771984
942.1012849584279,63.30576194404454
942.8571428571429,63.13942467471334
943.6130007558579,62.97616481455243
944.3688586545729,62.815841187685265
945.124716553288,62.65832287285473
945.880574452003,62.5034881987235
946.636432350718,62.35122386185517
947.392290249433,62.20142414955201
948.1481481481482,62.05399025272485
948.9040060468632,61.90882965641255
949.6598639455783,61.7658555975066
950.4157218442933,61.624986580856664
951.1715797430084,61.48614594624739
951.9274376417234,61.3492614799447
952.6832955404384,61.214265065230464
953.4391534391534,61.08109236738564
954.1950113378684,60.94968254895915
954.9508692365836,60.81997801191381
955.7067271352985,60.6919241635982
956.4625850340137,60.565469203914866
957.2184429327286,60.440563931381625
957.9743008314435,60.3171615661157
958.7301587301588,60.19521758790946
959.4860166288738,60.074689587935254
960.2418745275888,59.9555371327239
960.9977324263039,59.83772163887777
961.7535903250189,59.7212062582779
962.5094482237339,59.60595577150214
963.2653061224489,59.491936490760885
964.0211640211642,59.37911616781426
964.7770219198791,59.267463911899064
965.5328798185941,59.15695011076248
966.2887377173092,59.04754635913541
967.0445956160243,58.93922539164321
967.8004535147392,58.83196102055772
968.5563114134543,58.72572807760173
969.3121693121693,58.620502360149786
970.0680272108843,58.51626058057112
970.8238851095995,58.41298031910299
971.5797430083144,58.31063997989335
972.3356009070294,58.20921874947982
973.0914588057447,58.10869655844009
973.8473167044594,58.009054044917896
974.6031746031745,57.910272520643296
975.3590325018896,57.812333939066896
976.1148904006047,57.715220865192755
976.8707482993198,57.61891644735526
977.6266061980348,57.52340439058912
978.3824640967498,57.42866893152681
979.1383219954648,57.334694814738135
979.8941798941798,57.241467270380944
980.650037792895,57.14897199312401
981.4058956916099,57.057195122183046
982.161753590325,56.966123222466734
982.9176114890402,56.8757432667324
983.6734693877552,56.78604261867307
984.4293272864702,56.697009016903046
985.1851851851852,56.608630559745336
985.9410430839002,56.52089569084328
986.6969009826153,56.43379318546092
987.4527588813304,56.34731213747692
988.2086167800453,56.26144194704055
988.9644746787603,56.176172308809576
989.7203325774755,56.09149320077215
990.4761904761904,56.007394873600745
991.2320483749056,55.92386784051349
991.9879062736206,55.84090286760437
992.7437641723355,55.75849096463766
993.4996220710507,55.67662337624701
994.2554799697657,55.595291573554434
995.0113378684807,55.51448724615415
995.7671957671957,55.434202294467056
996.5230536659108,55.354428822414825
997.2789115646258,55.27515913043721
998.0347694633409,55.19638570880295
998.7906273620561,55.118101231195574
999.5464852607709,55.04029854860197
1000.3023431594861,54.962970683431124
1001.0582010582011,54.886110823892686
1001.8140589569161,54.80971231860819
1002.569916855631,54.73376867143971
1003.3257747543462,54.65827353653311
1004.0816326530612,54.58322071355875
1004.8374905517762,54.50860414314643
1005.5933484504915,54.43441790293147
1006.3492063492063,54.360656201613615
1007.1050642479213,54.28731337747453
1007.8609221466364,54.2143838927953
1008.6167800453514,54.14186233052503
1009.3726379440665,54.069743390687464
1010.1284958427816,53.99802188635881
1010.8843537414966,53.92669274252871
1011.6402116402116,53.85575099021708
1012.3960695389267,53.78519176318646
1013.1519274376417,53.715010297302314
1013.9077853363567,53.645201927828424
1014.6636432350718,53.57576208419324
1015.4195011337868,53.50668628648375
1016.1753590325018,53.4379701488281
1016.9312169312169,53.36960937034648
1017.687074829932,53.3015997360347
1018.4429327286471,53.23393711379568
1019.1987906273621,53.16661745220003
1019.9546485260771,53.09963677833105
1020.7105064247921,53.03299119569654
1021.4663643235072,52.96667688221047
1022.2222222222223,52.90069008825195
1022.9780801209372,52.83502713477466
1023.7339380196522,52.76968441148838
1024.4897959183672,52.704658375093885
1025.2456538170823,52.639945547580155
1026.0015117157975,52.5755425145721
1026.7573696145125,52.51144592373602
1027.5132275132275,52.447652483229845
1028.2690854119426,52.38415896020596
1029.0249433106576,52.32096217936034
1029.7808012093726,52.25805902152835
1030.5366591080876,52.19544642231906
1031.2925170068029,52.13312137079854
1032.0483749055177,52.071080908206504
1032.804232804233,52.009322126714295
1033.560090702948,51.94784216822619
1034.315948601663,51.88663822320471
1035.071806500378,51.82570752954354
1035.827664399093,51.76504737146177
1036.583522297808,51.704655078440325
1037.339380196523,51.644528024182364
1038.095238095238,51.58466362561361
1038.851095993953,51.52505934189465
1039.6069538926681,51.465712673480844
1040.3628117913834,51.40662116119497
1041.1186696900982,51.347782385332174
1041.8745275888132,51.289193964788595
1042.6303854875284,51.23085355621485
1043.3862433862432,51.17275885319252
1044.1421012849585,51.11490758543315
1044.8979591836735,51.057297518001675
1045.6538170823885,50.99992645055438
1046.4096749811035,50.942792216608765
1047.1655328798188,50.88589268282144
1047.9213907785336,50.82922574829076
1048.6772486772488,50.77278934387943
1049.4331065759638,50.71658143155305
1050.1889644746786,50.660600003735
1050.944822373394,50.60484308268241
1051.700680272109,50.549308719870275
1052.4565381708237,50.493994995402616
1053.212396069539,50.43890001742986
1053.968253968254,50.38402192158391
1054.724111866969,50.329358870428216
1055.479969765684,50.27490905292558
1056.235827664399,50.2206706839068
1056.991685563114,50.16664200356888
1057.747543461829,50.11282127697498
1058.503401360544,50.05920679357066
1059.2592592592591,50.00579686670715
1060.0151171579744,49.95258983318739
1060.7709750566894,49.899584052810575
1061.5268329554044,49.84677790793431
1062.2826908541194,49.794169803047296
1063.0385487528345,49.74175816435173
1063.7944066515497,49.68954143935448
1064.5502645502645,49.63751809646627
1065.3061224489795,49.58568662461729
1066.0619803476945,49.53404553287599
1066.8178382464098,49.48259335007307
1067.5736961451248,49.4313286244478
1068.3295540438398,49.380249923287764
1069.0854119425549,49.32935583259066
1069.8412698412699,49.27864495670296
1070.597127739985,49.228115918034874
1071.3529856387,49.17776735669152
1072.108843537415,49.12759793018438
1072.86470143613,49.07760631311245
1073.620559334845,49.027791196868044
1074.37641723356,48.97815128933557
1075.132275132275,48.92868531460705
1075.8881330309903,48.87939201270128
1076.6439909297053,48.830270139284934
1077.3998488284203,48.78131846540829
1078.1557067271353,48.732535777233565
1078.9115646258504,48.68392087578584
1079.6674225245654,48.63547257669622
1080.4232804232804,48.58718970995623
1081.1791383219954,48.539071119673274
1081.9349962207107,48.49111566383728
1082.6908541194257,48.44332221408958
1083.4467120181407,48.39568965549407
1084.2025699168557,48.34821688631666
1084.9584278155708,48.30090281780861
1085.7142857142858,48.253746373990914
1086.4701436130008,48.20674649145095
1087.2260015117158,48.159902119132994
1087.9818594104308,48.11321221814325
1088.7377173091459,48.06667576153416
1089.4935752078609,48.02029173419819
1090.249433106576,47.974059132510234
1091.005291005291,47.92797696431383
1091.761148904006,47.88204424865517
1092.517006802721,47.83626001562448
1093.272864701436,47.79062330618191
1094.028722600151,47.74513317198503
1094.784580498866,47.69978867522823
1095.5404383975813,47.654588888476546
1096.296296296296,47.609532894502614
1097.0521541950116,47.56461978613256
1097.8080120937266,47.51984866611655
1098.5638699924414,47.47521864687538
1099.3197278911566,47.430728850538
1100.0755857898716,47.38637840862017
1100.8314436885867,47.34216646196904
1101.5873015873015,47.29809216060356
1102.3431594860167,47.254154663581566
1103.0990173847317,47.21035313886183
1103.8548752834467,47.166686763173246
1104.6107331821618,47.123154721887275
1105.3665910808768,47.079756208887694
1106.1224489795918,47.03649042644806
1106.8783068783068,46.99335658511008
1107.6341647770219,46.95035390356018
1108.3900226757369,46.90748160851587
1109.145880574452,46.86473893460518
1109.9017384731671,46.822125124258555
1110.657596371882,46.779639427593736
1111.4134542705972,46.737281102305076
1112.1693121693122,46.695049413559204
1112.9251700680272,46.652943633888036
1113.6810279667422,46.61096304308374
1114.4368858654573,46.56910692809983
1115.1927437641723,46.52737458294725
1115.9486016628873,46.48576530859906
1116.7044595616026,46.44427841289166
1117.4603174603176,46.40291321043217
1118.2161753590326,46.36166902250225
1118.9720332577476,46.3205451769695
1119.7278911564626,46.279541008194435
1120.4837490551777,46.23865585694521
1121.2396069538927,46.19788907030712
1121.9954648526077,46.15724000160018
1122.7513227513227,46.116708010293436
1123.5071806500378,46.076292461921796
1124.2630385487528,46.03599272800706
1125.0188964474678,45.99580818597458
1125.7747543461828,45.95573821907981
1126.5306122448978,45.915782216326214
1127.2864701436129,45.87593957239154
1128.042328042328,45.83620968755412
1128.798185941043,45.79659196761708
1129.554043839758,45.7570858238385
1130.3099017384732,45.71769067285951
1131.0657596371882,45.6784059366326
1131.8216175359032,45.639231042356435
1132.5774754346185,45.60016542240689
1133.3333333333335,45.56120851426939
1134.0891912320485,45.52235976047498
1134.8450491307635,45.483618608534755
1135.6009070294783,45.444984510877354
1136.3567649281936,45.40645692478765
1137.1126228269086,45.36803531234533
1137.8684807256236,45.32971914035929
1138.6243386243386,45.29150788031703
1139.3801965230537,45.25340100831757
1140.1360544217687,45.21539800502613
1140.8919123204837,45.177498355639635
1141.6477702191987,45.13970154965911
1142.4036281179137,45.10200708118733
1143.1594860166288,45.064414448523486
1143.9153439153438,45.02692315430324
1144.6712018140588,44.98953270536439
1145.4270597127738,44.95224261273675
1146.1829176114893,44.9150523916077
1146.938775510204,44.8779615611949
1147.6946334089191,44.84096964476868
1148.4504913076341,44.80407616960516
1149.2063492063492,44.767280666899495
1149.9622071050642,44.73058267169995
1150.7180650037792,44.693981722937636
1151.4739229024945,44.657477363305276
1152.2297808012095,44.621069139330594
1152.9856386999245,44.58475660109474
1153.7414965986395,44.548539302531346
1154.4973544973545,44.51241680098374
1155.2532123960696,44.47638865760454
1156.0090702947846,44.4404544368663
1156.7649281934996,44.4046137068631
1157.5207860922146,44.36886603911171
1158.2766439909296,44.33321100849597
1159.0325018896447,44.297648193468774
1159.7883597883597,44.26217717495649
1160.544217687075,44.226797539665355
1161.3000755857897,44.19150887401987
1162.055933484505,44.156310770212144
1162.81179138322,44.12120282259258
1163.567649281935,44.08618462913186
1164.32350718065,44.051255790644866
1165.079365079365,44.0164159111804
1165.83522297808,43.98166459749244
1166.5910808767953,43.947001459953974
1167.3469387755104,43.91242613439502
1168.1027966742254,43.877938167460556
1168.8586545729404,43.84353724750096
1169.6145124716554,43.80922297317329
1170.3703703703704,43.77499496885546
1171.1262282690855,43.74085286206426
1171.8820861678005,43.706796282997
1172.6379440665155,43.67282486460857
1173.3938019652305,43.63893824258205
1174.1496598639455,43.6051360552975
1174.9055177626606,43.57141794380407
1175.6613756613756,43.537783551789786
1176.4172335600906,43.504232525554855
1177.1730914588059,43.47076451398378
1177.9289493575207,43.43737916851541
1178.6848072562357,43.40407614311797
1179.440665154951,43.37085509426237
1180.196523053666,43.33771568089321
1180.952380952381,43.30465756440597
1181.708238851096,43.2716804086184
1182.4640967498112,43.23878387974749
1183.219954648526,43.20596764638193
1183.975812547241,43.17323137945993
1184.731670445956,43.14057475224154
1185.4875283446713,43.107997440288294
1186.243386243386,43.075499121436124
1186.9992441421014,43.043079475775066
1187.7551020408164,43.0107381856222
1188.5109599395314,42.97847493550205
1189.2668178382464,42.946289412122745
1190.0226757369614,42.91418130435428
1190.7785336356765,42.88215030320449
1191.5343915343915,42.85019610175704
1192.2902494331065,42.8183183953274
1193.0461073318215,42.78651688116451
1193.8019652305366,42.75479125864474
1194.5578231292516,42.72314122909814
1195.3136810279668,42.69156649595428
1196.0695389266818,42.66006676460602
1196.8253968253969,42.62864174241782
1197.581254724112,42.59729113870913
1198.337112622827,42.566014664733665
1199.092970521542,42.53481203366898
1199.848828420257,42.50368296055218
1200.6046863189722,42.472627162353845
1201.3605442176872,42.44164435786716
1202.116402116402,42.41073426773568
1202.8722600151173,42.379896614446984
1203.6281179138323,42.34913112223161
1204.3839758125473,42.31843751714593
1205.1398337112623,42.28781552706765
1205.8956916099773,42.25726488155916
1206.6515495086924,42.22678531194162
1207.4074074074074,42.19637655127773
1208.1632653061224,42.166038334249826
1208.9191232048374,42.135770397371864
1209.6749811035525,42.1055724786894
1210.4308390022675,42.075444317968625
1211.1866969009827,42.04538565664921
1211.9425547996975,42.015396237707314
1212.6984126984125,41.985475805815284
1213.4542705971278,41.95562410717503
1214.2101284958428,41.925840889601766
1214.9659863945578,41.89612590246895
1215.7218442932729,41.866478896695085
1216.477702191988,41.836899624737605
1217.2335600907031,41.80738784056002
1217.989417989418,41.77794329966835
1218.7452758881332,41.74856575904637
1219.5011337868482,41.71925497712056
1220.2569916855632,41.690010713834646
1221.0128495842782,41.660832730554475
1221.7687074829932,41.631720790105355
1222.5245653817083,41.60267465672018
1223.2804232804233,41.57369409595705
1224.0362811791383,41.54477887516948
1224.7921390778533,41.51592876249007
1225.5479969765684,41.48714352786188
1226.3038548752834,41.458422942452295
1227.0597127739984,41.4297667787919
1227.8155706727134,41.401174810744926
1228.5714285714284,41.372646813519374
1229.3272864701437,41.34418256362302
1230.0831443688587,41.315781838878515
1230.8390022675737,41.287444418373624
1231.5948601662888,41.259170082554654
1232.3507180650038,41.23095861299966
1233.1065759637188,41.20280979265586
1233.8624338624338,41.17472340568547
1234.6182917611488,41.14669923741847
1235.3741496598639,41.11873707460581
1236.130007558579,41.09083670510423
1236.8858654572941,41.06299791772082
1237.6417233560092,41.03522050300826
1238.3975812547242,41.00750425204614
1239.1534391534392,40.97984895779367
1239.9092970521542,40.95225441361857
1240.6651549508692,40.92472041472702
1241.4210128495843,40.897246757070086
1242.1768707482993,40.869833237835614
1242.9327286470143,40.84247965533173
1243.6885865457293,40.81518580898351
1244.4444444444443,40.787951499314104
1245.2003023431596,40.76077652795856
1245.9561602418746,40.73366069762394
1246.7120181405894,40.70660381210532
1247.4678760393047,40.6796056762423
1248.2237339380197,40.65266609602878
1248.9795918367345,40.6257848782526
1249.7354497354497,40.59896183111944
1250.4913076341647,40.57219676354714
1251.2471655328798,40.54548948565223
1252.003023431595,40.518839808577575
1252.75888133031,40.49224754424518
1253.514739229025,40.46571250591263
1254.27059712774,40.43923450749055
1255.026455026455,40.4128133642373
1255.7823129251701,40.38644889236094
1256.5381708238851,40.36014090833429
1257.2940287226002,40.33388923049723
1258.0498866213152,40.30769367769314
1258.8057445200302,40.28155406978786
1259.5616024187452,40.255470227571045
1260.3174603174602,40.22944197281283
1261.0733182161753,40.20346912812785
1261.8291761148903,40.17755151709639
1262.5850340136055,40.151688964193895
1263.3408919123203,40.12588129479418
1264.0967498110356,40.10012833515517
1264.8526077097504,40.07442991246022
1265.6084656084656,40.04878585471092
1266.3643235071806,40.023195990820696
1267.1201814058957,39.997660150559184
1267.876039304611,39.9721781645523
1268.6318972033257,39.946749864279454
1269.3877551020407,39.9213750820604
1270.1436130007557,39.89605365106568
1270.8994708994708,39.87078540528055
1271.655328798186,39.845570179527165
1272.411186696901,39.8204078094434
1273.167044595616,39.79529813147971
1273.922902494331,39.77024098288994
1274.678760393046,39.74523620173739
1275.4346182917611,39.72028362687181
1276.1904761904761,39.69538309793307
1276.9463340891912,39.670534455301684
1277.7021919879062,39.645737540233405
1278.4580498866214,39.62099219477683
1279.2139077853362,39.59629826150205
1279.9697656840515,39.571655583978156
1280.7256235827665,39.547064006426574
1281.4814814814815,39.52252337386426
1282.2373393801965,39.498033532018795
1282.9931972789116,39.47359432736112
1283.7490551776266,39.4492056070936
1284.5049130763416,39.424867219144694
1285.2607709750566,39.400579012162176
1286.0166288737719,39.37634083550887
1286.7724867724867,39.35215253925748
1287.528344671202,39.32801397418471
1288.284202569917,39.30392499176736
1289.040060468632,39.27988544418284
1289.795918367347,39.255895184267374
1290.551776266062,39.23195406559472
1291.307634164777,39.20806194235821
1292.063492063492,39.18421866950001
1292.819349962207,39.160424102513616
1293.575207860922,39.136678097694855
1294.3310657596373,39.11298051189173
1295.0869236583521,39.08933120267997
1295.8427815570672,39.0657300282432
1296.5986394557824,39.042176847422446
1297.3544973544972,39.01867152163341
1298.1103552532122,38.99521390519589
1298.8662131519275,38.97180386466164
1299.6220710506425,38.948441259471295
1300.3779289493575,38.92512595163228
1301.1337868480725,38.90185780376147
1301.8896447467878,38.87863667909595
1302.6455026455028,38.85546244148044
1303.4013605442176,38.83233495536645
1304.1572184429328,38.80925408580614
1304.9130763416479,38.786219698448484
1305.668934240363,38.76323165954335
1306.424792139078,38.740289835914055
1307.180650037793,38.71739409499123
1307.936507936508,38.69454430476044
1308.692365835223,38.671740333813894
1309.448223733938,38.64898205128965
1310.204081632653,38.62626932690624
1310.959939531368,38.60360203096451
1311.715797430083,38.580980034294626
1312.4716553287983,38.55840320830098
1313.2275132275133,38.535871424960675
1313.9833711262281,38.51338455675724
1314.7392290249434,38.4909424767731
1315.4950869236582,38.46854505857938
1316.2509448223734,38.446192176342876
1317.0068027210884,38.42388370471552
1317.7626606198035,38.4016195189107
1318.5185185185185,38.37939949465528
1319.2743764172335,38.357223508233325
1320.0302343159487,38.335091436402266
1320.7860922146638,38.31300315646187
1321.5419501133786,38.29095854625243
1322.2978080120938,38.26895748407464
1323.0536659108088,38.24699984877163
1323.8095238095239,38.225085519673634
1324.5653817082389,38.20321437664816
1325.321239606954,38.18138629999893
1326.077097505669,38.15960117059571
1326.832955404384,38.13785886973756
1327.588813303099,38.116159279248485
1328.344671201814,38.09450228142835
1329.100529100529,38.07288775906082
1329.856386999244,38.051315595397405
1330.6122448979593,38.02978567420484
1331.3681027966743,38.00829787966673
1332.123960695389,37.986852096473946
1332.8798185941043,37.96544820977661
1333.6356764928194,37.944086105186614
1334.3915343915344,37.92276566878002
1335.1473922902496,37.90148678708956
1335.9032501889644,37.88024934710427
1336.6591080876794,37.85905323625764
1337.4149659863947,37.83789834246443
1338.1708238851097,37.81678455404045
1338.9266817838247,37.79571175977604
1339.6825396825395,37.774679848896014
1340.4383975812548,37.753688711063965
1341.1942554799698,37.732738236378914
1341.9501133786848,37.711828315368386
1342.7059712773998,37.69095883901376
1343.4618291761149,37.67012969868935
1344.2176870748299,37.6493407862185
1344.973544973545,37.628591993842065
1345.72940287226,37.6078832142205
1346.485260770975,37.58721434043258
1347.24111866969,37.5665852659725
1347.996976568405,37.54599588474695
1348.7528344671202,37.52544609107298
1349.5086923658353,37.50493577967544
1350.26455026455,37.48446484568504
1351.0204081632653,37.464033184632946
1351.7762660619803,37.44364069245905
1352.5321239606953,37.423287265489535
1353.2879818594106,37.40297280045412
1354.0438397581254,37.38269719447419
1354.7996976568406,37.3624603450633
1355.5555555555557,37.34226215012238
1356.3114134542707,37.32210250793896
1357.0672713529857,37.30198131718663
1357.8231292517007,37.28189847691692
1358.5789871504157,37.26185388656898
1359.3348450491308,37.24184744594827
1360.0907029478458,37.22187905524732
1360.8465608465608,37.20194861502519
1361.6024187452758,37.18205602621316
1362.3582766439908,37.16220119011578
1363.1141345427059,37.14238400839373
1363.869992441421,37.12260438307755
1364.625850340136,37.10286221657097
1365.3817082388512,37.083157411625535
1366.1375661375662,37.06348987135473
1366.8934240362812,37.04385949922948
1367.6492819349962,37.024266198967354
1368.4051398337112,37.00470987506731
1369.1609977324265,36.9851904317353
1369.9168556311413,36.96570777395549
1370.6727135298563,36.946261806950616
1371.4285714285713,36.92685243628814
1372.1844293272866,36.90747956787844
1372.9402872260016,36.88814310797217
1373.6961451247166,36.868842963159985
1374.4520030234316,36.8495790403678
1375.2078609221467,36.83035124685842
1375.9637188208617,36.811159490227176
1376.7195767195767,36.79200367840051
1377.4754346182917,36.772883719635104
1378.2312925170068,36.753799522515216
1378.9871504157218,36.73475099595074
1379.743008314437,36.71573804917679
1380.4988662131518,36.69676059175043
1381.2547241118668,36.677818533549136
1382.0105820105819,36.6589117847699
1382.7664399092969,36.64004025592706
1383.5222978080124,36.621203857850276
1384.2781557067271,36.602402501682796
1385.0340136054422,36.583636098880916
1385.7898715041572,36.564904561210376
1386.5457294028722,36.54620780074697
1387.3015873015872,36.52754572987292
1388.0574452003023,36.50891826127636
1388.8133030990175,36.490325307948886
1389.5691609977325,36.47176678318535
1390.3250188964475,36.453242600580886
1391.0808767951626,36.43475267403004
1391.8367346938776,36.41629691772448
1392.5925925925926,36.39787524615227
1393.3484504913076,36.379487574096046
1394.1043083900227,36.361133816631686
1394.8601662887377,36.34281388912621
1395.6160241874527,36.32452770723653
1396.3718820861677,36.30627518690801
1397.1277399848827,36.28805624437322
1397.8835978835978,36.269870796150194
1398.639455782313,36.25171875904063
1399.395313681028,36.23360005012941
1400.151171579743,36.21551458678194
1400.907029478458,36.19746228664368
1401.662887377173,36.17944306763786
1402.418745275888,36.161456847965724
1403.174603174603,36.14350354610256
1403.9304610733184,36.12558308079841
1404.6863189720334,36.10769537107602
1405.4421768707484,36.08984033622961
1406.1980347694634,36.07201789582276
1406.9538926681782,36.054227969688085
1407.7097505668935,36.03647047792535
1408.4656084656085,36.0187453409001
1409.2214663643235,36.00105247924298
1409.9773242630386,35.983391813847014
1410.7331821617536,35.96576326586829
1411.4890400604686,35.948166756695485
1412.2448979591836,35.93060220808634
1413.0007558578986,35.91306954187722
1413.7566137566137,35.895568680331856
1414.512471655329,35.878099545851235
1415.268329554044,35.86066206115073
1416.024187452759,35.84325614918419
1416.780045351474,35.82588173315779
1417.5359032501888,35.80853873652716
1418.291761148904,35.79122708299852
1419.047619047619,35.77394669652622
1419.8034769463343,35.75669750131071
1420.559334845049,35.73947942179943
1421.315192743764,35.72229238268422
1422.0710506424793,35.70513630890019
1422.8269085411941,35.688011125624975
1423.5827664399092,35.67091675827743
1424.3386243386244,35.65385313251643
1425.0944822373394,35.63682017423999
1425.8503401360545,35.61981780958395
1426.6061980347695,35.60284596492104
1427.3620559334845,35.5859045668572
1428.1179138321995,35.568993542237855
1428.8737717309145,35.5521128181366
1429.6296296296296,35.535262321861616
1430.3854875283448,35.51844198095375
1431.1413454270596,35.50165172318109
1431.8972033257746,35.484891476542415
1432.6530612244899,35.46816116926408
1433.4089191232047,35.45146072979988
1434.1647770219197,35.43479008682889
1434.920634920635,35.418149169255095
1435.6764928193502,35.401537906206606
1436.4323507180652,35.38495622703443
1437.18820861678,35.36840406131089
1437.944066515495,35.351881338829514
1438.69992441421,35.33538798960323
1439.455782312925,35.31892394386422
1440.2116402116403,35.30248913206182
1440.9674981103553,35.28608348486231
1441.7233560090704,35.26970693314865
1442.4792139077854,35.25335940801753
1443.2350718065004,35.237040840779756
1443.9909297052154,35.220751162960255
1444.7467876039304,35.204490306293735
1445.5026455026455,35.188258202727695
1446.2585034013607,35.172054784419565
1447.0143613000755,35.15587998373495
1447.7702191987905,35.139733733249024
1448.5260770975055,35.123615965742914
1449.2819349962206,35.10752661420462
1450.0377928949356,35.09146561182809
1450.7936507936508,35.075432892012266
1451.5495086923659,35.05942838835736
1452.3053665910809,35.043452034670274
1453.061224489796,35.02750376495602
1453.817082388511,35.01158351342288
1454.572940287226,34.995691214478256
1455.328798185941,34.97982680273063
1456.0846560846562,34.9639902129835
1456.8405139833712,34.948181380241536
1457.5963718820863,34.9324002397052
1458.3522297808013,34.91664672676851
1459.1080876795163,34.90092077702329
1459.863945578231,34.88522232625354
1460.6198034769463,34.8695513104399
1461.3756613756614,34.85390766575056
1462.1315192743764,34.838291328550916
1462.8873771730914,34.822702235391695
1463.6432350718064,34.80714032301894
1464.3990929705215,34.79160552836557
1465.1549508692365,34.77609778943263
1465.9108087679517,34.76061704088721
1466.6666666666667,34.745163222868
1467.4225245653818,34.72973627217754
1468.1783824640968,34.71433612668136
1468.9342403628118,34.69896272443406
1469.6900982615268,34.6836160036718
1470.4459561602416,34.668295902810804
1471.2018140589569,34.65300236045524
1471.9576719576721,34.637735315388674
1472.7135298563871,34.622494706669286
1473.469387755102,34.60728047315151
1474.225245653817,34.592092554449
1474.9811035525322,34.576930889965745
1475.7369614512472,34.56179541938434
1476.4928193499622,34.546686082558274
1477.2486772486773,34.53160281952212
1478.0045351473923,34.516545570483956
1478.7603930461073,34.501514275827866
1479.5162509448223,34.486508876111756
1480.2721088435374,34.471529312065954
1481.0279667422524,34.45657552459845
1481.7838246409676,34.44164745478056
1482.5396825396826,34.42674504386567
1483.2955404383977,34.41186823326685
1484.0513983371125,34.39701696457856
1484.8072562358275,34.38219117955457
1485.5631141345427,34.36739082012366
1486.3189720332578,34.35261582838019
1487.0748299319728,34.33786614658511
1487.8306878306878,34.32314171717228
1488.586545729403,34.3084424827303
1489.342403628118,34.29376838602611
1490.0982615268329,34.279119369980144
1490.8541194255479,34.264495377683474
1491.6099773242631,34.249896352386784
1492.3658352229781,34.23532223751101
1493.1216931216932,34.22077297662879
1493.8775510204082,34.20624851347938
1494.6334089191232,34.191748791968024
1495.3892668178382,34.17727375615018
1496.1451247165533,34.16282335024785
1496.9009826152683,34.14839751863983
1497.6568405139835,34.1339962058638
1498.4126984126983,34.11961935661523
1499.1685563114136,34.10526691574681
1499.9244142101286,34.09093882826759
1500.6802721088434,34.07663503933107
1501.4361300075584,34.062355494284084
1502.1919879062737,34.04810013859367
1502.947845804989,34.03386891787437
1503.7037037037037,34.019661777918074
1504.4595616024187,34.00547866466132
1505.2154195011337,33.99131952419253
1505.9712773998488,33.97718430275245
1506.7271352985638,33.963072946732886
1507.482993197279,33.94898540267648
1508.238851095994,33.93492161727565
1508.994708994709,33.92088153737321
1509.750566893424,33.90686510996026
1510.5064247921391,33.892872282176555
1511.2622826908541,33.87890300130997
1512.0181405895692,33.86495721479565
1512.7739984882842,33.85103487021534
1513.5298563869994,33.83713591529718
1514.2857142857142,33.82326029791545
1515.0415721844292,33.80940796608878
1515.7974300831443,33.79557886798071
1516.5532879818593,33.78177295189973
1517.3091458805743,33.767990166296606
1518.0650037792896,33.75423045976605
1518.8208616780046,33.74049378104485
1519.5767195767196,33.726780079013125
1520.3325774754346,33.713089302683635
1521.0884353741496,33.69942140123549
1521.8442932728647,33.68577632395172
1522.6001511715797,33.67215402028298
1523.356009070295,33.65855443980879
1524.11186696901,33.64497753224939
1524.867724867725,33.631423247463005
1525.62358276644,33.61789153544584
1526.3794406651548,33.60438234633191
1527.13529856387,33.59089563039602
1527.891156462585,33.57743133803178
1528.6470143613,33.56398941979569
1529.402872260015,33.55056982636169
1530.1587301587301,33.537172508542895
1530.9145880574451,33.52379741728716
1531.6704459561602,33.51044450368594
1532.4263038548752,33.49711371892537
1533.1821617535904,33.4838050143829
1533.9380196523055,33.47051834152945
1534.6938775510205,33.457253651978135
1535.4497354497355,33.44401089747337
1536.2055933484505,33.43079002989071
1536.9614512471653,33.41759100123668
1537.7173091458806,33.40441376364752
1538.4731670445956,33.39125826946175
1539.2290249433108,33.378124470859206
1539.9848828420256,33.36501232057979
1540.7407407407406,33.35192177120481
1541.496598639456,33.33885277551491
1542.252456538171,33.32580528641844
1543.0083144368857,33.312779256949945
1543.764172335601,33.29977464027252
1544.520030234316,33.286791389673795
1545.275888133031,33.27382945856764
1546.031746031746,33.26088880049313
1546.787603930461,33.247969369114344
1547.543461829176,33.23507111821954
1548.299319727891,33.22219400172117
1549.0551776266063,33.20933797365524
1549.8110355253214,33.196502988180875
1550.5668934240364,33.18368899958015
1551.3227513227512,33.17089596225663
1552.0786092214664,33.15812383073676
1552.8344671201814,33.14537255966792
1553.5903250188962,33.132642103818505
1554.3461829176115,33.11993241807767
1555.1020408163265,33.10724345745486
1555.8578987150418,33.09457517707918
1556.6137566137565,33.08192753219926
1557.3696145124716,33.06930047818243
1558.1254724111866,33.05669397051509
1558.8813303099016,33.04410796480168
1559.6371882086169,33.03154241676398
1560.3930461073319,33.01899728224172
1561.148904006047,33.0064725171915
1561.904761904762,32.99396807774761
1562.660619803477,32.98148391991548
1563.416477702192,32.96902000018426
1564.172335600907,32.95657627491325
1564.928193499622,32.94415270063834
1565.684051398337,32.93174923404482
1566.4399092970523,32.91936583179064
1567.195767195767,32.90700245086159
1567.951625094482,32.89465904824534
1568.7074829931971,32.88233558098335
1569.4633408919124,32.87003200629454
1570.2191987906274,32.85774828160366
1570.9750566893424,32.84548436425845
1571.7309145880574,32.83163189460275
1572.4867724867725,32.815048906734106
1573.2426303854875,32.79665997314702
1573.9984882842025,32.77670649647246
1574.7543461829177,32.755305063186206
1575.5102040816328,32.73252104906765
1576.2660619803478,32.70839240860564
1577.0219198790628,32.68294009258689
1577.7777777777778,32.656173413672064
1578.5336356764928,32.628093103682104
1579.2894935752076,32.59869317925623
1580.045351473923,32.56796213216428
1580.8012093726381,32.53588370979315
1581.557067271353,32.502437431827275
1582.312925170068,32.46759892832724
1583.068783068783,32.431340151093046
1583.824640967498,32.393629491024576
1584.580498866213,32.35443182249908
1585.3363567649283,32.313708488467704
1586.0922146636433,32.271417235111166
1586.8480725623583,32.227512101582114
1587.6039304610733,32.181943267977026
1588.3597883597884,32.13465686288256
1589.1156462585034,32.08559473041415
1589.8715041572182,32.03469415544309
1590.6273620559336,31.98188754460014
1591.3832199546487,31.927102059587884
1592.1390778533637,31.87025919824164
1592.8949357520785,31.811274317605314
1593.6507936507935,31.750056092015974
1594.4066515495088,31.68650589771535
1595.1625094482238,31.620517113796534
1595.9183673469388,31.55197432729053
1596.6742252456538,31.480752427824356
1597.4300831443688,31.406715574337788
1598.1859410430839,31.329716012933456
1598.9417989417989,31.249592720564994
1599.697656840514,31.16616984422465
1600.4535147392291,31.07925489829032
1601.2093726379442,30.988636675866186
1601.9652305366592,30.89408281711368
1602.7210884353742,30.79533697019107
1603.4769463340892,30.69211545676022
1604.232804232804,30.584103340861496
1604.9886621315193,30.470949769725255
1605.7445200302343,30.352262422236805
1606.5003779289495,30.227600857201395
1607.2562358276643,30.09646849656367
1608.0120937263794,29.95830290355243
1608.7679516250946,29.812463917017876
1609.5238095238094,29.658219072100177
1610.2796674225244,29.49472556313192
1611.0355253212397,29.321007772502423
1611.7913832199547,29.135929081222216
1612.5472411186697,28.938156271930286
1613.3030990173847,28.726114312726867
1614.0589569160998,28.49792866867398
1614.8148148148148,28.25135156967611
1615.5706727135298,27.983668064024375
1616.326530612245,27.69157775164522
1617.08238851096,27.371050274684073
1617.8382464096749,27.01716048875038
1618.59410430839,26.623931149733068
1619.3499622071051,26.18426532660568
1620.10582010582,25.69017286492283
1620.861678004535,25.133729241239976
1621.6175359032502,24.509506930194025
1622.3733938019654,23.819102566050116
1623.1292517006802,23.07653858960867
1623.8851095993953,22.309520854009097
1624.6409674981103,21.55170090812622
1625.3968253968253,20.830504595485838
1626.1526832955403,20.160766170904616
1626.9085411942556,19.546379354647716
1627.6643990929706,18.984895204112952
1628.4202569916856,18.471218570420117
1629.1761148904006,17.999662558183847
1629.9319727891157,17.564861223468828
1630.6878306878307,17.162084686623253
1631.4436885865457,16.787286259360442
1632.1995464852607,16.43704544643287
1632.955404383976,16.108480190190438
1633.711262282691,15.799158417145744
1634.4671201814058,15.507019587224557
1635.2229780801208,15.230308781344782
1635.9788359788358,14.96752269024154
1636.7346938775509,14.717365838344225
1637.490551776266,14.47871523848261
1638.2464096749811,14.250591827959443
1639.0022675736961,14.032137328710808
1639.7581254724112,13.822595417446571
1640.5139833711262,13.6212963231638
1641.2698412698412,13.42764416642617
1642.0256991685565,13.241106488349283
1642.7815570672715,13.061205545851326
1643.5374149659865,12.887511034457583
1644.2932728647015,12.719633971384644
1645.0491307634165,12.55722152817947
1645.8049886621313,12.399952643101296
1646.5608465608464,12.247534278143908
1647.3167044595616,12.099698210960517
1648.0725623582766,11.956198273510799
1648.8284202569916,11.816807965130947
1649.5842781557067,11.681318380995949
1650.3401360544217,11.549536407472305
1651.0959939531367,11.421283144225052
1651.8518518518517,11.296392519709151
1652.607709750567,11.174710072601556
1653.363567649282,11.056091875355273
1654.119425547997,10.940403580896723
1654.875283446712,10.827519575684008
1655.631141345427,10.717322225201649
1656.386999244142,10.60970120002728
1657.1428571428569,10.504552872318637
1657.8987150415724,10.401779774044456
1658.6545729402874,10.301290109380705
1659.4104308390024,10.202997315629936
1660.1662887377172,10.106819664749622
1660.9221466364324,10.012679904610351
1661.6780045351475,9.920504931849495
1662.4338624338623,9.83022549504042
1663.1897203325775,9.741775924192028
1663.9455782312925,9.65509388389938
1664.7014361300076,9.570120147685087
1665.4572940287226,9.486798391370236
1666.2131519274376,9.405075003568868
1666.9690098261526,9.324898911608546
1667.7248677248679,9.246221421392582
1668.4807256235829,9.16899606986647
1669.236583522298,9.093178488904607
1669.992441421013,9.01872627957388
1670.7482993197277,8.94559889581423
1671.504157218443,8.873757536710892
1672.260015117158,8.803165046584086
1673.015873015873,8.733785822271445
1673.771730914588,8.66558572674777
1674.527588813303,8.59853200916734
1675.2834467120183,8.532593229893228
1676.039304610733,8.467739190856335
1676.7951625094481,8.403940870519273
1677.5510204081631,8.341170362985865
1678.3068783068784,8.279400821205435
1679.0627362055934,8.218606403725206
1679.8185941043084,8.158762224714268
1680.5744520030235,8.099844307204869
1681.3303099017385,8.04182953916122
1682.0861678004535,7.984695632179964
1682.8420256991685,7.928421082676633
1683.5978835978838,7.872985135357121
1684.3537414965988,7.818367748811034
1685.1095993953136,7.7645495630800685
1685.8654572940288,7.711511869076087
1686.6213151927439,7.659236579763873
1687.3771730914586,7.607706202735605
1688.1330309901737,7.556903814615826
1688.888888888889,7.506813036581482
1689.6447467876042,7.457418011325228
1690.400604686319,7.408703381158633
1691.156462585034,7.360654267349708
1691.912320483749,7.313256250456156
1692.668178382464,7.2664953517157
1693.424036281179,7.220358015320239
1694.1798941798943,7.174831091649752
1694.9357520786093,7.129901821281547
1695.6916099773243,7.085557819811922
1696.4474678760394,7.04178706340245
1697.2033257747544,6.998577875021402
1697.9591836734694,6.955918911349735
1698.7150415721842,6.9137991502952545
1699.4708994708994,6.872207879060584
1700.2267573696147,6.8311346829145565
1700.9826152683295,6.790569434121835
1701.7384731670445,6.750502281832126
1702.4943310657595,6.710923642085154
1703.2501889644748,6.671824188394986
1704.0060468631896,6.633194842720386
1704.7619047619048,6.59502676683937
1705.5177626606198,6.557311354086543
1706.2736205593349,6.520040221449398
1707.0294784580499,6.483205201999027
1707.785336356765,6.446798337640499
1708.54119425548,6.410811872162231
1709.2970521541952,6.375238244682761
1710.0529100529102,6.340070082726489
1710.8087679516252,6.305300197166695
1711.5646258503402,6.270921575271624
1712.3204837490553,6.236927375595391
1713.07634164777,6.203310922439241
1713.8321995464853,6.170065700657473
1714.5880574452003,6.137185350635427
1715.3439153439153,6.104663663482864
1716.0997732426304,6.072494576403793
1716.8556311413454,6.040672168244632
1717.6114890400604,6.009190655123131
1718.3673469387754,5.9780443867345205
1719.1232048374904,5.947227841715909
1719.8790627362057,5.916735623706224
1720.6349206349207,5.886562459183596
1721.3907785336357,5.85670319204939
1722.1466364323508,5.827152781182162
1722.9024943310658,5.797906296941774
1723.6583522297808,5.768958917988265
1724.4142101284958,5.7403059282102
1725.170068027211,5.711942713763213
1725.925925925926,5.6838647606177295
1726.681783824641,5.656067649796607
1727.437641723356,5.628547058596553
1728.1934996220712,5.6012987543175115
1728.949357520786,5.574318593537004
1729.705215419501,5.547602518957922
1730.4610733182162,5.52114655810473
1731.2169312169312,5.494946820189547
1731.9727891156463,5.468999493612597
1732.7286470143613,5.443300845463565
1733.4845049130763,5.417847217777718
1734.2403628117913,5.3926350264220675
1734.9962207105063,5.367660759017556
1735.7520786092216,5.342920973099365
1736.5079365079366,5.318412294324757
1737.2637944066516,5.294131414744392
1738.0196523053664,5.270075091130302
1738.7755102040817,5.246240143346482
1739.5313681027967,5.222623452777577
1740.2872260015115,5.199221960803863
1741.0430839002267,5.176032667321061
1741.7989417989418,5.153052629293639
1742.554799697657,5.130278959361723
1743.3106575963718,5.1077088246866635
1744.0665154950868,5.0853394451319955
1744.8223733938019,5.06316809232504
1745.5782312925169,5.041192089304754
1746.3340891912321,5.019408807022258
1747.0899470899471,4.997815665540051
1747.8458049886622,4.976410131736396
1748.6016628873772,4.955189718415539
1749.3575207860922,4.934151983273425
1750.1133786848072,4.913294527846232
1750.8692365835225,4.892614996510171
1751.6250944822373,4.872111075498358
1752.3809523809523,4.851780491975041
1753.1368102796675,4.831621012991839
1753.8926681783823,4.811630445003747
1754.6485260770974,4.791806632238448
1755.4043839758124,4.772147456585748
1756.1602418745276,4.752650836404854
1756.9160997732426,4.733314725793288
1757.6719576719577,4.714137113807592
1758.4278155706727,4.695116023757477
1759.1836734693877,4.676249512150864
1759.9395313681027,4.657535668613963
1760.6953892668178,4.638972614581432
1761.451247165533,4.620558502833151
1762.207105064248,4.602291516876507
1762.9629629629628,4.584169870239538
1763.718820861678,4.566191805850487
1764.474678760393,4.548355595422675
1765.230536659108,4.530659538853979
1765.986394557823,4.513101963642304
1766.7422524565384,4.49568122431626
1767.4981103552534,4.478395701878804
1768.2539682539682,4.461243803266996
1769.0098261526832,4.4442239608220095
1769.7656840513982,4.4273346317766435
1770.5215419501133,4.410574297751416
1771.2773998488283,4.393941464265337
1772.0332577475435,4.377434660258345
1772.7891156462586,4.3610524376209
1773.5449735449736,4.344793370758681
1774.3008314436886,4.328656056110524
1775.0566893424036,4.312639111752915
1775.8125472411186,4.29674117695925
1776.5684051398339,4.2809609117895375
1777.324263038549,4.265296996688416
1778.080120937264,4.249748132092528
1778.835978835979,4.2343130380424405
1779.5918367346937,4.21899045381433
1780.3476946334088,4.203779137547257
1781.103552532124,4.188677865888441
1781.8594104308388,4.173685433642815
1782.615268329554,4.158800653431346
1783.371126228269,4.144022355357302
1784.126984126984,4.129349386681198
1784.8828420256991,4.114780611499594
1785.6386999244141,4.100314910436299
1786.3945578231292,4.0859511803356305
1787.1504157218444,4.071688333966457
1787.9062736205594,4.057525299729908
1788.6621315192745,4.043461021375468
1789.4179894179895,4.0294944577219765
1790.1738473167045,4.015624582386631
1790.9297052154193,4.00185038351757
1791.6855631141345,3.988170863534557
1792.4414210128498,3.974585038873627
1793.1972789115646,3.9610919397380697
1793.9531368102796,3.947690609854967
1794.7089947089946,3.9343801062364077
1795.4648526077099,3.921159498945888
1796.2207105064247,3.9080278708701073
1796.9765684051397,3.8949843174961223
1797.732426303855,3.8820279466907635
1798.48828420257,3.869157878487705
1799.244142101285,3.8563732448585784
1800.0,3.8436731896033955


==> anc/Fig.2/Symmetric_matter_800_VC=false.csv <==
muB,sigma
800.0,93.00000000000028
800.7558578987151,93.00000000000028
801.51171579743,93.00000000000028
802.2675736961451,93.00000000000028
803.0234315948602,93.00000000000028
803.7792894935752,93.00000000000028
804.5351473922902,93.00000000000028
805.2910052910053,93.00000000000028
806.0468631897203,93.00000000000028
806.8027210884353,93.00000000000028
807.5585789871504,93.00000000000028
808.3144368858655,93.00000000000028
809.0702947845805,93.00000000000028
809.8261526832955,93.00000000000028
810.5820105820105,93.00000000000028
811.3378684807257,93.00000000000028
812.0937263794408,93.00000000000028
812.8495842781556,93.00000000000028
813.6054421768707,93.00000000000028
814.3613000755859,93.00000000000028
815.1171579743008,93.00000000000028
815.8730158730159,93.00000000000028
816.6288737717309,93.00000000000028
817.384731670446,93.00000000000028
818.140589569161,93.00000000000028
818.8964474678761,93.00000000000028
819.6523053665911,93.00000000000028
820.408163265306,93.00000000000028
821.1640211640212,93.00000000000028
821.9198790627362,93.00000000000028
822.6757369614513,93.00000000000028
823.4315948601662,93.00000000000028
824.1874527588814,93.00000000000028
824.9433106575964,93.00000000000028
825.6991685563115,93.00000000000028
826.4550264550264,93.00000000000028
827.2108843537414,93.00000000000028
827.9667422524566,93.00000000000028
828.7226001511716,93.00000000000028
829.4784580498866,93.00000000000028
830.2343159486016,93.00000000000028
830.9901738473168,93.00000000000028
831.7460317460317,93.00000000000028
832.5018896447468,93.00000000000028
833.2577475434618,93.00000000000028
834.0136054421769,93.00000000000028
834.7694633408919,93.00000000000028
835.525321239607,93.00000000000028
836.281179138322,93.00000000000028
837.0370370370371,93.00000000000028
837.7928949357521,92.99999999999993
838.5487528344671,92.99999999999993
839.3046107331822,92.99999999999993
840.0604686318973,92.99999999999993
840.8163265306122,92.99999999999993
841.5721844293273,92.99999999999993
842.3280423280423,93.00000000000001
843.0839002267574,93.00000000000007
843.8397581254725,93.00000000000006
844.5956160241875,93.00000000000006
845.3514739229024,93.00000000000006
846.1073318216175,93.00000000000006
846.8631897203327,93.00000000000006
847.6190476190475,93.00000000020114
848.3749055177626,93.00000000020114
849.1307634164777,93.00000000020114
849.8866213151928,93.00000000020114
850.6424792139078,93.00000000000041
851.3983371126228,93.00000000000041
852.1541950113378,93.00000000000041
852.9100529100529,93.00000000000041
853.665910808768,93.00000000000041
854.421768707483,93.00000000000041
855.177626606198,93.00000000000045
855.933484504913,93.00000000000045
856.6893424036281,93.00000000000045
857.4452003023432,93.00000000000045
858.2010582010582,93.00000000000045
858.9569160997731,93.00000000000045
859.7127739984883,93.00000000000045
860.4686318972034,93.00000000000045
861.2244897959183,93.00000000000045
861.9803476946333,93.00000000000045
862.7362055933485,93.00000000033026
863.4920634920634,93.00000000033026
864.2479213907785,93.00000000033026
865.0037792894937,93.00000000033026
865.7596371882087,93.00000000000007
866.5154950869236,93.0000000003996
867.2713529856387,93.0000000003996
868.0272108843537,93.00000000006222
868.7830687830688,93.00000000006222
869.5389266817838,93.00000000006222
870.2947845804989,93.00000000006222
871.0506424792139,93.00000000006222
871.8065003779291,93.00000000006222
872.562358276644,93.00000000000044
873.318216175359,93.00000000000044
874.0740740740741,93.00000000000044
874.8299319727892,93.00000000000044
875.5857898715041,93.00000000000044
876.3416477702192,93.00000000000044
877.0975056689342,93.00000000000044
877.8533635676492,93.00000000000044
878.6092214663644,93.00000000000044
879.3650793650794,93.00000000000044
880.1209372637943,93.00000000000044
880.8767951625094,93.00000000000044
881.6326530612246,93.00000000000044
882.3885109599396,93.00000000000044
883.1443688586545,93.00000000000044
883.9002267573696,93.00000000000044
884.6560846560847,93.00000000000044
885.4119425547997,93.00000000000044
886.1678004535147,93.00000000000044
886.9236583522297,93.00000000000044
887.6795162509447,93.00000000000044
888.43537414966,93.00000000000044
889.1912320483749,93.00000000000044
889.9470899470899,93.00000000000044
890.702947845805,93.00000000000044
891.45880574452,93.00000000000044
892.2146636432351,93.00000000000044
892.9705215419502,93.00000000000044
893.7263794406651,93.00000000000044
894.4822373393802,93.00000000000044
895.2380952380953,93.00000000000044
895.9939531368102,93.00000000000044
896.7498110355252,93.00000000000044
897.5056689342404,93.00000000000044
898.2615268329554,93.00000000000044
899.0173847316705,93.00000000000044
899.7732426303855,93.00000000000044
900.5291005291006,93.00000000000044
901.2849584278156,93.00000000000044
902.0408163265306,93.00000000000044
902.7966742252456,93.00000000000044
903.5525321239608,93.00000000000044
904.3083900226757,93.00000000000044
905.0642479213907,93.00000000000044
905.8201058201058,93.00000000000044
906.575963718821,93.00000000000044
907.331821617536,93.00000000000044
908.0876795162509,93.00000000000044
908.843537414966,93.00000000000044
909.599395313681,93.00000000000044
910.3552532123961,93.00000000000044
911.1111111111111,93.00000000000044
911.8669690098262,93.00000000000044
912.6228269085411,93.00000000000044
913.3786848072563,93.00000000000044
914.1345427059713,93.00000000000044
914.8904006046862,93.00000000000044
915.6462585034014,93.00000000000044
916.4021164021163,93.00000000000044
917.1579743008315,93.00000000000044
917.9138321995465,93.00000000000044
918.6696900982615,93.00000000000044
919.4255479969765,93.00000000000044
920.1814058956917,93.00000000000044
920.9372637944066,93.00000000000044
921.6931216931217,93.00000000000044
922.4489795918367,93.00000000000044
923.2048374905519,67.16495879040924
923.9606953892668,66.77668910337728
924.7165532879819,66.40973011785651
925.472411186697,66.06109587856338
926.2282690854119,65.72843947815846
926.984126984127,65.40987673688794
927.739984882842,65.10386787009878
928.495842781557,64.80913541754475
929.251700680272,64.52460570903682
930.0075585789872,64.24936611909334
930.7634164777022,63.98263319194713
931.5192743764172,63.723728441915604
932.2751322751323,63.472059684390175
933.0309901738473,63.22710642757604
933.7868480725624,62.988408295008355
934.5427059712774,62.75555574461137
935.2985638699924,62.52818255097645
936.0544217687075,62.30595965813947
936.8102796674225,62.088590109476335
937.5661375661375,61.87580483274657
938.3219954648526,61.66735911041906
939.0778533635677,61.46302960390345
939.8337112622826,61.26261182906959
940.5895691609977,61.06591800215924
941.3454270597128,60.872775191799896
942.1012849584279,60.68302372560261
942.8571428571429,60.49651580977528
943.6130007558579,60.31311432796184
944.3688586545729,60.132691791681516
945.124716553288,59.95512941962944
945.880574452003,59.78031632702987
946.636432350718,59.60814880938356
947.392290249433,59.43852970752601
948.1481481481482,59.27136784299862
948.9040060468632,59.10657751444699
949.6598639455783,58.944078047183446
950.4157218442933,58.78379338921344
951.1715797430084,58.62565174726921
951.9274376417234,58.46958526307528
952.6832955404384,58.3155297102293
953.4391534391534,58.16342423369896
954.1950113378684,58.01321110312597
954.9508692365836,57.864835492577065
955.7067271352985,57.718245279218465
956.4625850340137,57.57339085955144
957.2184429327286,57.4302249813783
957.9743008314435,57.28870258987805
958.7301587301588,57.14878068637771
959.4860166288738,57.010418198561915
960.2418745275888,56.87357586100711
960.9977324263039,56.738216105059344
961.7535903250189,56.604302957175165
962.5094482237339,56.471801944937994
963.2653061224489,56.34068001010913
964.0211640211642,56.21090542792211
964.7770219198791,56.08244773233856
965.5328798185941,55.95527764648761
966.2887377173092,55.82936701800223
967.0445956160243,55.704688758791264
967.8004535147392,55.58121678888878
968.5563114134543,55.45892598403898
969.3121693121693,55.33779212677018
970.0680272108843,55.21779186053338
970.8238851095995,55.09890264690649
971.5797430083144,54.98110272534986
972.3356009070294,54.864371075765916
973.0914588057447,54.74868738269053
973.8473167044594,54.63403200251754
974.6031746031745,54.520385932033896
975.3590325018896,54.40773077906656
976.1148904006047,54.29604873478886
976.8707482993198,54.185322547623414
977.6266061980348,54.07553549862007
978.3824640967498,53.96667137821544
979.1383219954648,53.858704182286864
979.8941798941798,53.75164950134914
980.650037792895,53.64546168101713
981.4058956916099,53.540136623323434
982.161753590325,53.43566035916125
982.9176114890402,53.33201931358864
983.6734693877552,53.22920029000192
984.4293272864702,53.12719045511725
985.1851851851852,53.025977324708826
985.9410430839002,52.92554875005938
986.6969009826153,52.8258929050788
987.4527588813304,52.72699827405218
988.2086167800453,52.62885363998301
988.9644746787603,52.53144807346608
989.7203325774755,52.43477092216222
990.4761904761904,52.33881180066152
991.2320483749056,52.24356058089566
991.9879062736206,52.149007382958935
992.7437641723355,52.05514256635138
993.4996220710507,51.96195672161928
994.2554799697657,51.86944066234405
995.0113378684807,51.77758541754734
995.7671957671957,51.686382224343554
996.5230536659108,51.595822520974
997.2789115646258,51.50589794011443
998.0347694633409,51.416600302471146
998.7906273620561,51.32792161064673
999.5464852607709,51.23985404326228
1000.3023431594861,51.15238994932124
1001.0582010582011,51.06552184280698
1001.8140589569161,50.97924239759962
1002.569916855631,50.89354444184693
1003.3257747543462,50.808420954895006
1004.0816326530612,50.723865060331704
1004.8374905517762,50.63987002342033
1005.5933484504915,50.55642924610058
1006.3492063492063,50.473536263046505
1007.1050642479213,50.39118473774891
1007.8609221466364,50.30936845874424
1008.6167800453514,50.22808133597757
1009.3726379440665,50.14731739740328
1010.1284958427816,50.06707078541034
1010.8843537414966,49.98733575381057
1011.6402116402116,49.90810666460015
1012.3960695389267,49.8293779849763
1013.1519274376417,49.751144284437515
1013.9077853363567,49.67340023198698
1014.6636432350718,49.59614059343447
1015.4195011337868,49.51936023120204
1016.1753590325018,49.443054092204676
1016.9312169312169,49.367217217337036
1017.687074829932,49.29184473938538
1018.4429327286471,49.21693187097305
1019.1987906273621,49.142473902144985
1019.9546485260771,49.06846620822918
1020.7105064247921,48.994904250559244
1021.4663643235072,48.92178354898282
1022.2222222222223,48.84909971566459
1022.9780801209372,48.77684842511302
1023.7339380196522,48.705025425193014
1024.4897959183672,48.63362653283568
1025.2456538170823,48.56264763236213
1026.0015117157975,48.492084673861285
1026.7573696145125,48.42193367161837
1027.5132275132275,48.35219070259314
1028.2690854119426,48.28285190494402
1029.0249433106576,48.21391347659937
1029.7808012093726,48.14537167387149
1030.5366591080876,48.07722281011311
1031.2925170068029,48.00946325441428
1032.0483749055177,47.94208943033897
1032.804232804233,47.8750978146985
1033.560090702948,47.80848493636233
1034.315948601663,47.74224737510292
1035.071806500378,47.67638176047481
1035.827664399093,47.610884770717476
1036.583522297808,47.54575313174333
1037.339380196523,47.48098361602129
1038.095238095238,47.416573041669146
1038.851095993953,47.352518271439855
1039.6069538926681,47.28881621178862
1040.3628117913834,47.22546381195768
1041.1186696900982,47.162458063086355
1041.8745275888132,47.09979599734544
1042.6303854875284,47.03747468709609
1043.3862433862432,46.97549124407122
1044.1421012849585,46.91384281857876
1044.8979591836735,46.852526598727394
1045.6538170823885,46.79153980966693
1046.4096749811035,46.73087971287984
1047.1655328798188,46.67054360541619
1047.9213907785336,46.61052881924835
1048.6772486772488,46.55083272056832
1049.4331065759638,46.49145270913291
1050.1889644746786,46.43238621762104
1050.944822373394,46.37363071100719
1051.700680272109,46.31518368595131
1052.4565381708237,46.25704267020446
1053.212396069539,46.19920522202834
1053.968253968254,46.141668929630384
1054.724111866969,46.084431410614414
1055.479969765684,46.0274903114395
1056.235827664399,45.97084330689988
1056.991685563114,45.91448809961133
1057.747543461829,45.858422419513886
1058.503401360544,45.80264402338374
1059.2592592592591,45.74715069435961
1060.0151171579744,45.69194024147892
1060.7709750566894,45.63701049922514
1061.5268329554044,45.58235932708632
1062.2826908541194,45.52798460912385
1063.0385487528345,45.47388425355116
1063.7944066515497,45.420056192320416
1064.5502645502645,45.366498380732075
1065.3061224489795,45.31320879701927
1066.0619803476945,45.26018544198756
1066.8178382464098,45.20742633862854
1067.5736961451248,45.15492953175613
1068.3295540438398,45.102693087648966
1069.0854119425549,45.05071509369764
1069.8412698412699,44.99899365809249
1070.597127739985,44.947526909368676
1071.3529856387,44.89631299630723
1072.108843537415,44.84535008736561
1072.86470143613,44.79463637055784
1073.620559334845,44.74417005302359
1074.37641723356,44.69394936078731
1075.132275132275,44.643972538452346
1075.8881330309903,44.59423784891387
1076.6439909297053,44.544743573078485
1077.3998488284203,44.49548800958957
1078.1557067271353,44.446469474557034
1078.9115646258504,44.397686301295344
1079.6674225245654,44.34913684006553
1080.4232804232804,44.300819457821035
1081.1791383219954,44.25273253796247
1081.9349962207107,44.20487448009336
1082.6908541194257,44.157243699784
1083.4467120181407,44.109838628340654
1084.2025699168557,44.06265771257132
1084.9584278155708,44.01569941456965
1085.7142857142858,43.96896221149263
1086.4701436130008,43.92244459534586
1087.2260015117158,43.87614507277472
1087.9818594104308,43.830062164880815
1088.7377173091459,43.784194406944245
1089.4935752078609,43.73854034831851
1090.249433106576,43.69309855218429
1091.005291005291,43.6478675952138
1091.761148904006,43.60284606816336
1092.517006802721,43.5580325741308
1093.272864701436,43.51342572955154
1094.028722600151,43.469024164666386
1094.784580498866,43.42482652151193
1095.5404383975813,43.380831454994365
1096.296296296296,43.337037632434836
1097.0521541950116,43.29344373337918
1097.8080120937266,43.25004844944116
1098.5638699924414,43.20685048434484
1099.3197278911566,43.1638485532848
1100.0755857898716,43.12104138328164
1100.8314436885867,43.078427712772594
1101.5873015873015,43.03600629152947
1102.3431594860167,42.99377588049041
1103.0990173847317,42.9517352516385
1103.8548752834467,42.90988318785754
1104.6107331821618,42.86821848279247
1105.3665910808768,42.82673994071366
1106.1224489795918,42.785446376392485
1106.8783068783068,42.74433661496475
1107.6341647770219,42.70340949180318
1108.3900226757369,42.662663852395994
1109.145880574452,42.622098552391954
1109.9017384731671,42.581712456634605
1110.657596371882,42.541504440727834
1111.4134542705972,42.50147338923304
1112.1693121693122,42.46161819640011
1112.9251700680272,42.4219377658889
1113.6810279667422,42.38243101064183
1114.4368858654573,42.34309685279678
1115.1927437641723,42.30393422356159
1115.9486016628873,42.26494206311598
1116.7044595616026,42.22611932050834
1117.4603174603176,42.18746495354132
1118.2161753590326,42.14897792869422
1118.9720332577476,42.11065722100031
1119.7278911564626,42.07250181396082
1120.4837490551777,42.03451069944633
1121.2396069538927,41.996682877602204
1121.9954648526077,41.95901735675874
1122.7513227513227,41.921513153325364
1123.5071806500378,41.88416929171707
1124.2630385487528,41.84698480427256
1125.0188964474678,41.80995873112355
1125.7747543461828,41.77309012017397
1126.5306122448978,41.73637802694668
1127.2864701436129,41.69982151455141
1128.042328042328,41.66341965357279
1128.798185941043,41.6271715220174
1129.554043839758,41.591076205198945
1130.3099017384732,41.555132795682376
1131.0657596371882,41.51934039320835
1131.8216175359032,41.48369810457841
1132.5774754346185,41.448205043656316
1133.3333333333335,41.41286033122623
1134.0891912320485,41.37766309491214
1134.8450491307635,41.34261246918959
1135.6009070294783,41.307707595223086
1136.3567649281936,41.2729476210676
1137.1126228269086,41.23833170047349
1137.8684807256236,41.20385899502815
1138.6243386243386,41.169528671888635
1139.3801965230537,41.135339904851605
1140.1360544217687,41.10129187400919
1140.8919123204837,41.06738376567652
1141.6477702191987,41.033614772404924
1142.4036281179137,40.99998409286071
1143.1594860166288,40.966490931758266
1143.9153439153438,40.93313449987523
1144.6712018140588,40.89991401388038
1145.4270597127738,40.8668286963478
1146.1829176114893,40.83387777568067
1146.938775510204,40.80106048605316
1147.6946334089191,40.76837606735379
1148.4504913076341,40.73582376512925
1149.2063492063492,40.70340283052893
1149.9622071050642,40.67111252025033
1150.7180650037792,40.63895209648505
1151.4739229024945,40.606920826865476
1152.2297808012095,40.575017984412504
1152.9856386999245,40.54324284748331
1153.7414965986395,40.51159469972043
1154.4973544973545,40.480072830001085
1155.2532123960696,40.448676532387225
1156.0090702947846,40.417405106076366
1156.7649281934996,40.38625785535306
1157.5207860922146,40.35523408954059
1158.2766439909296,40.32433312295386
1159.0325018896447,40.29355427485231
1159.7883597883597,40.26289686939391
1160.544217687075,40.23236023558927
1161.3000755857897,40.20194370725675
1162.055933484505,40.17164662297778
1162.81179138322,40.14146832605296
1163.567649281935,40.111408164458574
1164.32350718065,40.08146549080365
1165.079365079365,40.051639662287535
1165.83522297808,40.02193004075823
1166.5910808767953,39.99233599217012
1167.3469387755104,39.96285688754484
1168.1027966742254,39.93349210192912
1168.8586545729404,39.904241014855614
1169.6145124716554,39.875103010203354
1170.3703703703704,39.846077476159564
1171.1262282690855,39.817163805179156
1171.8820861678005,39.78836139394866
1172.6379440665155,39.759669643347756
1173.3938019652305,39.731087958412054
1174.1496598639455,39.702615748307295
1174.9055177626606,39.67425242623891
1175.6613756613756,39.64599740952427
1176.4172335600906,39.61785011944907
1177.1730914588059,39.58980998128614
1177.9289493575207,39.56187642426983
1178.6848072562357,39.53404888137435
1179.440665154951,39.50632678992105
1180.196523053666,39.47870959045911
1180.952380952381,39.451196727719875
1181.708238851096,39.42378765012
1182.4640967498112,39.39648180981746
1183.219954648526,39.36927866268011
1183.975812547241,39.342177668253434
1184.731670445956,39.315178289729516
1185.4875283446713,39.288279993915985
1186.243386243386,39.26148225120521
1186.9992441421014,39.234784535544065
1187.7551020408164,39.20818632440396
1188.5109599395314,39.18168709875099
1189.2668178382464,39.155286343016776
1190.0226757369614,39.12898354506926
1190.7785336356765,39.10277819618403
1191.5343915343915,39.07666979101597
1192.2902494331065,39.05065782757098
1193.0461073318215,39.02474180717829
1193.8019652305366,38.99892123446285
1194.5578231292516,38.973195617318
1195.3136810279668,38.94756446687885
1196.0695389266818,38.922027297495234
1196.8253968253969,38.896583626705464
1197.581254724112,38.87123297521029
1198.337112622827,38.845974866846916
1199.092970521542,38.82080882856358
1199.848828420257,38.79573439039403
1200.6046863189722,38.77075108543269
1201.3605442176872,38.74585844980969
1202.116402116402,38.721056022666474
1202.8722600151173,38.6963433461314
1203.6281179138323,38.671719965295615
1204.3839758125473,38.64718542818959
1205.1398337112623,38.62273928575917
1205.8956916099773,38.59838109184241
1206.6515495086924,38.574110406677164
1207.4074074074074,38.549926779225274
1208.1632653061224,38.525829782455496
1208.9191232048374,38.50181897801573
1209.6749811035525,38.47789393386331
1210.4308390022675,38.454054220712834
1211.1866969009827,38.43029941201419
1211.9425547996975,38.40662908393113
1212.6984126984125,38.38304281531979
1213.4542705971278,38.35954018770779
1214.2101284958428,38.33612078527329
1214.9659863945578,38.31278419482411
1215.7218442932729,38.2895300057775
1216.477702191988,38.26635781013958
1217.2335600907031,38.243267202485505
1217.989417989418,38.220257779939224
1218.7452758881332,38.19732914215408
1219.5011337868482,38.17448089126036
1220.2569916855632,38.15171263200986
1221.0128495842782,38.129023971428865
1221.7687074829932,38.10641451912707
1222.5245653817083,38.08388388711489
1223.2804232804233,38.061431689817496
1224.0362811791383,38.039057544056526
1224.7921390778533,38.01676106903178
1225.5479969765684,37.99454188630301
1226.3038548752834,37.97239961977211
1227.0597127739984,37.950333895665366
1227.8155706727134,37.928344342515715
1228.5714285714284,37.90643059114553
1229.3272864701437,37.88459227464913
1230.0831443688587,37.86282902837587
1230.8390022675737,37.84114048991305
1231.5948601662888,37.81952629906919
1232.3507180650038,37.797986097857375
1233.1065759637188,37.77651953050799
1233.8624338624338,37.755126248037904
1234.6182917611488,37.73380588475851
1235.3741496598639,37.71255810583228
1236.130007558579,37.69138255899049
1236.8858654572941,37.67027889924568
1237.6417233560092,37.64924678357853
1238.3975812547242,37.62828587106848
1239.1534391534392,37.607395822841724
1239.9092970521542,37.58657630207441
1240.6651549508692,37.56582697397391
1241.4210128495843,37.545147505763886
1242.1768707482993,37.52453756666947
1242.9327286470143,37.50399682790271
1243.6885865457293,37.48352496264788
1244.4444444444443,37.46312164604727
1245.2003023431596,37.44278655518674
1245.9561602418746,37.422519369081776
1246.7120181405894,37.40231976866328
1247.4678760393047,37.382187436763765
1248.2237339380197,37.362122058103616
1248.9795918367345,37.34212331927733
1249.7354497354497,37.32219090874007
1250.4913076341647,37.302324516794286
1251.2471655328798,37.28252383557627
1252.003023431595,37.26278855904315
1252.75888133031,37.24311838295925
1253.514739229025,37.22351300488513
1254.27059712774,37.20397212416123
1255.026455026455,37.18449544189806
1255.7823129251701,37.16508266096289
1256.5381708238851,37.145733485966694
1257.2940287226002,37.12644762325211
1258.0498866213152,37.10722478088098
1258.8057445200302,37.08806466862236
1259.5616024187452,37.06896699794024
1260.3174603174602,37.04993148198161
1261.0733182161753,37.03095783556431
1261.8291761148903,37.0120457751668
1262.5850340136055,36.99319501891322
1263.3408919123203,36.97440528656537
1264.0967498110356,36.95567629950781
1264.8526077097504,36.937007780741176
1265.6084656084656,36.918399454865096
1266.3643235071806,36.89985104804122
1267.1201814058957,36.88136228813077
1267.876039304611,36.862932904383
1268.6318972033257,36.84456262772513
1269.3877551020407,36.82625119060099
1270.1436130007557,36.80799832699053
1270.8994708994708,36.789803772398976
1271.655328798186,36.771667263846396
1272.411186696901,36.75358853985712
1273.167044595616,36.73556734044942
1273.922902494331,36.717603407125225
1274.678760393046,36.69969648285974
1275.4346182917611,36.681846312091444
1276.1904761904761,36.664052640712036
1276.9463340891912,36.64631521605634
1277.7021919879062,36.628633786892586
1278.4580498866214,36.611008103412345
1279.2139077853362,36.5934379172211
1279.9697656840515,36.57592298132836
1280.7256235827665,36.55846305013817
1281.4814814814815,36.54105787943958
1282.2373393801965,36.52370722639725
1282.9931972789116,36.50641084954209
1283.7490551776266,36.48916850876203
1284.5049130763416,36.471979965292746
1285.2607709750566,36.45484498170857
1286.0166288737719,36.43776332191346
1286.7724867724867,36.42073475113627
1287.528344671202,36.403759035899526
1288.284202569917,36.3868359440583
1289.040060468632,36.36996524473855
1289.795918367347,36.35314670836013
1290.551776266062,36.33638010661859
1291.307634164777,36.31966521247774
1292.063492063492,36.30300180016121
1292.819349962207,36.286389645143885
1293.575207860922,36.26982852414371
1294.3310657596373,36.253318215113254
1295.0869236583521,36.23685849723267
1295.8427815570672,36.220449150896215
1296.5986394557824,36.204089957722914
1297.3544973544972,36.18778070049636
1298.1103552532122,36.171521163245735
1298.8662131519275,36.15531113115287
1299.6220710506425,36.13915039058649
1300.3779289493575,36.12303872908608
1301.1337868480725,36.1069759353539
1301.8896447467878,36.09096179924762
1302.6455026455028,36.074996111772464
1303.4013605442176,36.059078665074026
1304.1572184429328,36.04320925243026
1304.9130763416479,36.027387668244494
1305.668934240363,36.01161370803787
1306.424792139078,35.995887168442074
1307.180650037793,35.980207847192055
1307.936507936508,35.96457554311875
1308.692365835223,35.94899005614216
1309.448223733938,35.93345118726397
1310.204081632653,35.91795873856071
1310.959939531368,35.902512513176774
1311.715797430083,35.88711231531725
1312.4716553287983,35.87175795024144
1313.2275132275133,35.85644922425563
1313.9833711262281,35.841185944706574
1314.7392290249434,35.825967919974644
1315.4950869236582,35.81079495946727
1316.2509448223734,35.79566687361222
1317.0068027210884,35.78058347385105
1317.7626606198035,35.765544572632606
1318.5185185185185,35.75054998332114
1319.2743764172335,35.73559952061678
1320.0302343159487,35.72069299969549
1320.7860922146638,35.70583023705634
1321.5419501133786,35.691011050088406
1322.2978080120938,35.676235257149926
1323.0536659108088,35.66150267756222
1323.8095238095239,35.646813131603295
1324.5653817082389,35.63216644050205
1325.321239606954,35.61756242643188
1326.077097505669,35.60300091250508
1326.832955404384,35.588481722766495
1327.588813303099,35.57400468218794
1328.344671201814,35.559569616662046
1329.100529100529,35.54517635299665
1329.856386999244,35.53082471890882
1330.6122448979593,35.516514543019284
1331.3681027966743,35.5022456548467
1332.123960695389,35.488017884801835
1332.8798185941043,35.47383106418217
1333.6356764928194,35.45968502516621
1334.3915343915344,35.4455796008079
1335.1473922902496,35.43151462503131
1335.9032501889644,35.417489932624996
1336.6591080876794,35.40350535923672
1337.4149659863947,35.38956074136789
1338.1708238851097,35.37565591636857
1338.9266817838247,35.36179072243179
1339.6825396825395,35.34796499858854
1340.4383975812548,35.33417858470248
1341.1942554799698,35.32043132146481
1341.9501133786848,35.30672305038901
1342.7059712773998,35.29305361380585
1343.4618291761149,35.27942285485825
1344.2176870748299,35.26583061749636
1344.973544973545,35.25227674647232
1345.72940287226,35.23876108733558
1346.485260770975,35.2252834864279
1347.24111866969,35.21184379087834
1347.996976568405,35.198441848598506
1348.7528344671202,35.185077508268186
1349.5086923658353,35.17175061937808
1350.26455026455,35.15846103213059
1351.0204081632653,35.14520859752855
1351.7762660619803,35.13199316732488
1352.5321239606953,35.11881459402639
1353.2879818594106,35.10567273088946
1354.0438397581254,35.0925674319154
1354.7996976568406,35.07949855184584
1355.5555555555557,35.06646594615842
1356.3114134542707,35.053469471062044
1357.0672713529857,35.04050898349267
1357.8231292517007,35.02758434110871
1358.5789871504157,35.0146954022867
1359.3348450491308,35.00184202611693
1360.0907029478458,34.98902407239929
1360.8465608465608,34.97624140163858
1361.6024187452758,34.96349387504069
1362.3582766439908,34.950781354508024
1363.1141345427059,34.93810370263553
1363.869992441421,34.925460782706274
1364.625850340136,34.91285245868758
1365.3817082388512,34.90027859522663
1366.1375661375662,34.887739057646684
1366.8934240362812,34.87523371194269
1367.6492819349962,34.86276242477746
1368.4051398337112,34.85032506347766
1369.1609977324265,34.83792149602972
1369.9168556311413,34.825551591075985
1370.6727135298563,34.81321521791073
1371.4285714285713,34.800912246476344
1372.1844293272866,34.78864254735936
1372.9402872260016,34.77640599178676
1373.6961451247166,34.764202451621905
1374.4520030234316,34.75203179936113
1375.2078609221467,34.73989390812958
1375.9637188208617,34.72778865167781
1376.7195767195767,34.715715904377824
1377.4754346182917,34.703675541219546
1378.2312925170068,34.691667437807084
1378.9871504157218,34.679691470355145
1379.743008314437,34.66774751568546
1380.4988662131518,34.65583545122303
1381.2547241118668,34.64395515499282
1382.0105820105819,34.632106505616
1382.7664399092969,34.62028938230653
1383.5222978080124,34.60850366486776
1384.2781557067271,34.596749233688804
1385.0340136054422,34.58502596974119
1385.7898715041572,34.57333375457542
1386.5457294028722,34.56167247031769
1387.3015873015872,34.550041999666306
1388.0574452003023,34.53844222588846
1388.8133030990175,34.526873032838346
1389.5691609977325,34.51533430487023
1390.3250188964475,34.50382592695629
1391.0808767951626,34.492347784525926
1391.8367346938776,34.480899763807585
1392.5925925925926,34.46948175137887
1393.3484504913076,34.45809363424531
1394.1043083900227,34.446735300259625
1394.8601662887377,34.43540663765326
1395.6160241874527,34.4241075350778
1396.3718820861677,34.41283788200577
1397.1277399848827,34.40159756817096
1397.8835978835978,34.39038648395064
1398.639455782313,34.379204520238304
1399.395313681028,34.36805156849922
1400.151171579743,34.35692752063408
1400.907029478458,34.34583226911793
1401.662887377173,34.33476570682928
1402.418745275888,34.32372772733931
1403.174603174603,34.312718224537676
1403.9304610733184,34.30173709298042
1404.6863189720334,34.290784227592596
1405.4421768707484,34.27985952387255
1406.1980347694634,34.26896287779166
1406.9538926681782,34.25809418580646
1407.7097505668935,34.24725334490419
1408.4656084656085,34.236440252493836
1409.2214663643235,34.225654806504494
1409.9773242630386,34.21489690536497
1410.7331821617536,34.204166447937936
1411.4890400604686,34.19346333358763
1412.2448979591836,34.18278746216026
1413.0007558578986,34.17213873394667
1413.7566137566137,34.16151704972277
1414.512471655329,34.150922310723814
1415.268329554044,34.14035441865199
1416.024187452759,34.1298132756624
1416.780045351474,34.11929878437173
1417.5359032501888,34.10881084785014
1418.291761148904,34.09834936961996
1419.047619047619,34.0879142536526
1419.8034769463343,34.07750540436664
1420.559334845049,34.067122726625065
1421.315192743764,34.05676612573273
1422.0710506424793,34.04643550743204
1422.8269085411941,34.03613077791013
1423.5827664399092,34.025851843776984
1424.3386243386244,34.01559861208256
1425.0944822373394,34.0053709903045
1425.8503401360545,33.99516888634776
1426.6061980347695,33.984992208542295
1427.3620559334845,33.97484086564053
1428.1179138321995,33.96471476681515
1428.8737717309145,33.95461382165666
1429.6296296296296,33.94453794017115
1430.3854875283448,33.93448703277796
1431.1413454270596,33.924461010307404
1431.8972033257746,33.91445978399493
1432.6530612244899,33.904483265496424
1433.4089191232047,33.89453136685097
1434.1647770219197,33.88460400051357
1434.920634920635,33.8747010793354
1435.6764928193502,33.86482251656527
1436.4323507180652,33.85496822584723
1437.18820861678,33.84513812121852
1437.944066515495,33.83533211710734
1438.69992441421,33.825550128330796
1439.455782312925,33.81579207009266
1440.2116402116403,33.8060578579813
1440.9674981103553,33.79634740796757
1441.7233560090704,33.78666063640276
1442.4792139077854,33.77699746001642
1443.2350718065004,33.76735779591436
1443.9909297052154,33.75774156157659
1444.7467876039304,33.74814867485527
1445.5026455026455,33.738579053972686
1446.2585034013607,33.72903261751922
1447.0143613000755,33.7195092844514
1447.7702191987905,33.710008974089796
1448.5260770975055,33.70053160613381
1449.2819349962206,33.691077100576585
1450.0377928949356,33.68164537786905
1450.7936507936508,33.67223635875209
1451.5495086923659,33.66284996433752
1452.3053665910809,33.65348611608958
1453.061224489796,33.64414473582308
1453.817082388511,33.63482574570144
1454.572940287226,33.62552906828779
1455.328798185941,33.61625462627856
1456.0846560846562,33.607002343030636
1456.8405139833712,33.59777214208349
1457.5963718820863,33.588563947156786
1458.3522297808013,33.57937768262549
1459.1080876795163,33.57021327298987
1459.863945578231,33.56107064313464
1460.6198034769463,33.55194971827842
1461.3756613756614,33.54285042396952
1462.1315192743764,33.533772686085236
1462.8873771730914,33.524716430829514
1463.6432350718064,33.515681584731425
1464.3990929705215,33.50666807464349
1465.1549508692365,33.49767582773983
1465.9108087679517,33.488704771514534
1466.6666666666667,33.479754833779985
1467.4225245653818,33.47082594266498
1468.1783824640968,33.46191802661344
1468.9342403628118,33.4530310143823
1469.6900982615268,33.444164835040155
1470.4459561602416,33.435319417965445
1471.2018140589569,33.42649469284489
1471.9576719576721,33.417690589672304
1472.7135298563871,33.40890703874478
1473.469387755102,33.40014397066543
1474.225245653817,33.391401316337436
1474.9811035525322,33.382679006964594
1475.7369614512472,33.37397697404945
1476.4928193499622,33.365295149391564
1477.2486772486773,33.356633465086034
1478.0045351473923,33.34799185352175
1478.7603930461073,33.3393702473806
1479.5162509448223,33.330768579634615
1480.2721088435374,33.322186783545675
1481.0279667422524,33.31362479266334
1481.7838246409676,33.30508254082364
1482.5396825396826,33.29655996214732
1483.2955404383977,33.288056991038744
1484.0513983371125,33.279573562184034
1484.8072562358275,33.271109610549644
1485.5631141345427,33.26266507138115
1486.3189720332578,33.25423988020168
1487.0748299319728,33.24583397281047
1487.8306878306878,33.23744728528117
1488.586545729403,33.22907975396634
1489.342403628118,33.2207313154685
1490.0982615268329,33.21240190669369
1490.8541194255479,33.20409146479375
1491.6099773242631,33.19579992719546
1492.3658352229781,33.18752723159077
1493.1216931216932,33.179273315936534
1493.8775510204082,33.171038118453644
1494.6334089191232,33.162821577624484
1495.3892668178382,33.15462363219303
1496.1451247165533,33.14644422116169
1496.9009826152683,33.138283283792305
1497.6568405139835,33.130140759606626
1498.4126984126983,33.12201658836443
1499.1685563114136,33.113910710107014
1499.9244142101286,33.10582306511077
1500.6802721088434,33.09775359390746
1501.4361300075584,33.089702237279496
1502.1919879062737,33.081668936258275
1502.947845804989,33.07365363212296
1503.7037037037037,33.065613336977854
1504.4595616024187,33.05444622269225
1505.2154195011337,33.040537083161304
1505.9712773998488,33.02448142263684
1506.7271352985638,33.006468295892425
1507.482993197279,32.986580354385154
1508.238851095994,32.96485033095547
1508.994708994709,32.94128133191454
1509.750566893424,32.9158560057401
1510.5064247921391,32.88854117893614
1511.2622826908541,32.85929029120335
1512.0181405895692,32.82804461085292
1512.7739984882842,32.79473368964278
1513.5298563869994,32.7592752859498
1514.2857142857142,32.72157486827001
1515.0415721844292,32.68152474835084
1515.7974300831443,32.63900285078066
1516.5532879818593,32.59387109564055
1517.3091458805743,32.545973342936165
1518.0650037792896,32.49513281833999
1518.8208616780046,32.44114890502071
1519.5767195767196,32.383793141696145
1520.3325774754346,32.322804206705875
1521.0884353741496,32.25788158359894
1521.8442932728647,32.18867748275949
1522.6001511715797,32.11478641578993
1523.356009070295,32.035731551792956
1524.11186696901,31.9509465715136
1524.867724867725,31.859751080241793
1525.62358276644,31.76131656599856
1526.3794406651548,31.654618069342437
1527.13529856387,31.538363508781018
1527.891156462585,11.88562829479126
1528.6470143613,11.683924122418919
1529.402872260015,11.494563162203987
1530.1587301587301,11.315945357187271
1530.9145880574451,11.146785308799691
1531.6704459561602,10.98603206108895
1532.4263038548752,10.832813385088363
1533.1821617535904,10.686395997680261
1533.9380196523055,10.546156480239985
1534.6938775510205,10.41155957514091
1535.4497354497355,10.282141699178258
1536.2055933484505,10.157498215825717
1536.9614512471653,10.037273471619303
1537.7173091458806,9.921152896429628
1538.4731670445956,9.808856668367207
1539.2290249433108,9.70013458068947
1539.9848828420256,9.594761843369552
1540.7407407407406,9.49253561949667
1541.496598639456,9.39327214528555
1542.252456538171,9.29680431789211
1543.0083144368857,9.202979661461969
1543.764172335601,9.111658601366077
1544.520030234316,9.022712991573878
1545.275888133031,8.936024850895278
1546.031746031746,8.851485273569189
1546.787603930461,8.768993485023541
1547.543461829176,8.688456020598661
1548.299319727891,8.609786007429898
1549.0551776266063,8.532902534695856
1549.8110355253214,8.45773009916863
1550.5668934240364,8.384198114879837
1551.3227513227512,8.312240479737973
1552.0786092214664,8.241795187179774
1552.8344671201814,8.172803983518758
1553.5903250188962,8.105212059426359
1554.3461829176115,8.038967771987268
1555.1020408163265,7.974022397880371
1555.8578987150418,7.910329908398016
1556.6137566137565,7.8478467671690755
1557.3696145124716,7.786531746822109
1558.1254724111866,7.726345762612489
1558.8813303099016,7.66725172114499
1559.6371882086169,7.6092143825276315
1560.3930461073319,7.552200234549266
1561.148904006047,7.496177377616762
1561.904761904762,7.441115420638111
1562.660619803477,7.386985377838692
1563.416477702192,7.333759592782673
1564.172335600907,7.281411643624902
1564.928193499622,7.229916274120627
1565.684051398337,7.1792493227005245
1566.4399092970523,7.129387658065746
1567.195767195767,7.080309119583903
1567.951625094482,7.031992462039587
1568.7074829931971,6.984417304333055
1569.4633408919124,6.937564081842007
1570.2191987906274,6.89141400207632
1570.9750566893424,6.845949003398744
1571.7309145880574,6.801151716449878
1572.4867724867725,6.757005428346409
1573.2426303854875,6.713494048957597
1573.9984882842025,6.6706020795618635
1574.7543461829177,6.6283145834132045
1575.5102040816328,6.586617158231147
1576.2660619803478,6.545495910243025
1577.0219198790628,6.5049374300585185
1577.7777777777778,6.464928769566164
1578.5336356764928,6.425457421083351
1579.2894935752076,6.386511296404351
1580.045351473923,6.348078708335669
1580.8012093726381,6.310148352405005
1581.557067271353,6.272709290719012
1582.312925170068,6.235750934500292
1583.068783068783,6.199263030503029
1583.824640967498,6.163235645995016
1584.580498866213,6.127659155382884
1585.3363567649283,6.092524227482635
1586.0922146636433,6.057821813334684
1586.8480725623583,6.023543134800913
1587.6039304610733,5.989679673631064
1588.3597883597884,5.956223161138827
1589.1156462585034,5.923165568383824
1589.8715041572182,5.89049909684252
1590.6273620559336,5.858216169538273
1591.3832199546487,5.826309422601777
1592.1390778533637,5.794771697238251
1592.8949357520785,5.763596032077433
1593.6507936507935,5.732775655881639
1594.4066515495088,5.702303980597899
1595.1625094482238,5.672174594724366
1595.9183673469388,5.642381256992638
1596.6742252456538,5.612917890312361
1597.4300831443688,5.583778576014758
1598.1859410430839,5.554957548332143
1598.9417989417989,5.526449188847354
1599.697656840514,5.4982480228293955
1600.4535147392291,5.4703487117041085
1601.2093726379442,5.442746051052044
1601.9652305366592,5.415434964960728
1602.7210884353742,5.388410501979761
1603.4769463340892,5.361667831073741
1604.232804232804,5.335202237823061
1604.9886621315193,5.309009120207906
1605.7445200302343,5.283083985978175
1606.5003779289495,5.257422448274283
1607.2562358276643,5.232020222715692
1608.0120937263794,5.206873124270492
1608.7679516250946,5.1819770640945855
1609.5238095238094,5.157328046633248
1610.2796674225244,5.132922166787833
1611.0355253212397,5.1087556073839115
1611.7913832199547,5.084824635746681
1612.5472411186697,5.061125602773851
1613.3030990173847,5.037654938940559
1614.0589569160998,5.014409152752381
1614.8148148148148,4.991384828343737
1615.5706727135298,4.9685786231850395
1616.326530612245,4.945987266630143
1617.08238851096,4.923607556635562
1617.8382464096749,4.901436358897714
1618.59410430839,4.879470605297909
1619.3499622071051,4.857707290315125
1620.10582010582,4.836143471267077
1620.861678004535,4.814776265273647
1621.6175359032502,4.793602848478452
1622.3733938019654,4.772620454369059
1623.1292517006802,4.751826371275713
1623.8851095993953,4.731217942153272
1624.6409674981103,4.71079256271712
1625.3968253968253,4.690547679714108
1626.1526832955403,4.670480790085479
1626.9085411942556,4.650589439443048
1627.6643990929706,4.630871220855954
1628.4202569916856,4.61132377366426
1629.1761148904006,4.591944782303634
1629.9319727891157,4.572731975176987
1630.6878306878307,4.553683123561208
1631.4436885865457,4.534796040903977
1632.1995464852607,4.5160685800079925
1632.955404383976,4.497498635612318
1633.711262282691,4.47908413984963
1634.4671201814058,4.460823063099051
1635.2229780801208,4.442713412720429
1635.9788359788358,4.424753232145714
1636.7346938775509,4.406940600183954
1637.490551776266,4.389273629801933
1638.2464096749811,4.371750467830271
1639.0022675736961,4.354369293932771
1639.7581254724112,4.337128319359532
1640.5139833711262,4.320025787444849
1641.2698412698412,4.303059971655977
1642.0256991685565,4.286229175493961
1642.7815570672715,4.269531731703733
1643.5374149659865,4.252966001627664
1644.2932728647015,4.236530374556101
1645.0491307634165,4.2202232671099384
1645.8049886621313,4.204043122612492
1646.5608465608464,4.187988410558007
1647.3167044595616,4.172057626137533
1648.0725623582766,4.156249289234097
1648.8284202569916,4.140561944470272
1649.5842781557067,4.124994160336144
1650.3401360544217,4.109544528761282
1651.0959939531367,4.094211664612679
1651.8518518518517,4.078994205211023
1652.607709750567,4.063890809933781
1653.363567649282,4.048900159372234
1654.119425547997,4.034020955651163
1654.875283446712,4.019251921224649
1655.631141345427,4.004591798921563
1656.386999244142,3.9900393510287278
1657.1428571428569,3.975593359713532
1657.8987150415724,3.961252625846184
1658.6545729402874,3.9470159689661353
1659.4104308390024,3.9328822271146526
1660.1662887377172,3.9188502552035964
1660.9221466364324,3.9049189271768707
1661.6780045351475,3.891087133307819
1662.4338624338623,3.8773537803106004
1663.1897203325775,3.86371779243509
1663.9455782312925,3.8501781092338194
1664.7014361300076,3.836733686641957
1665.4572940287226,3.8233834959238395
1666.2131519274376,3.810126523665466
1666.9690098261526,3.796961771424729
1667.7248677248679,3.78388825541861
1668.4807256235829,3.770905006368847
1669.236583522298,3.7580110690063266
1669.992441421013,3.745205501987259
1670.7482993197277,3.732487377641475
1671.504157218443,3.7198557814311424
1672.260015117158,3.7073098122432997
1673.015873015873,3.6948485816152257
1673.771730914588,3.682471213792829
1674.527588813303,3.6701768453844417
1675.2834467120183,3.6579646251967595
1676.039304610733,3.6458337139737793
1676.7951625094481,3.6337832842068827
1677.5510204081631,3.6218125199319724
1678.3068783068784,3.609920616410539
1679.0627362055934,3.5981067801598674
1679.8185941043084,3.5863702285201953
1680.5744520030235,3.57471018958959
1681.3303099017385,3.563125901898102
1682.0861678004535,3.551616614729078
1682.8420256991685,3.5401815871899225
1683.5978835978838,3.5288200877798084
1684.3537414965988,3.517531396224153
1685.1095993953136,3.506314800898154
1685.8654572940288,3.495169599837659
1686.6213151927439,3.484095100711119
1687.3771730914586,3.473090619890918
1688.1330309901737,3.4621554839688273
1688.888888888889,3.4512890247112753
1689.6447467876042,3.440490588047507
1690.400604686319,3.4297595246847106
1691.156462585034,3.419095194920683
1691.912320483749,3.4084969671510605
1692.668178382464,3.3979642179609058
1693.424036281179,3.387496331942486
1694.1798941798943,3.377092701565133
1694.9357520786093,3.366752727044687
1695.6916099773243,3.3564758162827593
1696.4474678760394,3.346261384419138
1697.2033257747544,3.3361088543572075
1697.9591836734694,3.326017655998854
1698.7150415721842,3.3159872264495225
1699.4708994708994,3.3060170098409833
1700.2267573696147,3.2961064572174044
1700.9826152683295,3.2862550264279835
1701.7384731670445,3.276462182012548
1702.4943310657595,3.266727395168985
1703.2501889644748,3.2570501433545744
1704.0060468631896,3.2474299107160296
1704.7619047619048,3.237866187536541
1705.5177626606198,3.228358470252941
1706.2736205593349,3.2189062614496806
1707.0294784580499,3.2095090696948274
1707.785336356765,3.200166409461564
1708.54119425548,3.1908778010508274
1709.2970521541952,3.1816427704365267
1710.0529100529102,3.172460849314046
1710.8087679516252,3.1633315748726254
1711.5646258503402,3.1542544897887086
1712.3204837490553,3.1452291421238896
1713.07634164777,3.136255085246447
1713.8321995464853,3.1273318777505397
1714.5880574452003,3.1184590833780415
1715.3439153439153,3.109636270947781
1716.0997732426304,3.1008630142681666
1716.8556311413454,3.0921388920879895
1717.6114890400604,3.083463487894513
1718.3673469387754,3.0748363902750673
1719.1232048374904,3.066257192089034
1719.8790627362057,3.057725491172148
1720.6349206349207,3.0492408897708625
1721.3907785336357,3.040802994661315
1722.1466364323508,3.032411417125111
1722.9024943310658,3.0240657727946636
1723.6583522297808,3.0157656815253344
1724.4142101284958,3.0075107675858113
1725.170068027211,2.9993006593348595
1725.925925925926,2.991134989290096
1726.681783824641,2.983013394136463
1727.437641723356,2.9749355142799083
1728.1934996220712,2.9669009944394586
1728.949357520786,2.958909483064314
1729.705215419501,2.9509606323785
1730.4610733182162,2.9430540987140033
1731.2169312169312,2.9351895418516993
1731.9727891156463,2.9273666253591455
1732.7286470143613,2.9195850165449797
1733.4845049130763,2.9118443859252636
1734.2403628117913,2.904144408135342
1734.9962207105063,2.896484760850581
1735.7520786092216,2.888865125573306
1736.5079365079366,2.881285186780988
1737.2637944066516,2.8737446325886746
1738.0196523053664,2.8662431543500393
1738.7755102040817,2.858780446654158
1739.5313681027967,2.8513562074214236
1740.2872260015115,2.843970137502166
1741.0430839002267,2.836621941347176
1741.7989417989418,2.8293113259197926
1742.554799697657,2.822038001614458
1743.3106575963718,2.8148016817405312
1744.0665154950868,2.807602082580808
1744.8223733938019,2.800438923301926
1745.5782312925169,2.7933119261597996
1746.3340891912321,2.786220815977438
1747.0899470899471,2.7791653205906366
1747.8458049886622,2.772145170570016
1748.6016628873772,2.765160099233685
1749.3575207860922,2.758209842610404
1750.1133786848072,2.751294139408676
1750.8692365835225,2.744412730975477
1751.6250944822373,2.7375653612695596
1752.3809523809523,2.730751776818259
1753.1368102796675,2.723971726764859
1753.8926681783823,2.7172249625037295
1754.6485260770974,2.710511238286305
1755.4043839758124,2.703830310559402
1756.1602418745276,2.697181938250647
1756.9160997732426,2.6905658826706422
1757.6719576719577,2.6839819074879956
1758.4278155706727,2.6774297786970402
1759.1836734693877,2.6709092645897643
1759.9395313681027,2.664420135727152
1760.6953892668178,2.6579621649109533
1761.451247165533,2.6515351271563645
1762.207105064248,2.6451387996640516
1762.9629629629628,2.638772961789368
1763.718820861678,2.632437395038693
1764.474678760393,2.6261318829972264
1765.230536659108,2.6198562113491817
1765.986394557823,2.6136101678300694
1766.7422524565384,2.607393542205781
1767.4981103552534,2.601206126248145
1768.2539682539682,2.5950477138206036
1769.0098261526832,2.5889181003068056
1769.7656840513982,2.5828170836738025
1770.5215419501133,2.5767444633866297
1771.2773998488283,2.570700040884035
1772.0332577475435,2.5646836194716514
1772.7891156462586,2.558695004310068
1773.5449735449736,2.552734002377901
1774.3008314436886,2.546800422452594
1775.0566893424036,2.540894075093396
1775.8125472411186,2.5350147726161456
1776.5684051398339,2.5291623290753042
1777.324263038549,2.5233365602422895
1778.080120937264,2.5175372835860013
1778.835978835979,2.5117643182535305
1779.5918367346937,2.506017485031049
1780.3476946334088,2.5002966064374657
1781.103552532124,2.494601506423054
1781.8594104308388,2.4889320107203106
1782.615268329554,2.4832879465874926
1783.371126228269,2.4776691428086726
1784.126984126984,2.4720754296987257
1784.8828420256991,2.4665066393130606
1785.6386999244141,2.460962604887221
1786.3945578231292,2.4554431613738523
1787.1504157218444,2.4499481451445484
1787.9062736205594,2.4444773941087683
1788.6621315192745,2.4390307473127972
1789.4179894179895,2.4336080457028153
1790.1738473167045,2.428209131379451
1790.9297052154193,2.422833848261509
1791.6855631141345,2.4174820398008476
1792.4414210128498,2.4121535537168457
1793.1972789115646,2.406848237217197
1793.9531368102796,2.4015659391764674
1794.7089947089946,2.396306509879556
1795.4648526077099,2.3910698009102576
1796.2207105064247,2.385855665138204
1796.9765684051397,2.3806639567106376
1797.732426303855,2.375494531038936
1798.48828420257,2.370347244783499
1799.244142101285,2.365221955842105
1800.0,2.360118523334886


==> anc/Fig.2/Symmetric_matter_800_VC=true.csv <==
muB,sigma
800.0,93.00000000000006
800.7558578987151,93.00000000000006
801.51171579743,93.00000000000006
802.2675736961451,93.00000000000006
803.0234315948602,93.00000000000006
803.7792894935752,93.00000000000006
804.5351473922902,93.00000000000006
805.2910052910053,93.00000000000006
806.0468631897203,93.00000000000006
806.8027210884353,93.00000000000006
807.5585789871504,93.00000000000006
808.3144368858655,93.00000000000006
809.0702947845805,93.00000000000006
809.8261526832955,93.00000000000006
810.5820105820105,93.00000000000006
811.3378684807257,93.00000000000006
812.0937263794408,93.00000000000006
812.8495842781556,93.00000000000006
813.6054421768707,93.00000000000006
814.3613000755859,93.00000000000006
815.1171579743008,93.00000000000006
815.8730158730159,93.00000000000006
816.6288737717309,93.00000000000006
817.384731670446,93.00000000000006
818.140589569161,93.00000000000006
818.8964474678761,93.00000000000006
819.6523053665911,93.00000000000006
820.408163265306,93.00000000000006
821.1640211640212,93.00000000000006
821.9198790627362,93.00000000000006
822.6757369614513,93.00000000000006
823.4315948601662,93.00000000000006
824.1874527588814,93.00000000000006
824.9433106575964,93.00000000000006
825.6991685563115,93.00000000000006
826.4550264550264,93.00000000000006
827.2108843537414,93.00000000000006
827.9667422524566,93.00000000000006
828.7226001511716,93.00000000000006
829.4784580498866,93.00000000000006
830.2343159486016,93.00000000000006
830.9901738473168,93.00000000000006
831.7460317460317,93.00000000000006
832.5018896447468,93.00000000000006
833.2577475434618,93.00000000000006
834.0136054421769,93.00000000000006
834.7694633408919,93.00000000000006
835.525321239607,93.00000000000006
836.281179138322,93.00000000000006
837.0370370370371,93.00000000000006
837.7928949357521,93.00000000000006
838.5487528344671,93.00000000000006
839.3046107331822,93.00000000000006
840.0604686318973,93.00000000000006
840.8163265306122,93.00000000000006
841.5721844293273,93.00000000000006
842.3280423280423,93.00000000000006
843.0839002267574,93.00000000000006
843.8397581254725,93.00000000000006
844.5956160241875,93.00000000000395
845.3514739229024,93.00000000000395
846.1073318216175,93.00000000000395
846.8631897203327,93.00000000000395
847.6190476190475,93.00000000000395
848.3749055177626,93.00000000000395
849.1307634164777,93.00000000000395
849.8866213151928,93.00000000000395
850.6424792139078,93.00000000000395
851.3983371126228,93.00000000000395
852.1541950113378,93.00000000000395
852.9100529100529,93.00000000000395
853.665910808768,93.00000000000395
854.421768707483,93.00000000000395
855.177626606198,93.00000000000395
855.933484504913,93.00000000000395
856.6893424036281,93.00000000000395
857.4452003023432,93.00000000000395
858.2010582010582,93.00000000000395
858.9569160997731,93.00000000000395
859.7127739984883,93.00000000000395
860.4686318972034,93.00000000000395
861.2244897959183,93.00000000000395
861.9803476946333,93.00000000000395
862.7362055933485,93.00000000000006
863.4920634920634,93.00000000000006
864.2479213907785,93.00000000000006
865.0037792894937,93.00000000000006
865.7596371882087,93.00000000000006
866.5154950869236,93.00000000000006
867.2713529856387,93.00000000000006
868.0272108843537,93.00000000000006
868.7830687830688,93.00000000000006
869.5389266817838,93.00000000000006
870.2947845804989,93.00000000000006
871.0506424792139,92.99999999999679
871.8065003779291,92.99999999999679
872.562358276644,92.99999999999679
873.318216175359,92.99999999999679
874.0740740740741,92.99999999999679
874.8299319727892,92.99999999999679
875.5857898715041,92.99999999999679
876.3416477702192,92.99999999999679
877.0975056689342,92.99999999999679
877.8533635676492,92.99999999999679
878.6092214663644,92.99999999999679
879.3650793650794,92.99999999999679
880.1209372637943,92.99999999999679
880.8767951625094,92.99999999999679
881.6326530612246,92.99999999999679
882.3885109599396,92.99999999999679
883.1443688586545,92.99999999999679
883.9002267573696,93.0000000000109
884.6560846560847,93.0000000000109
885.4119425547997,93.0000000000109
886.1678004535147,93.0000000000109
886.9236583522297,93.0000000000109
887.6795162509447,93.0000000000109
888.43537414966,93.0000000000109
889.1912320483749,93.00000000000796
889.9470899470899,93.00000000000796
890.702947845805,93.00000000000796
891.45880574452,93.00000000000796
892.2146636432351,93.00000000000796
892.9705215419502,93.00000000000796
893.7263794406651,93.00000000000796
894.4822373393802,93.00000000000796
895.2380952380953,93.00000000000796
895.9939531368102,93.00000000000796
896.7498110355252,93.00000000000796
897.5056689342404,93.00000000000796
898.2615268329554,93.00000000000796
899.0173847316705,93.00000000000796
899.7732426303855,93.00000000000796
900.5291005291006,93.00000000000796
901.2849584278156,93.00000000000796
902.0408163265306,93.00000000000796
902.7966742252456,93.00000000000796
903.5525321239608,93.00000000000796
904.3083900226757,93.00000000000796
905.0642479213907,93.00000000000796
905.8201058201058,93.00000000000796
906.575963718821,93.00000000000796
907.331821617536,93.00000000000796
908.0876795162509,93.00000000000796
908.843537414966,93.00000000000796
909.599395313681,93.00000000000796
910.3552532123961,93.00000000000796
911.1111111111111,93.00000000000796
911.8669690098262,93.00000000000796
912.6228269085411,93.00000000000796
913.3786848072563,93.00000000000796
914.1345427059713,93.00000000000796
914.8904006046862,93.00000000000796
915.6462585034014,93.00000000000796
916.4021164021163,93.00000000000796
917.1579743008315,93.00000000000796
917.9138321995465,93.00000000000796
918.6696900982615,93.00000000000796
919.4255479969765,93.00000000000796
920.1814058956917,93.00000000000796
920.9372637944066,93.00000000000796
921.6931216931217,93.00000000000796
922.4489795918367,93.00000000000796
923.2048374905519,93.00000000000796
923.9606953892668,66.42592371137009
924.7165532879819,66.08568601079205
925.472411186697,65.76349841422903
926.2282690854119,65.4570022536781
926.984126984127,65.16430884861823
927.739984882842,64.88387827287339
928.495842781557,64.61443555079893
929.251700680272,64.35491107125266
930.0075585789872,64.10439718027025
930.7634164777022,63.86211588982871
931.5192743764172,63.62739441146736
932.2751322751323,63.39964631634035
933.0309901738473,63.178356817529874
933.7868480725624,62.96307112484161
934.5427059712774,62.75338512027708
935.2985638699924,62.54893781778787
936.0544217687075,62.34940520316271
936.8102796674225,62.15449515915695
937.5661375661375,61.963943252982006
938.3219954648526,61.77750920793638
939.0778533635677,61.59497393686861
939.8337112622826,61.41613702382317
940.5895691609977,61.240814578633845
941.3454270597128,61.06883739750595
942.1012849584279,60.9000493783046
942.8571428571429,60.7343061486292
943.6130007558579,60.571473872939585
944.3688586545729,60.411428210865196
945.124716553288,60.25405340405086
945.880574452003,60.09924147263747
946.636432350718,59.946891505738684
947.392290249433,59.79690903284829
948.1481481481482,59.649205465130905
948.9040060468632,59.50369759743773
949.6598639455783,59.360307163059446
950.4157218442933,59.21896043466753
951.1715797430084,59.079587865652506
951.9274376417234,58.9421237670108
952.6832955404384,58.806506015559464
953.4391534391534,58.6726757898634
954.1950113378684,58.54057733070789
954.9508692365836,58.41015772341257
955.7067271352985,58.28136669957617
956.4625850340137,58.154156456215695
957.2184429327286,58.028481490423445
957.9743008314435,57.90429844799347
958.7301587301588,57.78156598457324
959.4860166288738,57.660244638114364
960.2418745275888,57.54029671151307
960.9977324263039,57.421686164466514
961.7535903250189,57.30437851367302
962.5094482237339,57.18834074061976
963.2653061224489,57.07354120623902
964.0211640211642,56.95994957184068
964.7770219198791,56.84753672576168
965.5328798185941,56.73627471523039
966.2887377173092,56.626136683004454
967.0445956160243,56.51709680838248
967.8004535147392,56.40913025222038
968.5563114134543,56.302213105632745
969.3121693121693,56.1963223420834
970.0680272108843,56.09143577258211
970.8238851095995,55.987532003755284
971.5797430083144,55.88459039858375
972.3356009070294,55.78259103957009
973.0914588057447,55.681514694180194
973.8473167044594,55.58134278238373
974.6031746031745,55.48205734614278
975.3590325018896,55.3836410206868
976.1148904006047,55.28607700749169
976.8707482993198,55.189349048793694
977.6266061980348,55.093441403558224
978.3824640967498,54.99833882481335
979.1383219954648,54.904026538220954
979.8941798941798,54.81049022183967
980.650037792895,54.71771598697833
981.4058956916099,54.62569036007089
982.161753590325,54.53440026551736
982.9176114890402,54.44383300942762
983.6734693877552,54.35397626418565
984.4293272864702,54.264818053830616
985.1851851851852,54.17634674015765
985.9410430839002,54.08855100951871
986.6969009826153,54.00141986028819
987.4527588813304,53.91494259091687
988.2086167800453,53.82910878859628
988.9644746787603,53.74390831844246
989.7203325774755,53.659331313200944
990.4761904761904,53.57536816343634
991.2320483749056,53.492009508174505
991.9879062736206,53.409246225983985
992.7437641723355,53.32706942644587
993.4996220710507,53.245470442025336
994.2554799697657,53.16444082030234
995.0113378684807,53.08397231653256
995.7671957671957,53.00405688656281
996.5230536659108,52.9246866800175
997.2789115646258,52.84585403380479
998.0347694633409,52.767551465895664
998.7906273620561,52.689771669346655
999.5464852607709,52.612507506600494
1000.3023431594861,52.535752003998645
1001.0582010582011,52.4594983465321
1001.8140589569161,52.38373987280461
1002.569916855631,52.30847007018995
1003.3257747543462,52.233682570198994
1004.0816326530612,52.15937114401117
1004.8374905517762,52.08552969819704
1005.5933484504915,52.012152270599096
1006.3492063492063,51.93923302637781
1007.1050642479213,51.86676625419797
1007.8609221466364,51.794746362572454
1008.6167800453514,51.72316787633902
1009.3726379440665,51.652025433265656
1010.1284958427816,51.58131378078126
1010.8843537414966,51.511027772837295
1011.6402116402116,51.44116236687036
1012.3960695389267,51.37171262087855
1013.1519274376417,51.3026736906086
1013.9077853363567,51.234040826837656
1014.6636432350718,51.16580937353582
1015.4195011337868,51.09797476141916
1016.1753590325018,51.030532514164776
1016.9312169312169,50.96347823411172
1017.687074829932,50.89680761298087
1018.4429327286471,50.83051641725288
1019.1987906273621,50.764600494364345
1019.9546485260771,50.69905577091324
1020.7105064247921,50.633878242586775
1021.4663643235072,50.5690639811731
1022.2222222222223,50.50460912823565
1022.9780801209372,50.44050989324832
1023.7339380196522,50.37676255571663
1024.4897959183672,50.31336345772549
1025.2456538170823,50.250309006136916
1026.0015117157975,50.1875956700744
1026.7573696145125,50.12521997937951
1027.5132275132275,50.06317852314404
1028.2690854119426,50.00146794827332
1029.0249433106576,49.9400849580946
1029.7808012093726,49.87902631101521
1030.5366591080876,49.81828881921166
1031.2925170068029,49.757869347370765
1032.0483749055177,49.697764811453105
1032.804232804233,49.63797217750722
1033.560090702948,49.57848846051306
1034.315948601663,49.519310723257156
1035.071806500378,49.46043607524594
1035.827664399093,49.40186167164759
1036.583522297808,49.34358471226389
1037.339380196523,49.285602440534284
1038.095238095238,49.227912142565145
1038.851095993953,49.17051114619067
1039.6069538926681,49.113396820053474
1040.3628117913834,49.05656657272133
1041.1186696900982,49.000017851817844
1041.8745275888132,48.94374814318106
1042.6303854875284,48.88775497328001
1043.3862433862432,48.832035892271094
1044.1421012849585,48.77658850551257
1044.8979591836735,48.72141044052654
1045.6538170823885,48.66649936240801
1046.4096749811035,48.61185296988534
1047.1655328798188,48.55746899462268
1047.9213907785336,48.5033452005495
1048.6772486772488,48.44947938319812
1049.4331065759638,48.39586936906722
1050.1889644746786,48.34251301499393
1050.944822373394,48.28940820754661
1051.700680272109,48.236552862435566
1052.4565381708237,48.18394492393306
1053.212396069539,48.131582364311825
1053.968253968254,48.07946318329437
1054.724111866969,48.02758540752511
1055.479969765684,47.97594709003579
1056.235827664399,47.92454630975666
1056.991685563114,47.87338117100401
1057.747543461829,47.82244980300337
1058.503401360544,47.77175035941853
1059.2592592592591,47.72128101788913
1060.0151171579744,47.67103997958342
1060.7709750566894,47.62102546875847
1061.5268329554044,47.571235732333676
1062.2826908541194,47.521669039472286
1063.0385487528345,47.47232368117457
1063.7944066515497,47.423197969879396
1064.5502645502645,47.37429023907556
1065.3061224489795,47.32559884292157
1066.0619803476945,47.2771221558755
1066.8178382464098,47.228858572333785
1067.5736961451248,47.18080650627377
1068.3295540438398,47.132964390912086
1069.0854119425549,47.08533067836609
1069.8412698412699,47.03790383932055
1070.597127739985,46.99068236270471
1071.3529856387,46.9436647553831
1072.108843537415,46.89684954184101
1072.86470143613,46.8502352638834
1073.620559334845,46.803820480341514
1074.37641723356,46.75760376685851
1075.132275132275,46.71158371523221
1075.8881330309903,46.665758933890764
1076.6439909297053,46.620128046867876
1077.3998488284203,46.574689693925066
1078.1557067271353,46.52944253019914
1078.9115646258504,46.48438522596545
1079.6674225245654,46.43951646638494
1080.4232804232804,46.3948349512616
1081.1791383219954,46.350339394804486
1081.9349962207107,46.30602852539269
1082.6908541194257,46.26190108536725
1083.4467120181407,46.21795583076911
1084.2025699168557,46.174191531159416
1084.9584278155708,46.130606969390776
1085.7142857142858,46.08720094139275
1086.4701436130008,46.043972255977955
1087.2260015117158,46.00091973463313
1087.9818594104308,45.95804221132747
1088.7377173091459,45.91533853231649
1089.4935752078609,45.87280755595527
1090.249433106576,45.83044815251229
1091.005291005291,45.78825920398886
1091.761148904006,45.746239603941206
1092.517006802721,45.704388257307045
1093.272864701436,45.66270408023145
1094.028722600151,45.62118599990368
1094.784580498866,45.57983295439051
1095.5404383975813,45.538643892475456
1096.296296296296,45.49761777350202
1097.0521541950116,45.456753567217085
1097.8080120937266,45.41605025361938
1098.5638699924414,45.37550682281306
1099.3197278911566,45.33512227485766
1100.0755857898716,45.29489561962596
1100.8314436885867,45.25482587666423
1101.5873015873015,45.21491207505818
1102.3431594860167,45.175153253285764
1103.0990173847317,45.1355484590885
1103.8548752834467,45.096096749370396
1104.6107331821618,45.056797190005014
1105.3665910808768,45.01764885574916
1106.1224489795918,44.97865083020401
1106.8783068783068,44.93980220547345
1107.6341647770219,44.90110208221028
1108.3900226757369,44.86254956968317
1109.145880574452,44.82414378499127
1109.9017384731671,44.78588385405451
1110.657596371882,44.74776891018372
1111.4134542705972,44.70979809483811
1112.1693121693122,44.6719705578148
1112.9251700680272,44.63428545610655
1113.6810279667422,44.596741954518144
1114.4368858654573,44.55933922539406
1115.1927437641723,44.52207644851602
1115.9486016628873,44.4849528110103
1116.7044595616026,44.44796750724906
1117.4603174603176,44.411119738755744
1118.2161753590326,44.374408714113486
1118.9720332577476,44.33783364887317
1119.7278911564626,44.30139376546334
1120.4837490551777,44.265088293104334
1121.2396069538927,44.22891646771943
1121.9954648526077,44.19287753185004
1122.7513227513227,44.15697073457437
1123.5071806500378,44.121195331421376
1124.2630385487528,44.08555058429284
1125.0188964474678,44.05003576138247
1125.7747543461828,44.01465013709755
1126.5306122448978,43.979392991983524
1127.2864701436129,43.94426361264647
1128.042328042328,43.90926129167861
1128.798185941043,43.874385327587866
1129.554043839758,43.839635024721915
1130.3099017384732,43.80500969319758
1131.0657596371882,43.77050864884119
1131.8216175359032,43.73613121309848
1132.5774754346185,43.70187671298989
1133.3333333333335,43.66774448102991
1134.0891912320485,43.63373385516765
1134.8450491307635,43.59984417872083
1135.6009070294783,43.56607480031195
1136.3567649281936,43.532425073806934
1137.1126228269086,43.49889435825288
1137.8684807256236,43.46548201781904
1138.6243386243386,43.43218742173484
1139.3801965230537,43.399009944235516
1140.1360544217687,43.365948964499864
1140.8919123204837,43.33300386659526
1141.6477702191987,43.30017403942452
1142.4036281179137,43.26745887666483
1143.1594860166288,43.23485777672071
1143.9153439153438,43.202370142665025
1144.6712018140588,43.169995382175074
1145.4270597127738,43.137732907550784
1146.1829176114893,43.10558213552152
1146.938775510204,43.073542487339225
1147.6946334089191,43.04161338865555
1148.4504913076341,43.00979426949165
1149.2063492063492,42.978084565379504
1149.9622071050642,42.94648371134256
1150.7180650037792,42.914991153799235
1151.4739229024945,42.883606338569145
1152.2297808012095,42.85232871679745
1152.9856386999245,42.82115774371194
1153.7414965986395,42.790092878613805
1154.4973544973545,42.75913358476325
1155.2532123960696,42.72827932940823
1156.0090702947846,42.697529583704984
1156.7649281934996,42.66688382268648
1157.5207860922146,42.636341525219535
1158.2766439909296,42.60590217396476
1159.0325018896447,42.575565255337835
1159.7883597883597,42.54533025946889
1160.544217687075,42.51519668016486
1161.3000755857897,42.4851640148714
1162.055933484505,42.45523176463437
1162.81179138322,42.425399434064424
1163.567649281935,42.395666531298325
1164.32350718065,42.3660325679647
1165.079365079365,42.33649705914827
1165.83522297808,42.3070595233541
1166.5910808767953,42.27771948247342
1167.3469387755104,42.24847646174911
1168.1027966742254,42.21932998974295
1168.8586545729404,42.19027959830255
1169.6145124716554,42.16132482252754
1170.3703703703704,42.13246520073752
1171.1262282690855,42.10370027444006
1171.8820861678005,42.07502958830129
1172.6379440665155,42.04645269011248
1173.3938019652305,42.01796913075976
1174.1496598639455,41.98957846419504
1174.9055177626606,41.96128024740608
1175.6613756613756,41.93307404038629
1176.4172335600906,41.90495940610516
1177.1730914588059,41.87693591048249
1177.9289493575207,41.849003122356066
1178.6848072562357,41.821160613457415
1179.440665154951,41.79340795838179
1180.196523053666,41.76574473456344
1180.952380952381,41.7381705222449
1181.708238851096,41.71068490445501
1182.4640967498112,41.68328746698002
1183.219954648526,41.65597779833748
1183.975812547241,41.62875548975312
1184.731670445956,41.60162013513316
1185.4875283446713,41.57457133104077
1186.243386243386,41.54760867667156
1186.9992441421014,41.520731773828324
1187.7551020408164,41.493940226899355
1188.5109599395314,41.467233642832106
1189.2668178382464,41.440611631111175
1190.0226757369614,41.41407380373484
1190.7785336356765,41.38761977519377
1191.5343915343915,41.36124916244604
1192.2902494331065,41.33496158489777
1193.0461073318215,41.30875666437782
1193.8019652305366,41.282634025118774
1194.5578231292516,41.2565932937354
1195.3136810279668,41.230634099201616
1196.0695389266818,41.20475607283188
1196.8253968253969,41.17895884825813
1197.581254724112,41.1532420614119
1198.337112622827,41.12760535050255
1199.092970521542,41.1020483559971
1199.848828420257,41.076570720602255
1200.6046863189722,41.051172089243195
1201.3605442176872,41.02585210904502
1202.116402116402,41.00061042931429
1202.8722600151173,40.975446701519445
1203.6281179138323,40.950360579271944
1204.3839758125473,40.92535171831018
1205.1398337112623,40.90041977647796
1205.8956916099773,40.875564413709725
1206.6515495086924,40.850785292010116
1207.4074074074074,40.82608207543914
1208.1632653061224,40.80145443009214
1208.9191232048374,40.77690202408562
1209.6749811035525,40.75242452753764
1210.4308390022675,40.72802161255276
1211.1866969009827,40.70369295320506
1211.9425547996975,40.679438225521075
1212.6984126984125,40.655257107465424
1213.4542705971278,40.63114927892255
1214.2101284958428,40.60711442168301
1214.9659863945578,40.58315221942536
1215.7218442932729,40.55926235770586
1216.477702191988,40.53544452393471
1217.2335600907031,40.5116984073674
1217.989417989418,40.488023699093375
1218.7452758881332,40.46442009200549
1219.5011337868482,40.4408872808088
1220.2569916855632,40.417424961978924
1221.0128495842782,40.39403283377897
1221.7687074829932,40.37071059620826
1222.5245653817083,40.34745795103205
1223.2804232804233,40.32427460171723
1224.0362811791383,40.30116025347593
1224.7921390778533,40.278114613193594
1225.5479969765684,40.255137389452734
1226.3038548752834,40.232228292525846
1227.0597127739984,40.209387034329154
1227.8155706727134,40.18661332843283
1228.5714285714284,40.163906890042554
1229.3272864701437,40.141267435987416
1230.0831443688587,40.118694684707336
1230.8390022675737,40.096188356239395
1231.5948601662888,40.073748172206685
1232.3507180650038,40.051373855806105
1233.1065759637188,40.02906513181143
1233.8624338624338,40.00682172648178
1234.6182917611488,39.98464336772994
1235.3741496598639,39.96252978485437
1236.130007558579,39.94048070881814
1236.8858654572941,39.9184958719275
1237.6417233560092,39.89657500812575
1238.3975812547242,39.874717852777934
1239.1534391534392,39.85292414263863
1239.9092970521542,39.83119361609779
1240.6651549508692,39.80952601278499
1241.4210128495843,39.787921073953086
1242.1768707482993,39.76637854217337
1242.9327286470143,39.74489816145939
1243.6885865457293,39.72347967722938
1244.4444444444443,39.70212283629585
1245.2003023431596,39.68082738685699
1245.9561602418746,39.65959307851718
1246.7120181405894,39.638419662111154
1247.4678760393047,39.61730689002955
1248.2237339380197,39.59625451587278
1248.9795918367345,39.57526229460978
1249.7354497354497,39.55432998253324
1250.4913076341647,39.53345733725259
1251.2471655328798,39.5126441176824
1252.003023431595,39.491890084033535
1252.75888133031,39.47119499836123
1253.514739229025,39.45055862177065
1254.27059712774,39.42998071997776
1255.026455026455,39.409461057730944
1255.7823129251701,39.38899940158527
1256.5381708238851,39.36859551933893
1257.2940287226002,39.34824918002248
1258.0498866213152,39.327960153891
1258.8057445200302,39.30772821241651
1259.5616024187452,39.28755312827755
1260.3174603174602,39.26743467535127
1261.0733182161753,39.247372628706465
1261.8291761148903,39.22736676459312
1262.5850340136055,39.20741686043636
1263.3408919123203,39.187522694886326
1264.0967498110356,39.16768404751043
1264.8526077097504,39.14790069938755
1265.6084656084656,39.128172432497536
1266.3643235071806,39.10849903001427
1267.1201814058957,39.08888027623385
1267.876039304611,39.06931595658891
1268.6318972033257,39.049805857595366
1269.3877551020407,39.03034976689106
1270.1436130007557,39.01094747320537
1270.8994708994708,38.99159876635604
1271.655328798186,38.97230343724137
1272.411186696901,38.95306127783447
1273.167044595616,38.93387208117428
1273.922902494331,38.91473564135901
1274.678760393046,38.89565175353991
1275.4346182917611,38.87662021391294
1276.1904761904761,38.857640819712316
1276.9463340891912,38.838713369191446
1277.7021919879062,38.81983766167903
1278.4580498866214,38.80101349744404
1279.2139077853362,38.78224067781882
1279.9697656840515,38.763519005123754
1280.7256235827665,38.74484828268729
1281.4814814814815,38.726228314814605
1282.2373393801965,38.707658906803985
1282.9931972789116,38.68913986493116
1283.7490551776266,38.67067099644254
1284.5049130763416,38.652252109549764
1285.2607709750566,38.63388301342437
1286.0166288737719,38.61556351819059
1286.7724867724867,38.59729343491937
1287.528344671202,38.57907257562206
1288.284202569917,38.560900753244866
1289.040060468632,38.542777781662124
1289.795918367347,38.52470347567129
1290.551776266062,38.506677650985814
1291.307634164777,38.48870012423065
1292.063492063492,38.47077071293524
1292.819349962207,38.45288923552798
1293.575207860922,38.43505551133113
1294.3310657596373,38.41726936055522
1295.0869236583521,38.39953060429114
1295.8427815570672,38.38183906450844
1296.5986394557824,38.36419456404651
1297.3544973544972,38.34659692661034
1298.1103552532122,38.329045976765435
1298.8662131519275,38.311541539944294
1299.6220710506425,38.29408344237805
1300.3779289493575,38.2766715112245
1301.1337868480725,38.259305574406625
1301.8896447467878,38.24198546072153
1302.6455026455028,38.224710999784136
1303.4013605442176,38.20748202202896
1304.1572184429328,38.190298358711495
1304.9130763416479,38.17315984189952
1305.668934240363,38.15606630446952
1306.424792139078,38.13901758010149
1307.180650037793,38.12201350327108
1307.936507936508,38.10505390925436
1308.692365835223,38.08813863409733
1309.448223733938,38.07126751465495
1310.204081632653,38.05444038855329
1310.959939531368,38.037657094159755
1311.715797430083,38.020917470666234
1312.4716553287983,38.004221357992556
1313.2275132275133,37.98756859682784
1313.9833711262281,37.97095902861627
1314.7392290249434,37.95439249555228
1315.4950869236582,37.93786884057815
1316.2509448223734,37.92138790737625
1317.0068027210884,37.90494954036709
1317.7626606198035,37.88855358470428
1318.5185185185185,37.872199886269264
1319.2743764172335,37.85588829166819
1320.0302343159487,37.839618648226924
1320.7860922146638,37.823390803986086
1321.5419501133786,37.80720460770258
1322.2978080120938,37.791059908825126
1323.0536659108088,37.77495655752664
1323.8095238095239,37.758894404664545
1324.5653817082389,37.74287330179606
1325.321239606954,37.726893101165935
1326.077097505669,37.71095365570731
1326.832955404384,37.695054819034915
1327.588813303099,37.67919644544262
1328.344671201814,37.66337838989794
1329.100529100529,37.64760050803945
1329.856386999244,37.63186265617154
1330.6122448979593,37.616164691261766
1331.3681027966743,37.60050647092531
1332.123960695389,37.584887853464984
1332.8798185941043,37.5693086978025
1333.6356764928194,37.55376886351818
1334.3915343915344,37.53826821084848
1335.1473922902496,37.52280660061604
1335.9032501889644,37.50738389436134
1336.6591080876794,37.491999954217384
1337.4149659863947,37.47665464291635
1338.1708238851097,37.46134782384395
1338.9266817838247,37.446079361053144
1339.6825396825395,37.430849119125554
1340.4383975812548,37.41565696331711
1341.1942554799698,37.40050275946507
1341.9501133786848,37.38538637407382
1342.7059712773998,37.37030767416276
1343.4618291761149,37.355266527397184
1344.2176870748299,37.34026280208293
1344.973544973545,37.32529636701845
1345.72940287226,37.31036709169338
1346.485260770975,37.29547484614179
1347.24111866969,37.280619500940155
1347.996976568405,37.26580092734171
1348.7528344671202,37.2510189970704
1349.5086923658353,37.23627358252756
1350.26455026455,37.22156455658492
1351.0204081632653,37.20689179278071
1351.7762660619803,37.19225516513238
1352.5321239606953,37.17765454822994
1353.2879818594106,37.16308981735067
1354.0438397581254,37.148560848130586
1354.7996976568406,37.13406751687842
1355.5555555555557,37.11960970043415
1356.3114134542707,37.10518727615442
1357.0672713529857,37.090800121959845
1357.8231292517007,37.07644811633637
1358.5789871504157,37.0621311382542
1359.3348450491308,37.04784906724509
1360.0907029478458,37.03360178339414
1360.8465608465608,37.019389167268116
1361.6024187452758,37.00521109987644
1362.3582766439908,36.99106746319255
1363.1141345427059,36.97695813905127
1363.869992441421,36.96288301022173
1364.625850340136,36.94884195981451
1365.3817082388512,36.93483487178171
1366.1375661375662,36.9208616300791
1366.8934240362812,36.906922119440395
1367.6492819349962,36.893016225215646
1368.4051398337112,36.87914383310217
1369.1609977324265,36.86530482920309
1369.9168556311413,36.85149910029451
1370.6727135298563,36.837726533531345
1371.4285714285713,36.82398701671538
1372.1844293272866,36.81028043788764
1372.9402872260016,36.79660668582998
1373.6961451247166,36.78296564959892
1374.4520030234316,36.769357218851496
1375.2078609221467,36.75578128367942
1375.9637188208617,36.74223773465603
1376.7195767195767,36.72872646281772
1377.4754346182917,36.71524735969847
1378.2312925170068,36.70180031727407
1378.9871504157218,36.688385227968226
1379.743008314437,36.675001984695115
1380.4988662131518,36.66165048082082
1381.2547241118668,36.64833061016252
1382.0105820105819,36.63504226699565
1382.7664399092969,36.621785346045506
1383.5222978080124,36.60855974248606
1384.2781557067271,36.59536535194614
1385.0340136054422,36.5822020704834
1385.7898715041572,36.56906979461371
1386.5457294028722,36.55596842128519
1387.3015873015872,36.54289784788127
1388.0574452003023,36.52985797222835
1388.8133030990175,36.51684869257918
1389.5691609977325,36.50386990761977
1390.3250188964475,36.490921516467026
1391.0808767951626,36.4780034186611
1391.8367346938776,36.46511551416571
1392.5925925925926,36.45225770336993
1393.3484504913076,36.43942988708034
1394.1043083900227,36.42663196652113
1394.8601662887377,36.413863843331924
1395.6160241874527,36.40112541956748
1396.3718820861677,36.38841659768857
1397.1277399848827,36.375737280572004
1397.8835978835978,36.36308737149622
1398.639455782313,36.35046677414662
1399.395313681028,36.33787539261051
1400.151171579743,36.32531313137744
1400.907029478458,36.31277989533071
1401.662887377173,36.30027558975823
1402.418745275888,36.28780012033345
1403.174603174603,36.275353393129954
1403.9304610733184,36.26293531460755
1404.6863189720334,36.250545791615544
1405.4421768707484,36.23818473138962
1406.1980347694634,36.225852041551406
1406.9538926681782,36.213547630100216
1407.7097505668935,36.20127140542448
1408.4656084656085,36.189023276281695
1409.2214663643235,36.17680315181548
1409.9773242630386,36.16461094153561
1410.7331821617536,36.152446555332034
1411.4890400604686,36.14030990346191
1412.2448979591836,36.12820089655322
1413.0007558578986,36.116119445598
1413.7566137566137,36.10406546196006
1414.512471655329,36.0920388573593
1415.268329554044,36.08003954388473
1416.024187452759,36.0680674339817
1416.780045351474,36.05612244045261
1417.5359032501888,36.04420447645729
1418.291761148904,36.03231345551338
1419.047619047619,36.02044929148715
1419.8034769463343,36.008611898599355
1420.559334845049,35.99680119141501
1421.315192743764,35.985017084864225
1422.0710506424793,35.97325949417551
1422.8269085411941,35.96152833498557
1423.5827664399092,35.94982352323762
1424.3386243386244,35.93814497521559
1425.0944822373394,35.92649260755005
1425.8503401360545,35.91486633720673
1426.6061980347695,35.90326608148748
1427.3620559334845,35.89169175802762
1428.1179138321995,35.88014328479596
1428.8737717309145,35.86862058009073
1429.6296296296296,35.85712356254052
1430.3854875283448,35.84565215110089
1431.1413454270596,35.83420626505353
1431.8972033257746,35.822785824004576
1432.6530612244899,35.81139074788261
1433.4089191232047,35.80002095693734
1434.1647770219197,35.788676371738546
1434.920634920635,35.777356913173655
1435.6764928193502,35.76606250244671
1436.4323507180652,35.754793061076725
1437.18820861678,35.743548510895856
1437.944066515495,35.7323287740487
1438.69992441421,35.721133772989575
1439.455782312925,35.70996343048223
1440.2116402116403,35.6988176695974
1440.9674981103553,35.68769641371144
1441.7233560090704,35.67659958650598
1442.4792139077854,35.6655271119648
1443.2350718065004,35.65447891437317
1443.9909297052154,35.643454918317026
1444.7467876039304,35.63245504868
1445.5026455026455,35.621479230642926
1446.2585034013607,35.6105273896831
1447.0143613000755,35.59959945157128
1447.7702191987905,35.58869534237148
1448.5260770975055,35.57781498843899
1449.2819349962206,35.56695831641895
1450.0377928949356,35.55612525324571
1450.7936507936508,35.54531572614016
1451.5495086923659,35.534529662609785
1452.3053665910809,35.523766990445885
1453.061224489796,35.51302763772377
1453.817082388511,35.50231153279965
1454.572940287226,35.49161860431092
1455.328798185941,35.480948781173865
1456.0846560846562,35.47030199258246
1456.8405139833712,35.45967816800736
1457.5963718820863,35.44907723719428
1458.3522297808013,35.43849913016282
1459.1080876795163,35.42794377720552
1459.863945578231,35.417411108885624
1460.6198034769463,35.40690105603674
1461.3756613756614,35.39641354976086
1462.1315192743764,35.385948521428055
1462.8873771730914,35.37550590267398
1463.6432350718064,35.36508562539956
1464.3990929705215,35.35468762176977
1465.1549508692365,35.34431182421096
1465.9108087679517,35.33395816541152
1466.6666666666667,35.32362657832009
1467.4225245653818,35.31331699614359
1468.1783824640968,35.30302935234643
1468.9342403628118,35.29276358064969
1469.6900982615268,35.28251961502967
1470.4459561602416,35.27229738971614
1471.2018140589569,35.26209683919221
1471.9576719576721,35.251917898192524
1472.7135298563871,35.241760501701705
1473.469387755102,35.231624584954396
1474.225245653817,35.22151008343258
1474.9811035525322,35.211416932865625
1475.7369614512472,35.20134506922881
1476.4928193499622,35.191294428741756
1477.2486772486773,35.181264947867724
1478.0045351473923,35.17125656331273
1478.7603930461073,35.161269212023775
1479.5162509448223,35.1513028311877
1480.2721088435374,35.1413573582311
1481.0279667422524,35.13143273081814
1481.7838246409676,35.121528886849866
1482.5396825396826,35.11164576446346
1483.2955404383977,35.101783302029695
1484.0513983371125,35.09194143815474
1484.8072562358275,35.082120111675685
1485.5631141345427,35.072319261661725
1486.3189720332578,35.06253882741286
1487.0748299319728,35.0527787484578
1487.8306878306878,35.04303896455378
1488.586545729403,35.03331941568532
1489.342403628118,35.023620042063314
1490.0982615268329,35.01394078412335
1490.8541194255479,35.004281582525905
1491.6099773242631,34.994642378154175
1492.3658352229781,34.98502311211316
1493.1216931216932,34.97542372573409
1493.8775510204082,34.96584416055021
1494.6334089191232,34.95628435834052
1495.3892668178382,34.94674426108405
1496.1451247165533,34.937223810982445
1496.9009826152683,34.92772295045208
1497.6568405139835,34.91824162212544
1498.4126984126983,34.90877976884901
1499.1685563114136,34.89933733368241
1499.9244142101286,34.88991425989753
1500.6802721088434,34.88051049097743
1501.4361300075584,34.87112597061593
1502.1919879062737,34.861760642715716
1502.947845804989,34.85241445138828
1503.7037037037037,34.84308734094911
1504.4595616024187,34.83377925590893
1505.2154195011337,34.824490141064516
1505.9712773998488,34.815219941279
1506.7271352985638,34.80596860171762
1507.482993197279,34.79673606772293
1508.238851095994,34.78752228483986
1508.994708994709,34.77832719881381
1509.750566893424,34.769150755591056
1510.5064247921391,34.75999290131654
1511.2622826908541,34.750853582334116
1512.0181405895692,34.741732745185004
1512.7739984882842,34.73263033660709
1513.5298563869994,34.723546303533816
1514.2857142857142,34.714480593093846
1515.0415721844292,34.70543315261011
1515.7974300831443,34.696403929597224
1516.5532879818593,34.687392871764615
1517.3091458805743,34.67839992701224
1518.0650037792896,34.669425043427076
1518.8208616780046,34.66046816929465
1519.5767195767196,34.65152925307911
1520.3325774754346,34.64260824343592
1521.0884353741496,34.63370508921851
1521.8442932728647,34.624819739448675
1522.6001511715797,34.61595214334559
1523.356009070295,34.607102250310945
1524.11186696901,34.59827000992939
1524.867724867725,34.589455371970764
1525.62358276644,34.58065828638225
1526.3794406651548,34.571878703309174
1527.13529856387,34.563116573035245
1527.891156462585,34.55437184610505
1528.6470143613,34.545644473111984
1529.402872260015,34.536934404976485
1530.1587301587301,34.52824159275798
1530.9145880574451,34.51956598749902
1531.6704459561602,34.51090754074363
1532.4263038548752,34.50226620399446
1533.1821617535904,34.49364192898273
1533.9380196523055,34.48503466761375
1534.6938775510205,34.47644437196537
1535.4497354497355,34.46591695108558
1536.2055933484505,34.452476149293844
1536.9614512471653,34.43705196076268
1537.7173091458806,34.41988434003756
1538.4731670445956,34.40108643257117
1539.2290249433108,34.38071790185755
1539.9848828420256,34.35880914723451
1540.7407407407406,34.33537197914335
1541.496598639456,34.31040510446474
1542.252456538171,34.283897218409315
1543.0083144368857,34.25582884593502
1543.764172335601,34.22617346563817
1544.520030234316,34.19489818909155
1545.275888133031,34.16196414502528
1546.031746031746,34.12732665434162
1546.787603930461,34.09093524655873
1547.543461829176,34.05273354778804
1548.299319727891,34.01265905701303
1549.0551776266063,33.97064281913714
1549.8110355253214,33.92660899668312
1550.5668934240364,33.88047433658868
1551.3227513227512,33.83214752606944
1552.0786092214664,33.781528423226895
1552.8344671201814,33.72850714854743
1553.5903250188962,33.67296301430113
1554.3461829176115,33.61476326482119
1555.1020408163265,33.55376159262832
1555.8578987150418,33.48979638619288
1556.6137566137565,33.422688653265524
1557.3696145124716,33.35223954840438
1558.1254724111866,33.27822741320985
1558.8813303099016,33.20040421115491
1559.6371882086169,33.11849120292613
1560.3930461073319,33.03217365942791
1561.148904006047,32.9410943421975
1561.904761904762,32.844845385405414
1562.660619803477,32.742958082726766
1563.416477702192,32.6348898799233
1564.172335600907,32.52000759512252
1564.928193499622,32.39756544718571
1565.684051398337,32.266675803588555
1566.4399092970523,32.12626949299813
1567.195767195767,31.975040781381324
1567.951625094482,31.811369151862337
1568.7074829931971,31.633204804722126
1569.4633408919124,31.437895122635847
1570.2191987906274,31.221910395660743
1570.9750566893424,30.980387317741954
1571.7309145880574,30.706317768325462
1572.4867724867725,30.38897792772611
1573.2426303854875,30.010503703090073
1573.9984882842025,29.53698460880932
1574.7543461829177,28.88715083582666
1575.5102040816328,18.043930094094936
1576.2660619803478,17.11983238706188
1577.0219198790628,16.44409813237522
1577.7777777777778,15.896613912346309
1578.5336356764928,15.430404083321134
1579.2894935752076,15.021402907932462
1580.045351473923,14.655370622171498
1580.8012093726381,14.323074292488286
1581.557067271353,14.018133356661187
1582.312925170068,13.735925643034214
1583.068783068783,13.472978879555273
1583.824640967498,13.226608127026303
1584.580498866213,12.994687759880575
1585.3363567649283,12.775501677597964
1586.0922146636433,12.56764130325448
1586.8480725623583,12.369933994514632
1587.6039304610733,12.181391487564373
1588.3597883597884,12.001171936330676
1589.1156462585034,11.828551412654758
1589.8715041572182,11.662902143170088
1590.6273620559336,11.50367563656758
1591.3832199546487,11.35038942465071
1592.1390778533637,11.20261651593469
1592.8949357520785,11.059976914237598
1593.6507936507935,10.922130729740859
1594.4066515495088,10.78877253235389
1595.1625094482238,10.65962668470705
1595.9183673469388,10.53444345512671
1596.6742252456538,10.412995757320134
1597.4300831443688,10.295076397767462
1598.1859410430839,10.180495737912391
1598.9417989417989,10.069079695559878
1599.697656840514,9.960668032082586
1600.4535147392291,9.855112870444497
1601.2093726379442,9.75227741234602
1601.9652305366592,9.652034821037555
1602.7210884353742,9.554267244234993
1603.4769463340892,9.45886495666462
1604.232804232804,9.365725604641174
1604.9886621315193,9.274753538449039
1605.7445200302343,9.185859220194496
1606.5003779289495,9.09895869708884
1607.2562358276643,9.013973131516162
1608.0120937263794,8.93082838059775
1608.7679516250946,8.849454619024112
1609.5238095238094,8.769785999869523
1610.2796674225244,8.691760349132492
1611.0355253212397,8.615318887724793
1611.7913832199547,8.540405984631908
1612.5472411186697,8.466968926414342
1613.3030990173847,8.394957712394296
1614.0589569160998,8.324324866201021
1614.8148148148148,8.25502526373605
1615.5706727135298,8.1870159765
1616.326530612245,8.120256127477669
1617.08238851096,8.0547067589987
1617.8382464096749,7.990330711516633
1618.59410430839,7.927092511855942
1619.3499622071051,7.86495827023479
1620.10582010582,7.8038955851983145
1620.861678004535,7.743873455716552
1621.6175359032502,7.684862199837813
1622.3733938019654,7.626833379277745
1623.1292517006802,7.569759729420406
1623.8851095993953,7.513615094308945
1624.6409674981103,7.458374366131507
1625.3968253968253,7.404013428898522
1626.1526832955403,7.350509105903795
1626.9085411942556,7.297839110700917
1627.6643990929706,7.245982001299677
1628.4202569916856,7.194917137328107
1629.1761148904006,7.144624639916152
1629.9319727891157,7.095085354141394
1630.6878306878307,7.04628081375834
1631.4436885865457,6.998193208128925
1632.1995464852607,6.950805351129278
1632.955404383976,6.904100651923301
1633.711262282691,6.858063087451138
1634.4671201814058,6.812677176516625
1635.2229780801208,6.7679279553685765
1635.9788359788358,6.723800954658823
1636.7346938775509,6.6802821776954096
1637.490551776266,6.637358079894496
1638.2464096749811,6.595015549360193
1639.0022675736961,6.553241888509698
1639.7581254724112,6.512024796679613
1640.5139833711262,6.471352353647769
1641.2698412698412,6.431213004021909
1642.0256991685565,6.391595542423424
1642.7815570672715,6.352489099433923
1643.5374149659865,6.313883128247191
1644.2932728647015,6.2757673919869275
1645.0491307634165,6.238131951658722
1645.8049886621313,6.200967154649561
1646.5608465608464,6.164263623878943
1647.3167044595616,6.12801224734331
1648.0725623582766,6.09220416826207
1648.8284202569916,6.056830775560571
1649.5842781557067,6.0218836950205645
1650.3401360544217,5.987354780520835
1651.0959939531367,5.953236106034015
1651.8518518518517,5.919519957547378
1652.607709750567,5.886198825822564
1653.363567649282,5.853265399127734
1654.119425547997,5.820712556425914
1654.875283446712,5.788533360833869
1655.631141345427,5.7567210533687625
1656.386999244142,5.72526904694465
1657.1428571428569,5.694170920646093
1657.8987150415724,5.663420414205452
1658.6545729402874,5.633011422762094
1659.4104308390024,5.602937991778405
1660.1662887377172,5.573194312185308
1660.9221466364324,5.543774715761943
1661.6780045351475,5.514673670760615
1662.4338624338623,5.4858857769646985
1663.1897203325775,5.457405763093706
1663.9455782312925,5.4292284805293445
1664.7014361300076,5.401348902117831
1665.4572940287226,5.373762116434847
1666.2131519274376,5.346463325219339
1666.9690098261526,5.319447839771471
1667.7248677248679,5.292711077777363
1668.4807256235829,5.266248560036256
1669.236583522298,5.240055907520178
1669.992441421013,5.214128838427365
1670.7482993197277,5.188463165375273
1671.504157218443,5.163054792689455
1672.260015117158,5.137899713790118
1673.015873015873,5.11299400867146
1673.771730914588,5.088333841423717
1674.527588813303,5.063915458098876
1675.2834467120183,5.039735184053385
1676.039304610733,5.015789422131156
1676.7951625094481,4.992074650279536
1677.5510204081631,4.968587419790261
1678.3068783068784,4.945324353060062
1679.0627362055934,4.922282141820614
1679.8185941043084,4.899457545266254
1680.5744520030235,4.876847388265035
1681.3303099017385,4.854448559637206
1682.0861678004535,4.832258010512436
1682.8420256991685,4.810272752694714
1683.5978835978838,4.788489857034185
1684.3537414965988,4.7669064521537425
1685.1095993953136,4.745519722504914
1685.8654572940288,4.7243269076482495
1686.6213151927439,4.7033253001425335
1687.3771730914586,4.682512244662346
1688.1330309901737,4.66188513663396
1688.888888888889,4.641441421353212
1689.6447467876042,4.621178591463363
1690.400604686319,4.601094187395872
1691.156462585034,4.581185795333681
1691.912320483749,4.561451046294739
1692.668178382464,4.541887615057295
1693.424036281179,4.52249321913297
1694.1798941798943,4.503265617725064
1694.9357520786093,4.484202610777843
1695.6916099773243,4.4653020380088595
1696.4474678760394,4.446561777986489
1697.2033257747544,4.42797974722479
1697.9591836734694,4.409553899339952
1698.7150415721842,4.391282224143838
1699.4708994708994,4.3731627468775365
1700.2267573696147,4.355193527380505
1700.9826152683295,4.337372659318565
1701.7384731670445,4.319698269425629
1702.4943310657595,4.302168516767164
1703.2501889644748,4.284781592024938
1704.0060468631896,4.267535716799217
1704.7619047619048,4.2504291429314724
1705.5177626606198,4.233460151661129
1706.2736205593349,4.216627053902617
1707.0294784580499,4.199928187782473
1707.785336356765,4.183361919722539
1708.54119425548,4.166926643744736
1709.2970521541952,4.150620779203892
1710.0529100529102,4.134442772505278
1710.8087679516252,4.1183910950139575
1711.5646258503402,4.102464243073037
1712.3204837490553,4.086660737405069
1713.07634164777,4.070979122604729
1713.8321995464853,4.055417966647203
1714.5880574452003,4.039975860407598
1715.3439153439153,4.024651417192801
1716.0997732426304,4.009443272284449
1716.8556311413454,3.9943500824945612
1717.6114890400604,3.979370525733791
1718.3673469387754,3.964503300714424
1719.1232048374904,3.9497471258728476
1719.8790627362057,3.9351007403163814
1720.6349206349207,3.9205629020724184
1721.3907785336357,3.906132388295482
1722.1466364323508,3.891807995203169
1722.9024943310658,3.877588536823249
1723.6583522297808,3.8634728455224616
1724.4142101284958,3.8494597712170915
1725.170068027211,3.8355481812070047
1725.925925925926,3.821736959415513
1726.681783824641,3.808025006921496
1727.437641723356,3.7944112407878863
1728.1934996220712,3.7808945941807326
1728.949357520786,3.767474015979755
1729.705215419501,3.754148470486676
1730.4610733182162,3.740916937134504
1731.2169312169312,3.727778410207603
1731.9727891156463,3.714731898566159
1732.7286470143613,3.7017764253766763
1733.4845049130763,3.6889110278502204
1734.2403628117913,3.676134756984735
1734.9962207105063,3.6634466773141483
1735.7520786092216,3.6508458666633716
1736.5079365079366,3.6383314159073317
1737.2637944066516,3.6259024287363757
1738.0196523053664,3.6135580214270595
1738.7755102040817,3.6012973226168663
1739.5313681027967,3.5891194730728233
1740.2872260015115,3.5770236255376187
1741.0430839002267,3.565008944396266
1741.7989417989418,3.553074605593166
1742.554799697657,3.541219796370415
1743.3106575963718,3.5294437150810896
1744.0665154950868,3.517745570998464
1744.8223733938019,3.5061245841231408
1745.5782312925169,3.494579985006237
1746.3340891912321,3.4831110145589306
1747.0899470899471,3.471716923881708
1747.8458049886622,3.4603969740886047
1748.6016628873772,3.449150436138655
1749.3575207860922,3.437976590636968
1750.1133786848072,3.426874727822787
1750.8692365835225,3.4158441471133103
1751.6250944822373,3.4048841572429396
1752.3809523809523,3.393994075961504
1753.1368102796675,3.383173229915228
1753.8926681783823,3.3724209544982946
1754.6485260770974,3.3617365937101975
1755.4043839758124,3.3511195000134357
1756.1602418745276,3.3405690341960605
1756.9160997732426,3.3300845652349906
1757.6719576719577,3.319665470164332
1758.4278155706727,3.3093111339444423
1759.1836734693877,3.2990209493341816
1759.9395313681027,3.2887943167663316
1760.6953892668178,3.2786306442235085
1761.451247165533,3.268529347119534
1762.207105064248,3.258489848180028
1762.9629629629628,3.2485115773274025
1763.718820861678,3.2385939715666656
1764.474678760393,3.2287364748749017
1765.230536659108,3.21893853809168
1765.986394557823,3.2091996188112297
1766.7422524565384,3.1995191812789257
1767.4981103552534,3.1898966962861643
1768.2539682539682,3.1803316410709668
1769.0098261526832,3.17082349921787
1769.7656840513982,3.161371760560505
1770.5215419501133,3.1519759210859277
1771.2773998488283,3.1426354828412317
1772.0332577475435,3.1333499538408978
1772.7891156462586,3.1241188479770834
1773.5449735449736,3.11494168493049
1774.3008314436886,3.1058179900825476
1775.0566893424036,3.0967472944372747
1775.8125472411186,3.0877291345078706
1776.5684051398339,3.078763052554289
1777.324263038549,3.069848595126304
1778.080120937264,3.060985315657675
1778.835978835979,3.052172771721992
1779.5918367346937,3.0434105263221527
1780.3476946334088,3.0346981474811416
1781.103552532124,3.0260352082358417
1781.8594104308388,3.0174212865228776
1782.615268329554,3.0088559651248254
1783.371126228269,3.0003388315944366
1784.126984126984,2.9918694781862984
1784.8828420256991,2.983447501789985
1785.6386999244141,2.9750725038633785
1786.3945578231292,2.9667440903668703
1787.1504157218444,2.95846187169998
1787.9062736205594,2.950225462637499
1788.6621315192745,2.942034482267886
1789.4179894179895,2.9338885539325346
1790.1738473167045,2.9257873051653167
1790.9297052154193,2.917730367634358
1791.6855631141345,2.909717377083617
1792.4414210128498,2.901747973276575
1793.1972789115646,2.893821799939522
1793.9531368102796,2.88593850470768
1794.7089947089946,2.8780977390700144
1795.4648526077099,2.8702991583170148
1796.2207105064247,2.8625424214879995
1796.9765684051397,2.8548271913193615
1797.732426303855,2.847153134194934
1798.48828420257,2.839519920095782
1799.244142101285,2.8319272225509726
1800.0,2.8243747185908434


==> anc/Fig.3/beta_equilibrium_line.csv <==
muI,muB
44.018238013626785,914.01
44.518238227035724,914.02
44.80721734573972,914.03
45.03358295914803,914.04
45.225993771777055,914.05
45.396247701604494,914.06
45.5505718373825,914.07
45.69272948364222,914.08
45.82520109465892,914.09
45.94972395144104,914.1
46.06757096145613,914.11
46.17970779566894,914.12
46.286887643462634,914.13
46.38971145980315,914.14
46.48866779216664,914.15
46.58416023118348,914.16
46.676526726008724,914.17
46.766053634323846,914.18
46.8529861169528,914.19
46.93753598499755,914.2
47.01988772546187,914.21
47.10020319431707,914.22
47.17862532172844,914.23
47.25528107341566,914.24
47.330283838766384,914.25
47.40373538111287,914.26
47.47572744069629,914.27
47.546343064277465,914.28
47.615657716436715,914.29
47.68374022311853,914.3
47.75065352667426,914.31
47.816455420439226,914.32
47.88119908217309,914.33
47.944933587740486,914.34
48.00770432358387,914.35
48.069553396169425,914.36
48.130519924008695,914.37
48.1906403398389,914.38
48.24994864026158,914.39
48.30847660710462,914.4
48.36625400661016,914.41
48.42330875412579,914.42
48.4796670894077,914.43
48.53535369747015,914.44
48.59039184188067,914.45
48.64480347568613,914.46
48.698609342219044,914.47
48.75182906672378,914.48
48.804481238521085,914.49
48.856583492605964,914.5
48.90815254850652,914.51
48.9592043240889,914.52
49.00975394901758,914.53
49.05981583159568,914.54
49.1094037053732,914.55
49.158530672461836,914.56
49.20720924357189,914.57
49.255451374215006,914.58
49.30326849909912,914.59
49.35067156289551,914.6
49.39767104946115,914.61
49.444277008173955,914.62
49.49049907936207,914.63
49.53634651636984,914.64
49.58182820766266,914.65
49.6269526964215,914.66
49.67172819880992,914.67
49.716162621436986,914.68
49.760263577640686,914.69
49.804038402063675,914.7
49.847494164859526,914.71
49.890637685054415,914.72
49.933475548145196,914.73
49.97601409478088,914.74
50.018259467026304,914.75
50.0602175955682,914.76
50.10189421312059,914.77
50.14329486477439,914.78
50.18442491624554,914.79
50.22528956220661,914.8
50.265893833362,914.81
50.306242604077795,914.82
50.34634059889258,914.83
50.386192398769026,914.84
50.42580244721829,914.85
50.46517505600263,914.86
50.50431441058487,914.87
50.54322457518941,914.88
50.58190949766851,914.89
50.62037301406723,914.9
50.65861885315041,914.91
50.69665064027499,914.92
50.73447190173578,914.93
50.77208606819955,914.94
50.80949647840498,914.95
50.846706382593396,914.96
50.88371894579331,914.97
50.92053725075403,914.98
50.95716430107901,914.99
50.99360302394517,915.0
51.02985627281589,915.01
51.06592683014069,915.02
51.10181740937856,915.03
51.13753065804836,915.04
51.173069159348266,915.05
51.20843543456562,915.06
51.24363194516449,915.07
51.27866109466384,915.08
51.313525230505554,915.09
51.348226646080974,915.1
51.382767582233484,915.11
51.41715022887767,915.12
51.45137672695319,915.13
51.48544916953983,915.14
51.519369606990125,915.15
51.553140033235216,915.16
51.586762412174856,915.17
51.620238660185166,915.18
51.653570653448604,915.19
51.68676022638629,915.2
51.71980917804491,915.21
51.752719268098225,915.22
51.78549222029297,915.23
51.81812972330457,915.24
51.85063343143072,915.25
51.88300496577088,915.26
51.91524591696664,915.27
51.947357836965736,915.28
51.9793422565028,915.29
52.0112006718907,915.3
52.0429345509024,915.31
52.074545333059866,915.32
52.1060344306617,915.33
52.13740322927318,915.34
52.168653088387124,915.35
52.19978534227385,915.36
52.23080130051035,915.37
52.26170224854567,915.38
52.292489448496106,915.39
52.32316413962633,915.4
52.353727538877585,915.41
52.38418084163257,915.42
52.414525221906686,915.43
52.444761833222124,915.44
52.47489180886967,915.45
52.50491626388284,915.46
52.534836288712604,915.47
52.56465296320836,915.48
52.594367343466004,915.49
52.623980469162994,915.5
52.65349336253037,915.51
52.68290702870893,915.52
52.71222245632038,915.53
52.74144061773998,915.54
52.770562469361124,915.55
52.79958894936497,915.56
52.828520986628405,915.57
52.857113651970614,915.58
52.885407745085566,915.59
52.913482777137304,915.6
52.9413673776471,915.61
52.96907855972316,915.62
52.996628177892845,915.63
53.02402521337685,915.64
53.051276845962064,915.65
53.078389032560736,915.66
53.10536685185829,915.67
53.13221472454936,915.68
53.158936561799344,915.69
53.185535869435824,915.7
53.212015824008255,915.71
53.23837932941813,915.72
53.26462906034091,915.73
53.290767496300205,915.74
53.316796948443404,915.75
53.34271958155922,915.76
53.36853743175099,915.77
53.394252421087934,915.78
53.4198663701471,915.79
53.445381008348136,915.8
53.47079798274215,915.81
53.49611886571683,915.82
53.521345161622925,915.83
53.54647831233197,915.84
53.57151970250777,915.85
53.59647066380365,915.86
53.62133247897099,915.87
53.646106385157594,915.88
53.670793577118545,915.89
53.69539521005644,915.9
53.7199124020329,915.91
53.74434623722457,915.92
53.768697763378476,915.93
53.79296800285545,915.94
53.81715794037576,915.95
53.84126854725164,915.96
53.86530075661217,915.97
53.88925548009889,915.98
53.913133605808426,915.99
53.93693599953752,916.0
53.96066350575483,916.01
53.98431694859374,916.02
54.0078971330573,916.03
54.031404838623274,916.04
54.05484084055737,916.05
54.07820588635186,916.06
54.101500709983966,916.07
54.12472602947097,916.08
54.14788254759361,916.09
54.170970952514395,916.1
54.193991918191266,916.11
54.21694610497726,916.12
54.23983416008463,916.13
54.26265671810048,916.14
54.28541440117166,916.15
54.30810781982897,916.16
54.33073757294389,916.17
54.35330424842585,916.18
54.375808423403974,916.19
54.39825066453992,916.2
54.42063152848506,916.21
54.44295156212421,916.22
54.46521130273494,916.23
54.48741127846698,916.24
54.509552008499604,916.25
54.53163400327705,916.26
54.5536577648326,916.27
54.575623786933726,916.28
54.597532555376766,916.29
54.619384548147636,916.3
54.64118023563558,916.31
54.66292008085925,916.32
54.68460453965011,916.33
54.70623406083588,916.34
54.72780908631214,916.35
54.7493300514425,916.36
54.770797384949546,916.37
54.792211509291356,916.38
54.81357284068779,916.39
54.83488178936684,916.4
54.85613875951818,916.41
54.8773441496503,916.42
54.89849835262916,916.43
54.9196017557651,916.44
54.940654740987455,916.45
54.96165768489839,916.46
54.98261095906661,916.47
55.00351492986692,916.48
55.024369958831905,916.49
55.045176402594095,916.5
55.06593461311049,916.51
55.08664493764821,916.52
55.1073077189554,916.53
55.12792329535998,916.54
55.14849200078847,916.55
55.16901416490532,916.56
55.189490113188114,916.57
55.20992016702405,916.58
55.230304645370026,916.59
55.25064385676431,916.6
55.27093811563505,916.61
55.29118772609121,916.62
55.31139299009415,916.63
55.33155420606818,916.64
55.35167166872469,916.65
55.37174567077121,916.66
55.39177649572997,916.67
55.41176443222336,916.68
55.43170975990187,916.69
55.451612756573404,916.7
55.471473696785665,916.71
55.49129285195242,916.72
55.51107049038015,916.73
55.53080687733522,916.74
55.55050227502388,916.75
55.570156942796395,916.76
55.589771137058,916.77
55.60934511137146,916.78
55.62887911648731,916.79
55.64837340039945,916.8
55.667828208463455,916.81
55.68724378612796,916.82
55.7066203648358,916.83
55.72595819064327,916.84
55.74525749553382,916.85
55.764518511937204,916.86
55.78374146979744,916.87
55.80292659665828,916.88
55.822074117652555,916.89
55.84118425561453,916.9
55.86025723102815,916.91
55.87929326214889,916.92
55.898292564952364,916.93
55.91725535323133,916.94
55.93618183863513,916.95
55.955072230644,916.96
55.97392673665311,916.97
55.9927455619441,916.98
56.01152890984948,916.99
56.030276981558934,917.0
56.04898997641714,917.01
56.06766809173047,917.02
56.08631152290564,917.03
56.10492046341408,917.04
56.12349510492745,917.05
56.14203563721083,917.06
56.16054224826883,917.07
56.17901512425161,917.08
56.19745444959216,917.09
56.215860406964154,917.1
56.23423317730086,917.11
56.252572939901526,917.12
56.27087987233209,917.13
56.2891541505207,917.14
56.30739594884529,917.15
56.32560543992056,917.16
56.343782794962934,917.17
56.361928183538446,917.18
56.38004177365003,917.19
56.39812373178915,917.2
56.41617422301471,917.21
56.43419341084669,917.22
56.45218145735128,917.23
56.47013852318159,917.24
56.48806476748154,917.25
56.50596034813272,917.26
56.52382542153459,917.27
56.54166014272725,917.28
56.559464665396476,917.29
56.5772391419225,917.3
56.59498372339251,917.31
56.612698559522165,917.32
56.63038379876725,917.33
56.64803958832233,917.34
56.66566607416772,917.35
56.68326340098549,917.36
56.70083171225604,917.37
56.718371150283154,917.38
56.735881856154194,917.39
56.75336396974641,917.4
56.77081762983449,917.41
56.788242974022005,917.42
56.80564013874412,917.43
56.82300925936395,917.44
56.84035047013181,917.45
56.857663904139734,917.46
56.874949696091605,917.47
56.89220797156977,917.48
56.9094388632817,917.49
56.92664250012942,917.5
56.94381900994,917.51
56.96096851955882,917.52
56.9780911548128,917.53
56.99518704048597,917.54
57.01225630043868,917.55
57.029299057560785,917.56
57.046315433705445,917.57
57.06330554986276,917.58
57.08026952597237,917.59
57.097207481192285,917.6
57.11411953358441,917.61
57.13100580043375,917.62
57.147866398091494,917.63
57.164701441973875,917.64
57.18151104667398,917.65
57.19829532585324,917.66
57.21505439241271,917.67
57.23178835824847,917.68
57.24849733456259,917.69
57.26518143164552,917.7
57.281840758949556,917.71
57.29847542517072,917.72
57.31508553816305,917.73
57.331671204962724,917.74
57.34823253184601,917.75
57.36476962432285,917.76
57.38128258707495,917.77
57.39777152403412,917.78
57.41423653842971,917.79
57.430677732672464,917.8
57.447095208488165,917.81
57.46348906679944,917.82
57.47985940789491,917.83
57.49620633122149,917.84
57.51252993564012,917.85
57.52883031924078,917.86
57.545107579405524,917.87
57.561361812873734,917.88
57.57759311565599,917.89
57.59380158313214,917.9
57.60998730995758,917.91
57.626150390180534,917.92
57.64229091715482,917.93
57.65840898357299,917.94
57.67450468157614,917.95
57.69057810253443,917.96
57.7066293372772,917.97
57.72265847600355,917.98
57.73866560826134,917.99
57.75465082300871,918.0
57.77061420858063,918.01
57.78655585273665,918.02
57.80247584262411,918.03
57.818374264811155,918.04
57.83425120526204,918.05
57.850106749382654,918.06
57.86594098202116,918.07
57.88175398745443,918.08
57.89754584934344,918.09
57.913316650864786,918.1
57.92906647462351,918.11
57.94479540265124,918.12
57.96050351647653,918.13
57.97619089704615,918.14
57.99185762485713,918.15
58.00750377979158,918.16
58.02312944129586,918.17
58.03873468818816,918.18
58.05431959893,918.19
58.06988425131917,918.2
58.08542872275577,918.21
58.10095309011476,918.22
58.11645742978404,918.23
58.13194181764964,918.24
58.14740632908955,918.25
58.1628510390949,918.26
58.178276022080574,918.27
58.193681352050845,918.28
58.209067102512705,918.29
58.224433346514815,918.3
58.23978015670008,918.31
58.25510760519156,918.32
58.27041576366995,918.33
58.28570470341772,918.34
58.30097449522982,918.35
58.31622520947093,918.36
58.33145691608557,918.37
58.34666968460313,918.38
58.36186358407251,918.39
58.377038683169076,918.4
58.39219505013105,918.41
58.40733275276654,918.42
58.42245185855324,918.43
58.43755243441426,918.44
58.45263454699207,918.45
58.46769826247499,918.46
58.48274364666958,918.47
58.497770764975705,918.48
58.51277968241036,918.49
58.52777046359567,918.5
58.54274317279558,918.51
58.55769787382644,918.52
58.57263463025636,918.53
58.58755350511371,918.54
58.60245456115846,918.55
58.617337860764245,918.56
58.63220346593066,918.57
58.64705143831819,918.58
58.66188183916677,918.59
58.67669472943414,918.6
58.69149016967492,918.61
58.706268220111596,918.62
58.72102894061771,918.63
58.73577239073583,918.64
58.75049862962552,918.65
58.76520771614054,918.66
58.7798997087965,918.67
58.794574665747035,918.68
58.80923264487846,918.69
58.82387370365804,918.7
58.83849789929446,918.71
58.853105288669056,918.72
58.86769592831338,918.73
58.88226987444097,918.74
58.89682718297441,918.75
58.9113679095136,918.76
58.925892109353164,918.77
58.940399837459644,918.78
58.95489114851017,918.79
58.96936609688133,918.8
58.983824736626154,918.81
58.99826712155532,918.82
59.01269330509054,918.83
59.027103340433534,918.84
59.04149728047503,918.85
59.055875177829826,918.86
59.07023708478843,918.87
59.0845830533689,918.88
59.09891313535763,918.89
59.11322738216282,918.9
59.12752584502832,918.91
59.14180857481711,918.92
59.15607562216796,918.93
59.17032703747401,918.94
59.184562870803205,918.95
59.19878317199323,918.96
59.21298799059351,918.97
59.227177375892694,918.98
59.24135137693124,918.99
59.25551004247252,919.0
59.26965342107189,919.01
59.28378156093754,919.02
59.29789451007956,919.03
59.31199231626817,919.04
59.32607502700561,919.05
59.34014268952086,919.06
59.35419535085491,919.07
59.36823305773009,919.08
59.38225585668985,919.09
59.396263793996226,919.1
59.41025691569135,919.11
59.42423526758687,919.12
59.4381988952229,919.13
59.45214784392828,919.14
59.46608215881931,919.15
59.48000188473012,919.16
59.493907066333385,919.17
59.50779774800737,919.18
59.52167397393259,919.19
59.53553578808704,919.2
59.54938323419073,919.21
59.563216355755344,919.22
59.577035196065786,919.23
59.59083979821889,919.24
59.60463020505156,919.25
59.618406459220665,919.26
59.632168603154405,919.27
59.64591667904876,919.28
59.65965072894317,919.29
59.673370794625974,919.3
59.68707691768124,919.31
59.70076913946713,919.32
59.714447501218444,919.33
59.72811204387701,919.34
59.741762808221395,919.35
59.75539983484037,919.36
59.769023164084665,919.37
59.782632836156836,919.38
59.79622889101619,919.39
59.809811368453566,919.4
59.823380308070824,919.41
59.836935749255694,919.42
59.850477731238385,919.43
59.86400629302157,919.44
59.877521473439494,919.45
59.89102331112833,919.46
59.90451184458565,919.47
59.91798711201437,919.48
59.93144915156365,919.49
59.94489800112919,919.5
59.958333698430344,919.51
59.97175628101005,919.52
59.98516578624362,919.53
59.99856225134644,919.54
60.01194571328643,919.55
60.0253162089506,919.56
60.03867377496688,919.57
60.05201844786272,919.58
60.0653502639527,919.59
60.078669259381044,919.6
60.09197547013969,919.61
60.10526893204172,919.62
60.118549680723845,919.63
60.13181775169895,919.64
60.14507318025648,919.65
60.158316001571706,919.66
60.171546250624736,919.67
60.18476396224795,919.68
60.197969171107005,919.69
60.21116191172514,919.7
60.2243422184499,919.71
60.2375101254629,919.72
60.25066566680741,919.73
60.26380887637669,919.74
60.27693978789752,919.75
60.29005843493113,919.76
60.30316485090883,919.77
60.316259069104014,919.78
60.329341122636166,919.79
60.342411044479604,919.8
60.35546886745634,919.81
60.36851462421773,919.82
60.381548347313256,919.83
60.394570069135995,919.84
60.40757982190568,919.85
60.42057763771758,919.86
60.433563548529115,919.87
60.44653758612406,919.88
60.459499782197895,919.89
60.472450168278534,919.9
60.48538877571982,919.91
60.498315635811004,919.92
60.51123077963483,919.93
60.52413423817183,919.94
60.537026042259726,919.95
60.54990622260989,919.96
60.562774809768335,919.97
60.57563183420244,919.98
60.588477326184915,919.99
60.60131131589184,920.0
60.61413383336455,920.01
60.62694490850782,920.02
60.639744571120815,920.03
60.65253285080124,920.04
60.6653097771387,920.05
60.6780753794827,920.06
60.69082968710992,920.07
60.70357272915258,920.08
60.716304534646255,920.09
60.72902513249581,920.1
60.74173455143611,920.11
60.754432820140316,920.12
60.767119967116344,920.13
60.779796020786655,920.14
60.792461009438306,920.15
60.80511496119051,920.16
60.81775790413756,920.17
60.83038986619096,920.18
60.84301087515443,920.19
60.855620958711725,920.2
60.86822014444706,920.21
60.88080845983377,920.22
60.89338593220586,920.23
60.90595258878597,920.24
60.91850845669986,920.25
60.93105356294221,920.26
60.94358793442177,920.27
60.956111597915516,920.28
60.96862458006876,920.29
60.98112690748061,920.3
60.993618606579794,920.31
61.00609970369329,920.32
61.01857022508304,920.33
61.03103019685237,920.34
61.04347964500978,920.35
61.05591859550683,920.36
61.068347074095904,920.37
61.08076510652166,920.38
61.09317271836747,920.39
61.10556993511049,920.4
61.11795678213879,920.41
61.13033328475155,920.42
61.14269946811198,920.43
61.15505535732021,920.44
61.16740097735147,920.45
61.1797363530699,920.46
61.19206150926586,920.47
61.20437647061896,920.48
61.21668126171061,920.49
61.2289759070223,920.5
61.241260430930936,920.51
61.253534857731935,920.52
61.26579921160672,920.53
61.278053516658,920.54
61.29029779688672,920.55
61.302532076187795,920.56
61.3147563783639,920.57
61.32697072714528,920.58
61.339175146156386,920.59
61.35136965890783,920.6
61.363554288835054,920.61
61.37572905929951,920.62
61.38789399354112,920.63
61.4000491147298,920.64
61.41219444593099,920.65
61.42433001011046,920.66
61.43645583019644,920.67
61.448571928955765,920.68
61.460678329125614,920.69
61.472775053321975,920.7
61.48486212408887,920.71
61.49693956385301,920.72
61.50900739501174,920.73
61.52106563983315,920.74
61.5331143205158,920.75
61.545153459138646,920.76
61.557183077744824,920.77
61.56920319829465,920.78
61.58121384261236,920.79
61.593215032471505,920.8
61.60520678958755,920.81
61.61718913552926,920.82
61.629162091851526,920.83
61.64112567996924,920.84
61.653079921262254,920.85
61.665024837015274,920.86
61.676960448415244,920.87
61.68888677658427,920.88
61.70080384256245,920.89
61.71271166732741,920.9
61.72461027173263,920.91
61.736499676608474,920.92
61.748379902663395,920.93
61.76025097055985,920.94
61.77211290087047,920.95
61.783965714087216,920.96
61.795809430622946,920.97
61.80764407082516,920.98
61.819469654977986,920.99
61.83128620325348,921.0
61.8430937357691,921.01
61.85489227259265,921.02
61.86668183367625,921.03
61.87846243892219,921.04
61.89023410814966,921.05
61.90199686111446,921.06
61.91375071749654,921.07
61.925495696900974,921.08
61.9372318188637,921.09
61.94895910284107,921.1
61.9606775682449,921.11
61.97238723437951,921.12
61.98408812050362,921.13
61.99578024581342,921.14
62.007463629393484,921.15
62.01913829031066,921.16
62.03080424752789,921.17
62.04246151996389,921.18
62.054110126442914,921.19
62.065750085746416,921.2
62.07738141658535,921.21
62.08900413758278,921.22
62.10061826731918,921.23
62.11222382427856,921.24
62.12382082691527,921.25
62.13540929361698,921.26
62.14698924265031,921.27
62.15856069227946,921.28
62.170123660680794,921.29
62.181678165969,921.3
62.19322422619489,921.31
62.20476185932978,921.32
62.216291083307745,921.33
62.22781191598238,921.34
62.23932437514638,921.35
62.25082847853308,921.36
62.262324243805985,921.37
62.273811688592005,921.38
62.28529083041807,921.39
62.29676168678207,921.4
62.30822427510623,921.41
62.319678612757855,921.42
62.33112471703309,921.43
62.342562605169256,921.44
62.35399229437128,921.45
62.365413801747586,921.46
62.37682714436213,921.47
62.38823233924366,921.48
62.399629403292515,921.49
62.4110183534475,921.5
62.42239920651666,921.51
62.43377197926089,921.52
62.44513668840035,921.53
62.45649335062766,921.54
62.46784198250036,921.55
62.479182600578206,921.56
62.490515221363104,921.57
62.501839861263264,921.58
62.51315653666444,921.59
62.52446526389004,921.6
62.535766059214325,921.61
62.54705893882157,921.62
62.55834391889039,921.63
62.56962101549511,921.64
62.58089024471112,921.65
62.59215162250524,921.66
62.60340516483033,921.67
62.61465088757957,921.68
62.62588880656405,921.69
62.637118937560416,921.7
62.648341296307876,921.71
62.659555898477514,921.72
62.67076275967132,921.73
62.68196189547752,921.74
62.69315332142162,921.75
62.70433705293984,921.76
62.7155131054537,921.77
62.72668149435549,921.78
62.73784223490607,921.79
62.74899534241118,921.8
62.76014083204085,921.81
62.77127871898006,921.82
62.78240901834483,921.83
62.79353174517955,921.84
62.80464691451294,921.85
62.81575454128684,921.86
62.8268546404224,921.87
62.83794722677819,921.88
62.84903231517545,921.89
62.860109920386115,921.9
62.871180057125606,921.91
62.88224274005007,921.92
62.89329798380915,921.93
62.90434580294848,921.94
62.915386212023385,921.95
62.926419225494584,921.96
62.93744485781911,921.97
62.948463123359474,921.98
62.95947403647172,921.99
62.9704776114491,922.0
62.98147386253645,922.01
62.99246280394103,922.02
63.0034444498287,922.03
63.01441881429368,922.04
63.02538591141368,922.05
63.03634575520958,922.06
63.047298359671586,922.07
63.058243738705244,922.08
63.06918190621855,922.09
63.08011287605098,922.1
63.09103666200347,922.11
63.10195327782938,922.12
63.112862737244846,922.13
63.123765053916884,922.14
63.134660241477555,922.15
63.14554831349948,922.16
63.15642928353935,922.17
63.16730316507698,922.18
63.17816997157906,922.19
63.189029716461214,922.2
63.19988241307958,922.21
63.21072807477587,922.22
63.2215667148296,922.23
63.23239834649801,922.24
63.243222982974714,922.25
63.254040637428794,922.26
63.26485132298037,922.27
63.27565505270635,922.28
63.286451839662064,922.29
63.297241696831826,922.3
63.30802463716919,922.31
63.318800673623905,922.32
63.32956981905471,922.33
63.340332086309076,922.34
63.351087488181264,922.35
63.36183603744015,922.36
63.372577746797056,922.37
63.38331262895094,922.38
63.394040696534475,922.39
63.40476196213887,922.4
63.41547643837058,922.41
63.426184137724974,922.42
63.4368850727036,922.43
63.447579255747364,922.44
63.45826669929098,922.45
63.46894741569465,922.46
63.47962141731338,922.47
63.490288716418966,922.48
63.500949325307936,922.49
63.51160325617602,922.5
63.522250521234525,922.51
63.53289113263679,922.52
63.543525102487905,922.53
63.55415244287836,922.54
63.56477316584361,922.55
63.57538728339899,922.56
63.58599480751267,922.57
63.596595750111135,922.58
63.60719012310363,922.59
63.61777793835549,922.6
63.62835920768879,922.61
63.63893394288618,922.62
63.649502155740656,922.63
63.660063857940756,922.64
63.6706190611963,922.65
63.681167777141255,922.66
63.69171001741558,922.67
63.702245793589015,922.68
63.71277511721421,922.69
63.72329799981812,922.7
63.73381445287416,922.71
63.744324487826255,922.72
63.75482811609156,922.73
63.76532534905921,922.74
63.77581619807969,922.75
63.786300674444576,922.76
63.79677878944682,922.77
63.8072505543458,922.78
63.81771598034977,922.79
63.82817507863333,922.8
63.83862786035042,922.81
63.84907433662551,922.82
63.85951451852434,922.83
63.869948417123304,922.84
63.88037604342968,922.85
63.890797408434956,922.86
63.9012125231004,922.87
63.91162139834119,922.88
63.922024045054975,922.89
63.93242047410676,922.9
63.942810696321494,922.91
63.953194722502545,922.92
63.96357256342734,922.93
63.97394422981275,922.94
63.98430973237664,922.95
63.994669081802975,922.96
64.00502228872729,922.97
64.01536936375311,922.98
64.02571031749008,922.99
64.0360451604778,923.0
64.04637390323643,923.01
64.05669655626552,923.02
64.06701313003683,923.03
64.07732363498104,923.04
64.08762808148997,923.05
64.09792647995585,923.06
64.10821884071807,923.07
64.11850517409337,923.08
64.12878549037018,923.09
64.13905979979762,923.1
64.14932811262429,923.11
64.1595904390399,923.12
64.16984678921824,923.13
64.18009717330041,923.14
64.19034160140033,923.15
64.20058008361558,923.16
64.2108126299849,923.17
64.22103925056703,923.18
64.2312599553377,923.19
64.2414747542789,923.2
64.25168365734022,923.21
64.26188667444927,923.22
64.27208381547851,923.23
64.2822750903117,923.24
64.2924605087744,923.25
64.30264008066912,923.26
64.31281381578177,923.27
64.322981723885,923.28
64.3331438146859,923.29
64.3433000978948,923.3
64.35345058317846,923.31
64.36359528018541,923.32
64.37373419854744,923.33
64.38386734785105,923.34
64.39399473766427,923.35
64.40411637753846,923.36
64.41423227697295,923.37
64.42434244547222,923.38
64.43444689249644,923.39
64.44454562747434,923.4
64.45463865983757,923.41
64.46472599895279,923.42
64.4748076541885,923.43
64.4848836348988,923.44
64.49495395035912,923.45
64.50501860988082,923.46
64.5150776227153,923.47
64.52513099809728,923.48
64.5351787452337,923.49
64.54522087331654,923.5
64.55525739150963,923.51
64.56528830892519,923.52
64.575313634712,923.53
64.5853333779147,923.54
64.5953475476254,923.55
64.60535615287635,923.56
64.61535920267437,923.57
64.62535670600558,923.58
64.63534867184075,923.59
64.6453351091349,923.6
64.65531602678045,923.61
64.66529143368696,923.62
64.67526133872065,923.63
64.68522575072485,923.64
64.6951846785305,923.65
64.70513813092475,923.66
64.715086116693,923.67
64.72502864458993,923.68
64.73496572333326,923.69
64.74489736164556,923.7
64.75482356819806,923.71
64.76474435165538,923.72
64.77465972065366,923.73
64.78456968381725,923.74
64.79447424971931,923.75
64.80437342694593,923.76
64.81426722404761,923.77
64.82415564952872,923.78
64.83403871191831,923.79
64.84391641967517,923.8
64.85378878126768,923.81
64.86365580513088,923.82
64.87351749967617,923.83
64.88337387329787,923.84
64.89322493436293,923.85
64.90307069122065,923.86
64.91291115220106,923.87
64.92274632561406,923.88
64.93257621973711,923.89
64.94240084283464,923.9
64.95222020314388,923.91
64.96203430886797,923.92
64.97184316824581,923.93
64.98164678942516,923.94
64.99144518056382,923.95
65.00123834980735,923.96
65.01102630526786,923.97
65.02080905503564,923.98
65.03058660717417,923.99
65.04035896975437,924.0
65.05012615079085,924.01
65.05988815829795,924.02
65.0696450002823,924.03
65.07939668469237,924.04
65.08914321948576,924.05
65.09888461259189,924.06
65.10862087191651,924.07
65.11835200535862,924.08
65.12807802077886,924.09
65.13779892601995,924.1
65.14751472892134,924.11
65.15722543729488,924.12
65.16693105891879,924.13
65.17663160157228,924.14
65.18632707299838,924.15
65.19601748093855,924.16
65.2057028330913,924.17
65.21538313715608,924.18
65.22505840079786,924.19
65.23472863167999,924.2
65.24439383742589,924.21
65.25405402565528,924.22
65.26370920397514,924.23
65.27335937993949,924.24
65.28300456112234,924.25
65.29264475505435,924.26
65.30227996925859,924.27
65.31191021123941,924.28
65.32153548846759,924.29
65.33115580842514,924.3
65.34077117855225,924.31
65.35038160625915,924.32
65.35998709897474,924.33
65.3695876640814,924.34
65.37918330895042,924.35
65.38877404093705,924.36
65.39835986737882,924.37
65.40794079558935,924.38
65.4175168328601,924.39
65.42708798648977,924.4
65.43665426373276,924.41
65.4462156718207,924.42
65.45577221801658,924.43
65.46532390950132,924.44
65.4748707534658,924.45
65.48441275711814,924.46
65.49394992757148,924.47
65.50348227199142,924.48
65.51300979749793,924.49
65.5225325111881,924.5
65.53205042015902,924.51
65.54156353146755,924.52
65.5510718521829,924.53
65.56057538932188,924.54
65.57007414993802,924.55
65.57956814098927,924.56
65.58905736948559,924.57
65.59854184238903,924.58
65.60802156665757,924.59
65.61749654922812,924.6
65.62696679700193,924.61
65.63643231688766,924.62
65.64589311576557,924.63
65.65534920051599,924.64
65.6648005779769,924.65
65.67424725499494,924.66
65.68368923838477,924.67
65.69312653493868,924.68
65.7025591514445,924.69
65.71198709468436,924.7
65.72141037140021,924.71
65.73082898833913,924.72
65.74024295221173,924.73
65.74965226972924,924.74
65.75905694756811,924.75
65.76845699242176,924.76
65.77785241093902,924.77
65.78724320975627,924.78
65.79662939550275,924.79
65.80601097479298,924.8
65.81538795421274,924.81
65.82476034034583,924.82
65.83412813975517,924.83
65.84349135899528,924.84
65.85285000458667,924.85
65.86220408304835,924.86
65.87155360088465,924.87
65.88089856457432,924.88
65.89023898060296,924.89
65.89957485541544,924.9
65.90890619546094,924.91
65.9182330071496,924.92
65.92755529690885,924.93
65.93687307112671,924.94
65.94618633618948,924.95
65.95549509845553,924.96
65.96479936427026,924.97
65.97409913997849,924.98
65.98339443189393,924.99
65.99268524633958,925.0
66.00197158959831,925.01
66.01125346794544,925.02
66.02053088763336,925.03
66.02980385492877,925.04
66.03907237605598,925.05
66.04833645723234,925.06
66.05759610466343,925.07
66.06685132455095,925.08
66.07610212305295,925.09
66.08534850634713,925.1
66.09459048056614,925.11
66.1038280518624,925.12
66.113061226341,925.13
66.12229001011573,925.14
66.13151440926727,925.15
66.140734429883,925.16
66.1499500780198,925.17
66.15916135972951,925.18
66.1683682810506,925.19
66.17757084801188,925.2
66.18676906660576,925.21
66.19596294284675,925.22
66.20515248268144,925.23
66.21433769211549,925.24
66.22351857708516,925.25
66.2326951435287,925.26
66.24186739738137,925.27
66.25103534454108,925.28
66.26019899092927,925.29
66.26935834241932,925.3
66.27851340488058,925.31
66.28766418417628,925.32
66.29681068615768,925.33
66.30595291666177,925.34
66.31509088149939,925.35
66.32422458647645,925.36
66.33335403740494,925.37
66.3424792400469,925.38
66.35160020017106,925.39
66.36071692354241,925.4
66.36982941590223,925.41
66.3789376829776,925.42
66.38804173048494,925.43
66.39714156412688,925.44
66.40623718959588,925.45
66.41532861257083,925.46
66.42441583870873,925.47
66.43349887367638,925.48
66.4425777231091,925.49
66.45165239263852,925.5
66.46072288786955,925.51
66.4697892144166,925.52
66.47885137786014,925.53
66.4879093837814,925.54
66.49696323775225,925.55
66.50601294532261,925.56
66.5150585120302,925.57
66.52409994340971,925.58
66.53313724497202,925.59
66.54217042223222,925.6
66.55119948066285,925.61
66.56022442576801,925.62
66.5692452630026,925.63
66.5782619978194,925.64
66.58727463567863,925.65
66.59628318199235,925.66
66.60528764219924,925.67
66.61428802168938,925.68
66.62328432588023,925.69
66.63227656015253,925.7
66.64126472985757,925.71
66.65024884038185,925.72
66.65922889707264,925.73
66.66820490525369,925.74
66.67717687025963,925.75
66.68614479740916,925.76
66.69510869199803,925.77
66.70406855932677,925.78
66.71302440466582,925.79
66.72197623329332,925.8
66.730924050462,925.81
66.73986786142171,925.82
66.74880767140169,925.83
66.75774348562383,925.84
66.76667530930825,925.85
66.7756031476624,925.86
66.78452700585694,925.87
66.79344688908259,925.88
66.80236280250475,925.89
66.8112747512805,925.9
66.82018274055027,925.91
66.82908677546031,925.92
66.8379868611131,925.93
66.84688300264413,925.94
66.85577520514131,925.95
66.86466347370106,925.96
66.87354781339793,925.97
66.88242822930366,925.98
66.89130472647008,925.99
66.90017730995307,926.0
66.90904598478298,926.01
66.91791075599896,926.02
66.92677162859465,926.03
66.9356286075892,926.04
66.94448169797086,926.05
66.95333090472884,926.06
66.96217623282863,926.07
66.97101768722571,926.08
66.97985527289903,926.09
66.98868899475804,926.1
66.9975188577515,926.11
67.00634486679395,926.12
67.01516702679758,926.13
67.02398534266463,926.14
67.03279981927538,926.15
67.04161046152056,926.16
67.05041727424964,926.17
67.05922026234991,926.18
67.06801943064228,926.19
67.0768147839878,926.2
67.08560632719762,926.21
67.09439406509038,926.22
67.10317800249022,926.23
67.11195814417746,926.24
67.12073449494615,926.25
67.12950705958116,926.26
67.1382758428368,926.27
67.14704084947529,926.28
67.15580208425611,926.29
67.16455955189872,926.3
67.17331325715243,926.31
67.18206320471917,926.32
67.19080939931196,926.33
67.19955184563376,926.34
67.20829054837085,926.35
67.21702551220093,926.36
67.22575674180607,926.37
67.23448424183098,926.38
67.2432080169273,926.39
67.25192807175102,926.4
67.26064441091359,926.41
67.26935703905082,926.42
67.27806596077987,926.43
67.28677118068666,926.44
67.29547270337369,926.45
67.30417053343149,926.46
67.31286467542344,926.47
67.32155513392316,926.48
67.33024191347828,926.49
67.33892501864776,926.5
67.34760445396026,926.51
67.35628022394165,926.52
67.36495233312189,926.53
67.37362078599887,926.54
67.38228558707542,926.55
67.39094674084834,926.56
67.39960425179937,926.57
67.40825812439837,926.58
67.41690836310775,926.59
67.4255549723907,926.6
67.43419795668594,926.61
67.44283732043647,926.62
67.45147306806446,926.63
67.46010520398008,926.64
67.46873373261315,926.65
67.4773586583509,926.66
67.48597998559798,926.67
67.4945977187243,926.68
67.50321186210738,926.69
67.5118224201302,926.7
67.5204293971268,926.71
67.52903279746265,926.72
67.53763262545903,926.73
67.54622888545853,926.74
67.55482158178974,926.75
67.5634107187549,926.76
67.57199630066124,926.77
67.58057833180773,926.78
67.58915681648442,926.79
67.59773175896258,926.8
67.60630316352156,926.81
67.61487103441928,926.82
67.62343537590951,926.83
67.631996192242,926.84
67.64055348763831,926.85
67.6491072663387,926.86
67.65765753257281,926.87
67.66620429053118,926.88
67.67474754443029,926.89
67.68328729846237,926.9
67.69182355681123,926.91
67.70035632365993,926.92
67.70888560317577,926.93
67.717411399526,926.94
67.7259337168525,926.95
67.73445255930807,926.96
67.74296793103186,926.97
67.75147983614636,926.98
67.75998827877956,926.99
67.7684932630403,927.0
67.7769947930419,927.01
67.78549287286597,927.02
67.79398750661011,927.03
67.80247869835553,927.04
67.81096645216775,927.05
67.81945077212512,927.06
67.82793166227054,927.07
67.83640912666357,927.08
67.84488316933655,927.09
67.85335379432733,927.1
67.86182100566737,927.11
67.87028480735711,927.12
67.87874520342712,927.13
67.88720219786008,927.14
67.8956557946612,927.15
67.9041059978048,927.16
67.9125528112925,927.17
67.9209962390764,927.18
67.92943628511941,927.19
67.93787295338551,927.2
67.94630624782226,927.21
67.9547361723609,927.22
67.96316273094286,927.23
67.97158592749052,927.24
67.98000576591745,927.25
67.98842225013966,927.26
67.99683538406138,927.27
68.00524517156722,927.28
68.0136516165418,927.29
68.0220547228865,927.3
68.03045449445732,927.31
68.03885093512005,927.32
68.04724404874389,927.33
68.05563383916271,927.34
68.06402031022826,927.35
68.07240346577296,927.36
68.08078330961739,927.37
68.08915984560711,927.38
68.09753307753274,927.39
68.10590300920727,927.4
68.11426964443444,927.41
68.12263298701048,927.42
68.13099304069871,927.43
68.1393498092942,927.44
68.14770329656548,927.45
68.1560535062708,927.46
68.16440044216432,927.47
68.1727441080073,927.48
68.18108450752493,927.49
68.18942164446592,927.5
68.19775552255801,927.51
68.20608614550119,927.52
68.21441351702934,927.53
68.22273764084805,927.54
68.23105852065123,927.55
68.2393761601299,927.56
68.24769056298294,927.57
68.25600173286259,927.58
68.26430967346582,927.59
68.27261438844384,927.6
68.28091588146769,927.61
68.28921415617245,927.62
68.29750921621317,927.63
68.30580106522301,927.64
68.31408970683488,927.65
68.32237514467641,927.66
68.33065738234772,927.67
68.33893642348127,927.68
68.34721227167503,927.69
68.35548493051448,927.7
68.3637544036005,927.71
68.37202069451115,927.72
68.3802838068336,927.73
68.38854374412392,927.74
68.39680050995398,927.75
68.40505410787495,927.76
68.41330454144189,927.77
68.42155181419967,927.78
68.42979592968965,927.79
68.43803689143543,927.8
68.44627470295539,927.81
68.45450936777826,927.82
68.4627408894158,927.83
68.47096927136204,927.84
68.47919451713021,927.85
68.4874166301945,927.86
68.49563561405874,927.87
68.50385147218537,927.88
68.51206420805835,927.89
68.5202738251326,927.9
68.52848032688327,927.91
68.53668371674773,927.92
68.54488399819209,927.93
68.55308117463947,927.94
68.56127524952701,927.95
68.56946622629417,927.96
68.57765410835249,927.97
68.58583889912252,927.98
68.59402060200853,927.99
68.6021992204189,928.0
68.61037475775147,928.01
68.61854721739049,928.02
68.626716604507,928.03
68.63488291835972,928.04
68.64304616485609,928.05
68.65120634729858,928.06
68.65936346898785,928.07
68.66751753324587,928.08
68.67566854341905,928.09
68.68381650282159,928.1
68.69196141480508,928.11
68.70010328267026,928.12
68.70824210975918,928.13
68.71637789937023,928.14
68.72451065480388,928.15
68.7326403793973,928.16
68.74076707644517,928.17
68.74889074923591,928.18
68.75701140105167,928.19
68.76512903517397,928.2
68.77324365488016,928.21
68.78135526344249,928.22
68.7894638641293,928.23
68.79756946018426,928.24
68.8056720548703,928.25
68.8137716514434,928.26
68.82186825312093,928.27
68.82996186315998,928.28
68.83805248478093,928.29
68.846140121207,928.3
68.8542247756605,928.31
68.86230645135127,928.32
68.87038515148762,928.33
68.8784608792697,928.34
68.8865336378881,928.35
68.8946034305339,928.36
68.90267026039602,928.37
68.910734130658,928.38
68.9187950444817,928.39
68.9268530050344,928.4
68.93490801548064,928.41
68.94296007897162,928.42
68.95100919866722,928.43
68.95905537770356,928.44
68.96709861921974,928.45
68.97513892636158,928.46
68.98317630224895,928.47
68.9912107499906,928.48
68.99924227271858,928.49
69.00727087354512,928.5
69.01529655557563,928.51
69.02331932190683,928.52
69.03133917563588,928.53
69.03935611985307,928.54
69.04737015763487,928.55
69.05538129207062,928.56
69.0633895262296,928.57
69.07139486318324,928.58
69.07939730598771,928.59
69.087396857701,928.6
69.09539352138084,928.61
69.10338730007533,928.62
69.11137819681524,928.63
69.11936621464461,928.64
69.12735135659368,928.65
69.1353336256877,928.66
69.14331303176019,928.67
69.15128955738382,928.68
69.1592632260056,928.69
69.16723403382511,928.7
69.17520198383079,928.71
69.18316707903296,928.72
69.19112932240994,928.73
69.19908871693863,928.74
69.20704526561934,928.75
69.21499897140222,928.76
69.22294983726738,928.77
69.23089786617162,928.78
69.23884306108073,928.79
69.24678542494314,928.8
69.25472496070859,928.81
69.26266167132096,928.82
69.27059555971228,928.83
69.27852662881813,928.84
69.2864548815728,928.85
69.29438032088996,928.86
69.30230294968953,928.87
69.31022277088073,928.88
69.31813978738678,928.89
69.326054002083,928.9
69.33396541789034,928.91
69.34187403770161,928.92
69.3497798643862,928.93
69.35768290084684,928.94
69.36558314994257,928.95
69.37348061455947,928.96
69.38137529755942,928.97
69.38926720181774,928.98
69.3971563301782,928.99
69.40504268550076,929.0
69.41292627062327,929.01
69.42080708840807,929.02
69.4286851416761,929.03
69.43656043328538,929.04
69.44443296604187,929.05
69.45230274277505,929.06
69.46016976631627,929.07
69.46803403946292,929.08
69.47589556503635,929.09
69.48375434584219,929.1
69.49161038467926,929.11
69.499463684344,929.12
69.50731424762776,929.13
69.51516207731169,929.14
69.52300717618347,929.15
69.53084954702311,929.16
69.53868919259385,929.17
69.54652611567256,929.18
69.5543603190188,929.19
69.56219180538557,929.2
69.57002057754367,929.21
69.57784663822177,929.22
69.58566999017683,929.23
69.5934906361465,929.24
69.60130857886278,929.25
69.60912382106113,929.26
69.61693636546583,929.27
69.62474621480338,929.28
69.63255337177901,929.29
69.64035783911874,929.3
69.64815961952745,929.31
69.65595871571094,929.32
69.66375513035585,929.33
69.67154886616547,929.34
69.67933992583254,929.35
69.68712831204311,929.36
69.69491402747371,929.37
69.70269707480162,929.38
69.7104774567008,929.39
69.71825517584205,929.4
69.72603023488735,929.41
69.73380263649204,929.42
69.74157238332079,929.43
69.74933947801006,929.44
69.75710392321471,929.45
69.76486572156698,929.46
69.77262487572563,929.47
69.7803813883011,929.48
69.7881352619331,929.49
69.79588649924315,929.5
69.80363510285281,929.51
69.811381075371,929.52
69.8191244194196,929.53
69.82686513759896,929.54
69.83460323251579,929.55
69.84233870676448,929.56
69.85007156294343,929.57
69.85780180363406,929.58
69.86552943143525,929.59
69.87325444891647,929.6
69.88097685866873,929.61
69.88869666325029,929.62
69.89641386524238,929.63
69.90412846719907,929.64
69.91184047168115,929.65
69.9195498812603,929.66
69.92725669847006,929.67
69.93496092587644,929.68
69.94266256600201,929.69
69.95036162140067,929.7
69.9580580946051,929.71
69.96575198815452,929.72
69.97344330456286,929.73
69.98113204636297,929.74
69.98881821606972,929.75
69.99650181620099,929.76
70.00418284926526,929.77
70.01186131776068,929.78
70.01953722421754,929.79
70.02721057110203,929.8
70.03488136093272,929.81
70.0425495961957,929.82
70.0502152793644,929.83
70.05787841293949,929.84
70.06553899938646,929.85
70.0731970411901,929.86
70.08085254080886,929.87
70.08850550073252,929.88
70.09615592340313,929.89
70.10380381128226,929.9
70.11144916683268,929.91
70.11909199249807,929.92
70.12673229072993,929.93
70.13437006397261,929.94
70.14200531466855,929.95
70.14963804524012,929.96
70.15726825812443,929.97
70.16489595575915,929.98
70.17252114055759,929.99
70.18014381494481,930.0


==> anc/Fig.3/discontinuous_transition_line.csv <==
muI,muB
0.0,922.2867680842314
0.035893354378877765,922.2910649397339
0.07178670875775553,922.2953101125601
0.1076800631366333,922.2995036879145
0.14357341751551106,922.303645751001
0.17946677189438884,922.3077363870241
0.2153601262732666,922.311775681187
0.25125348065214437,922.3157637186947
0.2871468350310221,922.3197005847508
0.3230401894098999,922.3235863645592
0.3589335437887777,922.3274211433244
0.3948268981676554,922.3312050062505
0.4307202525465332,922.3349380385409
0.466613606925411,922.3386203254004
0.5025069613042887,922.3422519520332
0.5384003156831665,922.3458330036428
0.5742936700620442,922.3493635654336
0.6101870244409221,922.3528437226092
0.6460803788197998,922.3562735603753
0.6819737331986776,922.3596531639339
0.7178670875775554,922.3629826184897
0.7537604419564331,922.3662620092473
0.7896537963353109,922.3694914214108
0.8255471507141887,922.3726709401835
0.8614405050930664,922.3758006507699
0.8973338594719442,922.3788806383745
0.933227213850822,922.3819109882011
0.9691205682296997,922.3848917854534
1.0050139226085775,922.3878231153358
1.0409072769874552,922.3907050630525
1.076800631366333,922.3935377138075
1.1126939857452107,922.3963211528047
1.1485873401240885,922.3990554652485
1.1844806945029662,922.4017407363425
1.2203740488818442,922.4043770512915
1.256267403260722,922.406964495299
1.2921607576395997,922.4095031535691
1.3280541120184772,922.411993111306
1.3639474663973552,922.4144344537139
1.399840820776233,922.4168272659969
1.4357341751551107,922.4191716333587
1.4716275295339885,922.4214676410038
1.5075208839128662,922.423715374136
1.543414238291744,922.4259149179597
1.5793075926706217,922.4280663576787
1.6152009470494995,922.4301697784971
1.6510943014283774,922.4322252656191
1.6869876558072552,922.4342329042489
1.7228810101861327,922.4361927795901
1.7587743645650105,922.4381049768472
1.7946677189438884,922.4399695812243
1.8305610733227662,922.441786677925
1.866454427701644,922.4435563521548
1.9023477820805215,922.4452786891159
1.9382411364593994,922.4469537740132
1.9741344908382772,922.4485816920507
2.010027845217155,922.4501625284327
2.0459211995960325,922.4516963683631
2.0818145539749104,922.4531832970459
2.1177079083537884,922.4546233996851
2.153601262732666,922.4560167614856
2.1894946171115435,922.4573634676505
2.2253879714904214,922.4586636033841
2.261281325869299,922.4599172538907
2.297174680248177,922.4611245043745
2.333068034627055,922.4622854400392
2.3689613890059324,922.4634001460892
2.4048547433848104,922.4644687077284
2.4407480977636884,922.4654912101608
2.476641452142566,922.4664677385908
2.512534806521444,922.4673983782221
2.5484281609003214,922.468283214259
2.5843215152791994,922.4691223319057
2.620214869658077,922.469915816366
2.6561082240369545,922.4706637528442
2.6920015784158324,922.4713662265441
2.7278949327947104,922.4720233226701
2.763788287173588,922.4726351264264
2.799681641552466,922.4732017230164
2.8355749959313434,922.4737231976447
2.8714683503102214,922.4741996355156
2.9073617046890994,922.4746311218325
2.943255059067977,922.4750177418001
2.979148413446855,922.4753595806222
3.0150417678257324,922.4756567235029
3.05093512220461,922.4759092556467
3.086828476583488,922.4761172622564
3.1227218309623654,922.4762808285378
3.1586151853412434,922.4764000396939
3.1945085397201214,922.4764749809289
3.230401894098999,922.4765057374469
3.266295248477877,922.4764923944522
3.302188602856755,922.4764350371489
3.3380819572356324,922.4763337507407
3.3739753116145104,922.476188620432
3.4098686659933874,922.4759997314268
3.4457620203722654,922.4757671689292
3.4816553747511434,922.4754910181432
3.517548729130021,922.475171364273
3.553442083508899,922.4748082925227
3.589335437887777,922.4744018880964
3.6252287922666544,922.4739522361978
3.6611221466455324,922.4734594220315
3.69701550102441,922.4729235308012
3.732908855403288,922.4723446477111
3.768802209782166,922.4717228579655
3.804695564161043,922.4710582467682
3.840588918539921,922.4703508993234
3.876482272918799,922.4696009008352
3.9123756272976764,922.4688083365074
3.9482689816765544,922.4679732915446
3.984162336055432,922.4670958511504
4.02005569043431,922.4661761005293
4.055949044813188,922.4652141248852
4.091842399192065,922.4642100094219
4.127735753570943,922.4631638393442
4.163629107949821,922.4620756998552
4.199522462328699,922.4609456761596
4.235415816707577,922.4597738534613
4.271309171086454,922.4585603169645
4.307202525465332,922.4573051518732
4.34309587984421,922.4560084433915
4.378989234223087,922.4546702767236
4.414882588601965,922.4532907370732
4.450775942980843,922.4518699096449
4.486669297359721,922.4504078796426
4.522562651738598,922.4489047322704
4.558456006117476,922.4473605527321
4.594349360496354,922.4457754262319
4.630242714875232,922.444149437974
4.66613606925411,922.4424826731625
4.702029423632987,922.4407752170015
4.737922778011865,922.4390271546946
4.773816132390743,922.4372385714465
4.809709486769621,922.4354095524614
4.845602841148499,922.4335401829428
4.881496195527377,922.4316305480946
4.917389549906254,922.4296807331216
4.953282904285132,922.4276908232279
4.98917625866401,922.4256609036169
5.025069613042888,922.4235910594931
5.060962967421766,922.4214813760607
5.096856321800643,922.4193319385233
5.132749676179521,922.4171428320857
5.168643030558399,922.4149141419509
5.204536384937276,922.412645953324
5.240429739316154,922.4103383514089
5.276323093695031,922.4079914214096
5.312216448073909,922.4056052485299
5.348109802452787,922.4031799179742
5.384003156831665,922.4007155149463
5.419896511210543,922.3982121246504
5.455789865589421,922.3956698322907
5.491683219968298,922.3930887230712
5.527576574347176,922.3904688821959
5.563469928726054,922.3878103948689
5.599363283104932,922.3851133462945
5.63525663748381,922.3823778216764
5.671149991862687,922.3796039062189
5.707043346241565,922.3767916851261
5.742936700620443,922.3739412436024
5.778830054999321,922.3710526668513
5.814723409378199,922.368126040077
5.850616763757076,922.3651614484841
5.886510118135954,922.3621589772761
5.922403472514832,922.3591187116571
5.95829682689371,922.3560407368313
5.994190181272588,922.3529251380031
6.030083535651465,922.349772000376
6.065976890030342,922.3465814091543
6.10187024440922,922.3433534495424
6.137763598788098,922.3400882067442
6.173656953166976,922.3367857659638
6.209550307545854,922.3334462124051
6.245443661924731,922.3300696312722
6.281337016303609,922.3266561077694
6.317230370682487,922.3232057271006
6.353123725061365,922.3197185744698
6.389017079440243,922.3161947350814
6.42491043381912,922.3126342941391
6.460803788197998,922.3090373368472
6.496697142576876,922.30540394841
6.532590496955754,922.3017342140312
6.568483851334632,922.298028218915
6.60437720571351,922.2942860482655
6.640270560092387,922.2905077872871
6.676163914471265,922.2866935211831
6.712057268850143,922.2828433351582
6.747950623229021,922.2789573144163
6.783843977607899,922.2750355441614
6.819737331986775,922.2710781095977
6.855630686365653,922.2670850959294
6.891524040744531,922.2630565883604
6.927417395123409,922.2589926720948
6.963310749502287,922.2548934323365
6.999204103881164,922.2507589542903
7.035097458260042,922.2465893231597
7.07099081263892,922.2423846241485
7.106884167017798,922.2381449424613
7.142777521396676,922.233870363302
7.178670875775554,922.2295609718747
7.214564230154431,922.2252168533832
7.250457584533309,922.2208380930322
7.286350938912187,922.2164247760252
7.322244293291065,922.2119769875666
7.358137647669943,922.2074948128604
7.39403100204882,922.2029783371108
7.429924356427698,922.1984276455215
7.465817710806576,922.1938428232971
7.501711065185454,922.1892239556412
7.537604419564332,922.1845711277583
7.57349777394321,922.1798844248522
7.609391128322086,922.1751639321268
7.645284482700964,922.1704097347869
7.681177837079842,922.1656219180356
7.71707119145872,922.1608005670781
7.752964545837598,922.1559457671175
7.788857900216475,922.1510576033584
7.824751254595353,922.1461361610048
7.860644608974231,922.1411815252607
7.896537963353109,922.13619378133
7.932431317731987,922.1311730144172
7.968324672110864,922.126119309726
8.004218026489742,922.1210327524607
8.04011138086862,922.115913427825
8.076004735247498,922.1107614210242
8.111898089626376,922.105576817261
8.147791444005254,922.1003597017399
8.18368479838413,922.0951101596648
8.219578152763008,922.0898282762407
8.255471507141886,922.0845141366706
8.291364861520764,922.0791678261588
8.327258215899642,922.0737894299099
8.36315157027852,922.0683790331276
8.399044924657398,922.0629367210163
8.434938279036276,922.0574625787792
8.470831633415154,922.0519566916215
8.506724987794032,922.0464191447464
8.542618342172908,922.0408500233586
8.578511696551786,922.0352494126619
8.614405050930664,922.0296173978604
8.650298405309542,922.0239540641583
8.68619175968842,922.0182594967595
8.722085114067298,922.012533780868
8.757978468446174,922.0067770016881
8.793871822825052,922.0009892444241
8.82976517720393,921.9951705942797
8.865658531582808,921.989321136459
8.901551885961686,921.983440956166
8.937445240340564,921.9775301386053
8.973338594719442,921.9715887689806
9.00923194909832,921.9656169324958
9.045125303477196,921.9596147143553
9.081018657856076,921.953582199763
9.116912012234952,921.9475194739233
9.152805366613832,921.9414266220397
9.188698720992708,921.9353037293168
9.224592075371586,921.9291508809586
9.260485429750464,921.9229681621689
9.296378784129342,921.916755658152
9.33227213850822,921.9105134541119
9.368165492887098,921.9042416352529
9.404058847265974,921.8979402867787
9.439952201644854,921.8916094938936
9.47584555602373,921.8852493418019
9.51173891040261,921.8788599157072
9.547632264781486,921.8724413008139
9.583525619160365,921.8659935823258
9.619418973539242,921.8595168454475
9.655312327918118,921.8530111753826
9.691205682296998,921.8464766573354
9.727099036675874,921.8399133765098
9.762992391054754,921.8333214181102
9.79888574543363,921.8267008673404
9.834779099812508,921.8200518094043
9.870672454191386,921.8133743295066
9.906565808570264,921.806668512851
9.942459162949142,921.7999344446414
9.97835251732802,921.7931722100823
10.014245871706896,921.7863818943774
10.050139226085776,921.7795635827314
10.086032580464652,921.7727173603472
10.121925934843532,921.7658433124304
10.157819289222408,921.7589415241838
10.193712643601286,921.7520120808118
10.229605997980164,921.745055067519
10.265499352359042,921.7380705695091
10.30139270673792,921.7310586719863
10.337286061116798,921.7240194601545
10.373179415495674,921.716953019218
10.409072769874552,921.7098594343806
10.44496612425343,921.7027387908468
10.480859478632308,921.6955911738203
10.516752833011186,921.6884166685049
10.552646187390062,921.6812153601057
10.588539541768942,921.6739873338257
10.624432896147818,921.66673267487
10.660326250526698,921.6594514684414
10.696219604905574,921.6521437997451
10.732112959284454,921.6448097539848
10.76800631366333,921.6374494163646
10.803899668042208,921.6300628720883
10.839793022421086,921.6226502063606
10.875686376799964,921.6152115043849
10.911579731178842,921.6077468513661
10.94747308555772,921.6002563325071
10.983366439936596,921.5927400330129
11.019259794315476,921.5851980380876
11.055153148694352,921.5776304329345
11.091046503073231,921.5700373027586
11.126939857452108,921.5624187327634
11.162833211830984,921.554774808153
11.198726566209864,921.5471056141319
11.23461992058874,921.5394112359039
11.27051327496762,921.5316917586732
11.306406629346496,921.5239472676437
11.342299983725374,921.5161778480193
11.378193338104252,921.5083835850048
11.41408669248313,921.5005645638034
11.449980046862008,921.4927208696201
11.485873401240886,921.4848525876581
11.521766755619762,921.476959803122
11.557660109998642,921.4690426012155
11.593553464377518,921.4611010671433
11.629446818756398,921.4531352861087
11.665340173135274,921.4451453433168
11.701233527514152,921.4371313239707
11.73712688189303,921.4290933132748
11.773020236271908,921.4210313964332
11.808913590650786,921.4129456586502
11.844806945029664,921.4048361851297
11.880700299408542,921.3967030610756
11.91659365378742,921.3885463716921
11.952487008166296,921.3803662021838
11.988380362545175,921.372162637754
12.024273716924052,921.363935763607
12.06016707130293,921.355685664947
12.096060425681808,921.3474124269782
12.131953780060684,921.3391161349044
12.167847134439564,921.3307968739299
12.20374048881844,921.3224547292585
12.23963384319732,921.314089786095
12.275527197576196,921.3057021296423
12.311420551955074,921.2972918451055
12.347313906333952,921.2888590176883
12.38320726071283,921.280403732595
12.419100615091708,921.2719260750291
12.454993969470586,921.2634261301953
12.490887323849462,921.2549039832974
12.526780678228342,921.2463597195396
12.562674032607218,921.2377934241257
12.598567386986097,921.2292051822602
12.634460741364974,921.2205950791467
12.67035409574385,921.21196319999
12.70624745012273,921.2033096299933
12.742140804501606,921.1946344543616
12.778034158880486,921.1859377582981
12.813927513259362,921.1772196270074
12.84982086763824,921.1684801456935
12.885714222017118,921.1597193995603
12.921607576395996,921.1509374738121
12.957500930774874,921.1421344536531
12.993394285153752,921.1333104242868
13.02928763953263,921.1244654709179
13.065180993911508,921.1155996787501
13.101074348290384,921.1067131329879
13.136967702669264,921.0978059188348
13.17286105704814,921.0888781214954
13.20875441142702,921.0799298261734
13.244647765805896,921.0709611180731
13.280541120184774,921.0619720823987
13.316434474563652,921.0529628043539
13.35232782894253,921.0439333691429
13.388221183321408,921.0348838619699
13.424114537700286,921.0258143680392
13.460007892079162,921.0167249725545
13.495901246458041,921.0076157607198
13.531794600836918,920.9984868177394
13.567687955215797,920.9893382288178
13.603581309594674,920.9801700791583
13.63947466397355,920.9709824539653
13.67536801835243,920.9617754384429
13.711261372731306,920.9525491177953
13.747154727110185,920.9433035772269
13.783048081489062,920.9340389019408
13.81894143586794,920.9247551771417
13.854834790246818,920.9154524880337
13.890728144625696,920.906130919821
13.926621499004574,920.8967905577073
13.962514853383452,920.8874314868967
13.998408207762328,920.8780537925937
14.034301562141207,920.8686575600021
14.070194916520084,920.859242874326
14.106088270898963,920.8498098207691
14.14198162527784,920.8403584845365
14.17787497965672,920.8308889508312
14.213768334035596,920.821401304858
14.249661688414474,920.8118956318206
14.285555042793352,920.8023720169231
14.321448397172228,920.7928305453698
14.357341751551107,920.7832713023645
14.393235105929984,920.7736943731114
14.429128460308862,920.7640998428151
14.46502181468774,920.7544877966786
14.500915169066618,920.7448583199068
14.536808523445496,920.7352114977034
14.572701877824374,920.725547415273
14.60859523220325,920.7158661578189
14.64448858658213,920.7061678105458
14.680381940961006,920.6964524586574
14.716275295339885,920.6867201873584
14.752168649718762,920.676971081852
14.78806200409764,920.6672052273431
14.823955358476518,920.657422709035
14.859848712855396,920.6476236121323
14.895742067234274,920.6378080218389
14.931635421613151,920.6279760233592
14.967528775992028,920.6181277018968
15.003422130370907,920.6082631426563
15.039315484749784,920.598382430841
15.075208839128663,920.5884856516561
15.11110219350754,920.5785728903045
15.14699554788642,920.5686442319911
15.182888902265296,920.5586997619192
15.218782256644172,920.5487395652941
15.254675611023051,920.5387637273188
15.290568965401928,920.528772333198
15.326462319780807,920.518765468135
15.362355674159684,920.508743217335
15.398249028538562,920.4987056660016
15.43414238291744,920.4886528993381
15.470035737296318,920.4785850025496
15.505929091675196,920.4685020608399
15.541822446054073,920.458404159413
15.57771580043295,920.4482913834731
15.61360915481183,920.438163818224
15.649502509190706,920.4280215488701
15.685395863569585,920.4178646606151
15.721289217948462,920.4076932386635
15.75718257232734,920.3975073682191
15.793075926706218,920.3873071344862
15.828969281085095,920.3770926226687
15.864862635463973,920.3668639179707
15.900755989842851,920.3566211055963
15.936649344221728,920.3463642707496
15.972542698600606,920.3360934986347
16.008436052979484,920.3258088744558
16.04432940735836,920.3155104834168
16.08022276173724,920.3051984107218
16.116116116116117,920.2948727415747
16.152009470494995,920.2845335611801
16.187902824873873,920.2741809547417
16.22379617925275,920.2638150074637
16.25968953363163,920.25343580455
16.295582888010507,920.2430434312049
16.331476242389385,920.2326379726323
16.36736959676826,920.2222195140365
16.40326295114714,920.2117881406214
16.439156305526016,920.2013439375911
16.475049659904897,920.1908869901498
16.51094301428377,920.1804173835013
16.54683636866265,920.16993520285
16.582729723041528,920.1594405334
16.618623077420406,920.148933460355
16.654516431799284,920.1384140689196
16.69040978617816,920.1278824442975
16.72630314055704,920.1173386716927
16.762196494935917,920.1067828363095
16.798089849314795,920.096215023352
16.833983203693673,920.0856353180243
16.86987655807255,920.0750438055304
16.905769912451426,920.0644405710744
16.941663266830307,920.0538256998602
16.97755662120918,920.0431992770923
17.013449975588063,920.0325613879744
17.049343329966938,920.0219121177106
17.085236684345816,920.0112515515051
17.121130038724694,920.0005797745621
17.15702339310357,919.9898968720856
17.19291674748245,919.9792029292796
17.228810101861328,919.9684980313481
17.264703456240206,919.9577822634952
17.300596810619083,919.9470557109255
17.33649016499796,919.9363184588424
17.37238351937684,919.9255705924501
17.408276873755717,919.9148121969528
17.444170228134595,919.9040433575549
17.480063582513473,919.8932641594602
17.515956936892348,919.8824746878724
17.55185029127123,919.8716750279959
17.587743645650104,919.8608652650353
17.623637000028985,919.850045484194
17.65953035440786,919.8392157706761
17.695423708786738,919.828376209686
17.731317063165616,919.8175268864278
17.767210417544494,919.8066678861052
17.80310377192337,919.7957992939224
17.83899712630225,919.7849211950838
17.874890480681128,919.7740336747934
17.910783835060005,919.7631368182549
17.946677189438883,919.7522307106727
17.98257054381776,919.7413154372509
18.01846389819664,919.7303910831934
18.054357252575517,919.7194577337042
18.090250606954392,919.7085154739879
18.126143961333273,919.6975643892481
18.16203731571215,919.6866045646888
18.19793067009103,919.6756360855145
18.233824024469904,919.6646590369292
18.26971737884878,919.6536735041368
18.305610733227663,919.6426795723411
18.34150408760654,919.6316773267471
18.377397441985416,919.6206668525577
18.413290796364294,919.609648234978
18.44918415074317,919.5986215592113
18.48507750512205,919.5875869104624
18.520970859500927,919.5765443739349
18.556864213879805,919.565494034833
18.592757568258683,919.5544359783605
18.628650922637558,919.5433702897224
18.66454427701644,919.5322970541217
18.700437631395317,919.5212163567629
18.736330985774195,919.5101282828501
18.77222434015307,919.4990329175877
18.808117694531948,919.4879303461792
18.84401104891083,919.476820653829
18.879904403289707,919.4657039257411
18.91579775766858,919.4545802471198
18.95169111204746,919.4434497031688
18.987584466426338,919.4323123790923
19.02347782080522,919.4211683600945
19.059371175184094,919.4100177313796
19.09526452956297,919.3988605781515
19.13115788394185,919.3876969856142
19.16705123832073,919.3765270389719
19.202944592699605,919.3653508234288
19.238837947078483,919.3541684241885
19.27473130145736,919.3429799264557
19.310624655836236,919.3317854154341
19.346518010215117,919.3205849763277
19.382411364593995,919.3093786943411
19.418304718972873,919.2981666546777
19.454198073351748,919.2869489425424
19.490091427730626,919.2757256431382
19.525984782109507,919.2644968416703
19.561878136488385,919.2532626233419
19.59777149086726,919.2420230733579
19.633664845246138,919.2307782769217
19.669558199625016,919.2195283192375
19.705451554003897,919.2082732855094
19.74134490838277,919.1970132609418
19.77723826276165,919.1857483307385
19.813131617140527,919.1744785801037
19.849024971519402,919.1632040942411
19.884918325898283,919.1519249583554
19.92081168027716,919.1406412576503
19.95670503465604,919.1293530773298
19.992598389034914,919.1180605025984
20.02849174341379,919.1067636186599
20.064385097792673,919.0954625107182
20.10027845217155,919.0841572639777
20.136171806550426,919.0728479636422
20.172065160929304,919.0615346949162
20.20795851530818,919.0502175430032
20.243851869687063,919.0388965931078
20.279745224065937,919.027571930434
20.315638578444815,919.0162436401856
20.351531932823693,919.0049118075668
20.38742528720257,918.9935765177818
20.42331864158145,918.9822378560345
20.459211995960327,918.9708959075294
20.495105350339205,918.95955075747
20.530998704718083,918.9482024910606
20.566892059096958,918.9368511935054
20.60278541347584,918.9254969500086
20.638678767854717,918.9141398457737
20.674572122233595,918.9027799660054
20.71046547661247,918.8914173959076
20.746358830991348,918.8800522206842
20.78225218537023,918.8686845255398
20.818145539749104,918.8573143956776
20.85403889412798,918.8459419163023
20.88993224850686,918.8345671726181
20.925825602885737,918.8231902498285
20.961718957264615,918.811811233138
20.997612311643493,918.8004302077508
21.03350566602237,918.7890472588706
21.06939902040125,918.7776624717019
21.105292374780124,918.766275931448
21.141185729159005,918.754887723314
21.177079083537883,918.7434979325034
21.21297243791676,918.7321066442203
21.248865792295636,918.7207139436689
21.284759146674514,918.7093199160531
21.320652501053395,918.6979246465773
21.356545855432273,918.6865282204457
21.392439209811148,918.6751307228616
21.428332564190026,918.6637322390297
21.464225918568907,918.6523328541539
21.500119272947785,918.6409326534385
21.53601262732666,918.6295317220874
21.571905981705537,918.6181301453045
21.607799336084415,918.6067280082942
21.643692690463297,918.5953253962606
21.67958604484217,918.5839223944074
21.71547939922105,918.572519087939
21.751372753599927,918.5611155620593
21.7872661079788,918.5497119019726
21.823159462357683,918.5383081928828
21.85905281673656,918.526904519994
21.89494617111544,918.5155009685104
21.930839525494314,918.504097623636
21.96673287987319,918.4926945705749
22.002626234252073,918.481291894531
22.03851958863095,918.4698896807085
22.074412943009825,918.4584880143118
22.110306297388703,918.4470869805447
22.14619965176758,918.435686664611
22.182093006146463,918.4242871517151
22.217986360525337,918.4128885270612
22.253879714904215,918.4014908758534
22.289773069283093,918.3900942832953
22.325666423661968,918.3786988345914
22.36155977804085,918.3673046149456
22.397453132419727,918.3559117095622
22.433346486798605,918.344520203645
22.46923984117748,918.3331301823982
22.505133195556358,918.3217417310259
22.54102654993524,918.3103549347322
22.576919904314117,918.2989698787212
22.61281325869299,918.2875866481968
22.64870661307187,918.2762053283633
22.684599967450747,918.2648260044249
22.72049332182963,918.2534487615851
22.756386676208503,918.2420736850486
22.79228003058738,918.230700860019
22.82817338496626,918.2193303717008
22.864066739345137,918.207962305298
22.899960093724015,918.1965967460144
22.935853448102893,918.1852337790542
22.97174680248177,918.1738734896218
23.00764015686065,918.1625159629209
23.043533511239524,918.1511612841557
23.079426865618405,918.1398095385301
23.115320219997283,918.1284608112486
23.151213574376158,918.1171151875152
23.187106928755036,918.1057727525334
23.223000283133914,918.094433591508
23.258893637512795,918.0830977896427
23.29478699189167,918.0717654321417
23.330680346270547,918.0604366042091
23.366573700649425,918.0491113910487
23.402467055028303,918.037789877865
23.43836040940718,918.0264721498618
23.47425376378606,918.0151582922435
23.510147118164937,918.0038483902138
23.546040472543815,917.9925425289769
23.581933826922693,917.9812407937369
23.61782718130157,917.969943269698
23.65372053568045,917.9586500420639
23.689613890059327,917.9473611960393
23.7255072444382,917.9360768168278
23.761400598817083,917.9247969896335
23.79729395319596,917.9135217996609
23.83318730757484,917.9022513321135
23.869080661953713,917.8909856721959
23.90497401633259,917.8797249051117
23.940867370711473,917.8684691160654
23.97676072509035,917.8572183902609
24.012654079469225,917.8459728129022
24.048547433848103,917.8347324691935
24.08444078822698,917.8234974443387
24.12033414260586,917.8122678235422
24.156227496984737,917.8010436920079
24.192120851363615,917.7898251349399
24.228014205742493,917.7786122375421
24.263907560121368,917.7674050850189
24.29980091450025,917.7562037625742
24.335694268879127,917.7450083554122
24.371587623258005,917.7338189487368
24.40748097763688,917.7226356277522
24.443374332015757,917.7114584776622
24.47926768639464,917.7002875836715
24.515161040773517,917.6891230309836
24.55105439515239,917.677964904803
24.58694774953127,917.6668132903333
24.622841103910147,917.6556682727792
24.65873445828903,917.6445299373443
24.694627812667903,917.6333983692327
24.73052116704678,917.6222736536488
24.76641452142566,917.6111558757964
24.802307875804534,917.6000451208795
24.838201230183415,917.5889414741025
24.874094584562293,917.5778450206693
24.90998793894117,917.566755845784
24.945881293320046,917.5556740346508
24.981774647698924,917.5445996724734
25.017668002077805,917.5335328444562
25.053561356456683,917.5224736358033
25.089454710835557,917.511422131719
25.125348065214435,917.5003784174066
25.161241419593313,917.489342578071
25.197134773972195,917.4783146989157
25.23302812835107,917.4672948651455
25.268921482729947,917.4562831619635
25.304814837108825,917.4452796745745
25.3407081914877,917.4342844881821
25.37660154586658,917.4232976879913
25.41249490024546,917.412319359205
25.448388254624337,917.4013495870279
25.48428160900321,917.390388456664
25.52017496338209,917.3794360533175
25.55606831776097,917.3684924621923
25.59196167213985,917.3575577684924
25.627855026518723,917.3466320574223
25.6637483808976,917.3357154141859
25.69964173527648,917.3248079239868
25.73553508965536,917.3139096720295
25.771428444034235,917.3030207435181
25.807321798413113,917.2921412236569
25.84321515279199,917.2812711976494
25.879108507170873,917.2704107507
25.915001861549747,917.2595599680128
25.950895215928625,917.2487189347921
25.986788570307503,917.2378877362414
26.02268192468638,917.2270664575651
26.05857527906526,917.2162551839675
26.094468633444137,917.2054540006523
26.130361987823015,917.1946629928239
26.166255342201893,917.1838822456862
26.202148696580768,917.1731118444434
26.23804205095965,917.1623518742992
26.273935405338527,917.1516024204582
26.309828759717405,917.1408635681239
26.34572211409628,917.1301354025013
26.381615468475157,917.1194180087937
26.41750882285404,917.1087114722053
26.453402177232913,917.0980158779405
26.48929553161179,917.087331311203
26.52518888599067,917.0766578571968
26.561082240369547,917.0659956011266
26.596975594748425,917.0553446281958
26.632868949127303,917.0447050236089
26.66876230350618,917.03407687257
26.70465565788506,917.0234602602832
26.740549012263934,917.0128552719519
26.776442366642815,917.0022619927811
26.812335721021693,916.9916805079743
26.84822907540057,916.9811109027357
26.884122429779445,916.9705532622697
26.920015784158323,916.9600076717801
26.955909138537205,916.9494742164708
26.991802492916083,916.9389529815464
27.027695847294957,916.9284440522104
27.063589201673835,916.9179475136674
27.099482556052713,916.907463451121
27.135375910431595,916.8969919497754
27.17126926481047,916.8865330948352
27.207162619189347,916.8760869715037
27.243055973568225,916.8656536649855
27.2789493279471,916.8552332604846
27.31484268232598,916.844825843205
27.35073603670486,916.8344314983508
27.386629391083737,916.824050311126
27.42252274546261,916.8136823667348
27.45841609984149,916.8033277503814
27.49430945422037,916.7929865472695
27.53020280859925,916.7826588426035
27.566096162978123,916.7723447215873
27.601989517357,916.7620442694251
27.63788287173588,916.7517575713209
27.67377622611476,916.741484712479
27.709669580493635,916.7312257781032
27.745562934872513,916.7209808533978
27.78145628925139,916.7107500235666
27.817349643630266,916.7005333738138
27.853242998009147,916.6903309893437
27.889136352388025,916.6801429553602
27.925029706766903,916.6699693570672
27.960923061145778,916.659810279669
27.996816415524655,916.64966580837
28.032709769903537,916.6395360283736
28.068603124282415,916.6294210248843
28.10449647866129,916.6193208831062
28.140389833040167,916.6092356882432
28.17628318741905,916.5991655254993
28.212176541797927,916.589110480079
28.2480698961768,916.5790706371859
28.28396325055568,916.5690460820244
28.319856604934557,916.5590368997987
28.35574995931344,916.5490431757123
28.391643313692313,916.53906499497
28.42753666807119,916.5291024427752
28.46343002245007,916.5191556043324
28.499323376828947,916.5092245648455
28.535216731207825,916.4993094095187
28.571110085586703,916.4894102235562
28.60700343996558,916.4795270921619
28.642896794344455,916.4696601005398
28.678790148723333,916.4598093338943
28.714683503102215,916.449974877429
28.750576857481093,916.4401568163482
28.786470211859967,916.4303552358563
28.822363566238845,916.420570221157
28.858256920617723,916.4108018574545
28.894150274996605,916.4010502299528
28.93004362937548,916.391315423856
28.965936983754357,916.3815975243685
29.001830338133235,916.371896616694
29.037723692512113,916.3622127860366
29.07361704689099,916.3525461176005
29.10951040126987,916.3428966965901
29.145403755648747,916.3332646082085
29.181297110027625,916.3236499376608
29.2171904644065,916.314052770151
29.25308381878538,916.3044731908823
29.28897717316426,916.2949112850595
29.324870527543137,916.2853671378867
29.36076388192201,916.2758408345678
29.39665723630089,916.2663324603068
29.43255059067977,916.256842100308
29.46844394505865,916.247369839775
29.504337299437523,916.237915763913
29.5402306538164,916.228479957925
29.57612400819528,916.2190625070152
29.61201736257416,916.2096634963879
29.647910716953035,916.2002830112473
29.683804071331913,916.1909211367972
29.71969742571079,916.1815779582419
29.755590780089666,916.1722535607855
29.791484134468547,916.1629480296319
29.827377488847425,916.1536614499854
29.863270843226303,916.14439390705
29.899164197605177,916.1351454860296
29.935057551984055,916.1259162721285
29.970950906362937,916.1167063505504
30.006844260741815,916.1075158065
30.04273761512069,916.098344725181
30.078630969499567,916.0891931917974
30.114524323878445,916.0800612915536
30.150417678257327,916.0709491096535
30.1863110326362,916.0618567313011
30.22220438701508,916.0527842417005
30.258097741393957,916.043731726056
30.29399109577284,916.0346992695713
30.329884450151713,916.0256869574511
30.36577780453059,916.0166948748988
30.40167115890947,916.0077231071186
30.437564513288343,915.998771739315
30.473457867667225,915.9898408566919
30.509351222046103,915.980930544453
30.54524457642498,915.9720408878028
30.581137930803855,915.9631719719455
30.617031285182733,915.9543238820847
30.652924639561615,915.9454967034249
30.688817993940493,915.93669052117
30.724711348319367,915.9279054205241
30.760604702698245,915.9191414866912
30.796498057077123,915.9103988048755
30.832391411456005,915.9016774602809
30.86828476583488,915.8929775381118
30.904178120213757,915.884299123572
30.940071474592635,915.8756423018656
30.97596482897151,915.8670071581969
31.01185818335039,915.8583937777701
31.04775153772927,915.8498022457885
31.083644892108147,915.8412326474569
31.11953824648702,915.8326850679791
31.1554316008659,915.8241595925597
31.19132495524478,915.8156563064019
31.22721830962366,915.8071752947103
31.263111664002533,915.7987166426888
31.29900501838141,915.7902804355418
31.33489837276029,915.7818667584729
31.37079172713917,915.7734756966868
31.406685081518045,915.765107335387
31.442578435896923,915.7567617597779
31.4784717902758,915.7484390550636
31.51436514465468,915.7401393064479
31.550258499033557,915.7318625991351
31.586151853412435,915.7236090183294
31.622045207791313,915.7153786492345
31.65793856217019,915.7071715770545
31.693831916549065,915.698987886994
31.729725270927947,915.6908276642569
31.765618625306825,915.6826909940467
31.801511979685703,915.6745779615682
31.837405334064577,915.6664886520251
31.873298688443455,915.6584231506215
31.909192042822337,915.6503815425617
31.94508539720121,915.6423639130496
31.98097875158009,915.6343703472894
32.01687210595897,915.626400930485
32.052765460337845,915.6184557478407
32.08865881471672,915.6105348845604
32.1245521690956,915.6026384258482
32.16044552347448,915.5947664569082
32.19633887785336,915.5869190629447
32.232232232232235,915.5790963291613
32.26812558661111,915.5712983407627
32.30401894098999,915.5635251829524
32.33991229536887,915.5557769409347
32.37580564974775,915.5480536999139
32.411699004126625,915.5403555450937
32.4475923585055,915.5326825616785
32.48348571288438,915.5250348348723
32.51937906726326,915.517412449879
32.55527242164213,915.5098154919028
32.591165776021015,915.5022440461479
32.62705913039989,915.4946981978183
32.66295248477877,915.487178032118
32.69884583915764,915.4796836342512
32.73473919353652,915.4722150894218
32.770632547915405,915.4647724828338
32.80652590229428,915.457355899692
32.84241925667315,915.4499654251997
32.87831261105203,915.4426011445613
32.91420596543091,915.4352631429807
32.950099319809794,915.4279515056621
32.985992674188665,915.4206663178097
33.02188602856754,915.4134076646274
33.05777938294642,915.4061756313193
33.0936727373253,915.3989703030898
33.12956609170418,915.3917917651424
33.165459446083055,915.3846401026815
33.20135280046193,915.3775154009113
33.23724615484081,915.3704177450358
33.27313950921969,915.3633472202589
33.30903286359857,915.3563039117847
33.344926217977445,915.3492879048176
33.38081957235632,915.3422992845616
33.4167129267352,915.3353381362203
33.45260628111408,915.3284045449983
33.48849963549296,915.3214985960996
33.524392989871835,915.3146203747278
33.56028634425071,915.3077699660879
33.59617969862959,915.300947455383
33.63207305300847,915.2941529278181
33.66796640738735,915.2873864685967
33.703859761766225,915.2806481629227
33.7397531161451,915.2739380960006
33.77564647052398,915.2672563530348
33.81153982490285,915.2606030192285
33.84743317928174,915.2539781797863
33.883326533660615,915.2473819199122
33.91921988803949,915.2408143248103
33.95511324241836,915.2342754796847
33.99100659679724,915.2277654697393
34.02689995117613,915.2212843801785
34.062793305555005,915.2148322962062
34.098686659933875,915.2084093030262
34.13458001431275,915.2020154858433
34.17047336869163,915.195650929861
34.206366723070516,915.1893157202835
34.24226007744939,915.1830099423149
34.278153431828265,915.1767336811592
34.31404678620714,915.1704870220209
34.34994014058602,915.1642700501034
34.3858334949649,915.1580828506111
34.42172684934378,915.1519255087484
34.457620203722655,915.1457981097191
34.49351355810153,915.1397007387271
34.52940691248041,915.1336334809765
34.56530026685929,915.1275964216719
34.60119362123817,915.121589646017
34.637086975617045,915.1156132392157
34.67298032999592,915.1096672864722
34.7088736843748,915.1037518729909
34.74476703875368,915.0978670839754
34.78066039313256,915.0920130046303
34.816553747511435,915.0861897201593
34.85244710189031,915.0803973157665
34.88834045626919,915.0746358766563
34.92423381064807,915.0689054880324
34.96012716502695,915.0632062350988
34.996020519405825,915.0575382030601
35.031913873784696,915.0519014771202
35.06780722816358,915.0462961424828
35.10370058254246,915.0407222843523
35.13959393692134,915.0351799879327
35.17548729130021,915.0296693384283
35.211380645679085,915.0241904210429
35.24727400005797,915.0187433209805
35.28316735443685,915.0133281234456
35.31906070881572,915.0079449136421
35.3549540631946,915.0025937767737
35.390847417573475,914.9972747980448
35.42674077195236,914.9919880626597
35.46263412633123,914.9867336558224
35.49852748071011,914.9815116627366
35.53442083508899,914.9763221686065
35.570314189467865,914.9711652586367
35.60620754384674,914.9660410180305
35.64210089822562,914.9609495319925
35.6779942526045,914.9558908857267
35.71388760698338,914.9508651644369
35.749780961362255,914.9458724533276
35.78567431574113,914.9409128376028
35.82156767012001,914.9359864024664
35.85746102449889,914.9310932331224


==> anc/Fig.3/neutron_drip_line.csv <==
muI,muB
0.0,939.0
0.155902004454343,938.8440979955457
0.311804008908686,938.6881959910913
0.46770601336302897,938.532293986637
0.623608017817372,938.3763919821827
0.779510022271715,938.2204899777283
0.9354120267260579,938.0645879732739
1.091314031180401,937.9086859688196
1.247216035634744,937.7527839643652
1.403118040089087,937.5968819599109
1.55902004454343,937.4409799554566
1.7149220489977728,937.2850779510022
1.8708240534521159,937.1291759465479
2.0267260579064588,936.9732739420936
2.182628062360802,936.8173719376392
2.338530066815145,936.6614699331849
2.494432071269488,936.5055679287306
2.6503340757238307,936.3496659242762
2.806236080178174,936.1937639198218
2.9621380846325165,936.0378619153674
3.11804008908686,935.8819599109131
3.2739420935412027,935.7260579064588
3.4298440979955456,935.5701559020044
3.5857461024498885,935.4142538975501
3.7416481069042318,935.2583518930958
3.8975501113585747,935.1024498886414
4.0534521158129175,934.9465478841871
4.20935412026726,934.7906458797328
4.365256124721604,934.6347438752784
4.521158129175947,934.478841870824
4.67706013363029,934.3229398663697
4.832962138084632,934.1670378619153
4.988864142538976,934.011135857461
5.144766146993319,933.8552338530067
5.3006681514476615,933.6993318485523
5.456570155902004,933.543429844098
5.612472160356348,933.3875278396437
5.76837416481069,933.2316258351893
5.924276169265033,933.075723830735
6.080178173719376,932.9198218262807
6.23608017817372,932.7639198218263
6.3919821826280625,932.6080178173719
6.547884187082405,932.4521158129176
6.703786191536749,932.2962138084632
6.859688195991091,932.1403118040089
7.015590200445434,931.9844097995546
7.171492204899777,931.8285077951002
7.327394209354121,931.6726057906459
7.4832962138084635,931.5167037861916
7.639198218262806,931.3608017817372
7.795100222717149,931.2048997772829
7.951002227171492,931.0489977728286
8.106904231625835,930.8930957683741
8.262806236080179,930.7371937639198
8.41870824053452,930.5812917594654
8.574610244988865,930.4253897550111
8.730512249443208,930.2694877505568
8.88641425389755,930.1135857461024
9.042316258351894,929.9576837416481
9.198218262806236,929.8017817371938
9.35412026726058,929.6458797327394
9.510022271714922,929.4899777282851
9.665924276169264,929.3340757238308
9.821826280623608,929.1781737193764
9.977728285077951,929.022271714922
10.133630289532295,928.8663697104677
10.289532293986637,928.7104677060133
10.445434298440981,928.554565701559
10.601336302895323,928.3986636971047
10.757238307349665,928.2427616926503
10.913140311804009,928.086859688196
11.06904231625835,927.9309576837417
11.224944320712696,927.7750556792873
11.380846325167038,927.619153674833
11.53674832962138,927.4632516703787
11.692650334075724,927.3073496659242
11.848552338530066,927.1514476614699
12.00445434298441,926.9955456570156
12.160356347438752,926.8396436525612
12.316258351893097,926.6837416481069
12.47216035634744,926.5278396436526
12.628062360801781,926.3719376391982
12.783964365256125,926.2160356347439
12.939866369710467,926.0601336302896
13.09576837416481,925.9042316258352
13.251670378619153,925.7483296213809
13.407572383073498,925.5924276169266
13.56347438752784,925.4365256124721
13.719376391982182,925.2806236080178
13.875278396436526,925.1247216035634
14.031180400890868,924.9688195991091
14.187082405345212,924.8129175946548
14.342984409799554,924.6570155902004
14.498886414253898,924.5011135857461
14.654788418708241,924.3452115812918
14.810690423162583,924.1893095768374
14.966592427616927,924.0334075723831
15.122494432071269,923.8775055679288
15.278396436525613,923.7216035634743
15.434298440979955,923.56570155902
15.590200445434299,923.4097995545657
15.746102449888642,923.2538975501113
15.902004454342984,923.097995545657
16.057906458797326,922.9420935412027
16.21380846325167,922.7861915367483
16.369710467706014,922.630289532294
16.525612472160358,922.4743875278397
16.6815144766147,922.3184855233853
16.83741648106904,922.162583518931
16.993318485523385,922.0066815144767
17.14922048997773,921.8507795100222
17.30512249443207,921.6948775055679
17.461024498886417,921.5389755011136
17.61692650334076,921.3830734966592
17.7728285077951,921.2271714922049
17.928730512249444,921.0712694877506
18.08463251670379,920.9153674832962
18.24053452115813,920.7594654788419
18.396436525612472,920.6035634743876
18.552338530066816,920.4476614699332
18.70824053452116,920.2917594654789
18.8641425389755,920.1358574610244
19.020044543429844,919.9799554565701
19.175946547884188,919.8240534521158
19.331848552338528,919.6681514476614
19.48775055679287,919.5122494432071
19.643652561247215,919.3563474387528
19.799554565701563,919.2004454342984
19.955456570155903,919.0445434298441


==> anc/Fig.4/LG_line_m0=700_Vc=true.dat <==
mu_B,T
907.5723830734967,14.795918367346939
910.913140311804,13.26530612244898
914.2538975501113,9.693877551020408
917.5946547884187,6.122448979591836
920.9354120267261,0.0


==> anc/Fig.4/iso-n_lines.csv <==
mu_B,T
500.0,106.6721999619479
500.0318759994142,106.66666666666666
503.35570469798654,106.07619852237849
506.7114093959732,105.49387832971072
506.9370908351333,105.45454545454545
510.06711409395973,104.89626469875527
513.4228187919464,104.31071768474112
513.8130622914547,104.24242424242425
516.7785234899329,103.7113117703806
520.1342281879195,103.12260111403485
520.6594238761419,103.03030303030303
523.489932885906,102.52121737598192
526.8456375838925,101.92941261809786
527.4758389025014,101.81818181818183
530.2013422818792,101.32585985692202
533.5570469798657,100.73103703064595
534.2620007178751,100.6060606060606
536.9127516778524,100.12511820495192
540.2684563758389,99.52736002034327
541.0176335893477,99.39393939393939
543.6241610738255,98.91887203816118
546.9798657718121,98.3182680731093
547.7424936994415,98.18181818181819
550.3355704697987,97.70700161394292
553.6912751677853,97.10364855445712
554.4363708012966,96.96969696969697
557.0469798657718,96.48938789088027
560.4026845637584,95.88338977601595
561.0990900831929,95.75757575757576
563.7583892617449,95.26591259743705
567.1140939597315,94.65738110567709
567.7305144877862,94.54545454545455
570.4697986577181,94.03645836371588
573.8255033557047,93.4255131277963
574.3305475029039,93.33333333333333
577.1812080536913,92.80090887438146
580.5369127516778,92.18767779979967
580.8991361673483,92.12121212121211
583.8926174496644,91.55914906673256
587.248322147651,90.94376870201091
587.4362747796939,90.9090909090909
590.6040268456376,90.31106536894349
593.9412107013756,89.6969696969697
593.9597315436242,89.69348081083221
597.3154362416108,89.05654598207902
600.404768040475,88.48484848484848
600.6711409395973,88.43438934768403
604.0268456375838,87.7954812090407
606.8353418465472,87.27272727272728
607.3825503355704,87.16847198181762
610.738255033557,86.52776383102014
613.2330681301419,86.06060606060606
614.0939597315436,85.89561322334983
617.4496644295302,85.25328955613881
619.5981511981175,84.84848484848484
620.8053691275168,84.61570042761628
624.1610738255033,83.97195748010358
625.9308702267497,83.63636363636364
627.51677852349,83.32862432475632
630.8724832214766,82.68367065362351
632.2315868377111,82.42424242424242
634.2281879194632,82.03427964371878
637.5838926174497,81.38833686247693
638.5007528956867,81.21212121212122
640.9395973154362,80.73256575910011
644.2953020134228,80.08586897209432
644.7389198191994,80.0
647.6510067114093,79.42338748082847
650.9435564340212,78.78787878787878
651.0067114093961,78.77540217895965
654.3624161073826,78.10665597409499
657.0927700950473,77.57575757575758
657.7181208053692,77.45132010324473
661.0738255033557,76.78228963828137
663.2104670643024,76.36363636363636
664.4295302013422,76.1192312224556
667.7852348993289,75.45021531873918
669.2975625957748,75.15151515151516
671.1409395973154,74.77905373130388
674.4966442953021,74.11036950458474
675.3551261162219,73.93939393939394
677.8523489932886,73.43071598733295
681.2080536912752,72.76269974098011
681.3843974972659,72.72727272727273
684.5637583892617,72.07415806529396
687.3544794916263,71.51515151515152
687.9194630872482,71.39935558937572
691.275167785235,70.7093335290088
693.2851643206689,70.3030303030303
694.6308724832215,70.02477369733691
697.9865771812081,69.33621140396923
699.1885753962177,69.0909090909091
701.3422818791946,68.64144952175029
704.6979865771812,67.95477850946801
705.0666372292445,67.87878787878788
708.0536912751677,67.24936405686088
710.8889030719674,66.66666666666667
711.4093959731545,66.55723681002931
714.765100671141,65.84852026733033
716.6618742882674,65.45454545454545
718.1208053691275,65.14467325884713
721.4765100671141,64.43894651905414
722.4121631649214,64.24242424242425
724.8322147651006,63.7228779941818
728.1394631766614,63.03030303030304
728.1879194630872,63.01992333322193
731.5436241610739,62.29190693426365
733.7791083825998,61.81818181818181
734.8993288590605,61.5754784350119
738.255033557047,60.851853599187166
739.400418766891,60.60606060606061
741.6107382550335,60.12139616763752
744.9664429530201,59.40285389863853
745.0074326970151,59.3939393939394
748.3221476510067,58.65781761132404
750.5170215181241,58.18181818181819
751.6778523489934,57.92454000052617
755.0335570469799,57.184938665576745
756.0118734576919,56.96969696969697
758.3892617449665,56.43555902033272
761.4795483681329,55.75757575757576
761.7449664429531,55.69805990963107
765.1006711409395,54.93695034228239
766.8575345834852,54.54545454545455
768.4563758389262,54.18163158478577
771.8120805369127,53.429074334884525
772.2345862229689,53.33333333333333
775.1677852348994,52.65529960692536
777.5307669404295,52.121212121212125
778.5234899328858,51.89211747819951
781.8791946308725,51.119561840942936
782.7934450298341,50.909090909090914
785.2348993288591,50.33593544977499
788.0172350008313,49.696969696969695
788.5906040268457,49.56256793142147
791.9463087248323,48.770351444367584
793.1645393948182,48.484848484848484
795.3020134228187,47.97430380957019
798.3023246881684,47.27272727272727
798.6577181208054,47.1879484453753
802.013422818792,46.376867755499056
803.3356423151608,46.060606060606055
805.3691275167785,45.56532464651168
808.3718836066183,44.84848484848485
808.7248322147651,44.76260246822424
812.0805369127517,43.934117687871826
813.2963112507514,43.63636363636364
815.4362416107383,43.10341189890798
818.2135150736732,42.42424242424242
818.7919463087247,42.28025957856605
822.1476510067114,41.436801182765564
823.0399057294487,41.21212121212121
825.503355704698,40.58258472918948
827.8188147053261,40.0
828.8590604026846,39.73414302499148
832.2147651006712,38.87959241758282
832.5670383569562,38.78787878787879
835.5704697986577,37.99677286965391
837.1872669024015,37.57575757575758
838.9261744966443,37.11729547009179
841.8199697017784,36.36363636363637
842.281879194631,36.2417389823264
845.6375838926174,35.34054490994974
846.333222774308,35.15151515151515
848.993288590604,34.42339963480743
850.7711356378537,33.93939393939394
852.3489932885906,33.50651101281629
855.2057230247249,32.72727272727273
855.7046979865772,32.59005210861823
859.0604026845637,31.64880614659486
859.523766339172,31.51515151515152
862.4161073825503,30.68222541670183
863.7239359658244,30.303030303030305
865.771812080537,29.710544253936845
867.8968723516222,29.090909090909093
869.1275167785235,28.733089130061213
872.0392549855139,27.87878787878788
872.4832214765102,27.74901013063706
875.8389261744966,26.738435195869236
876.0628342807556,26.666666666666664
879.1946308724832,25.68896064976606
879.914880024223,25.454545454545457
882.5503355704699,24.623422207213842
883.7001725016141,24.242424242424242
885.9060402684563,23.538951737972504
887.4085136827263,23.030303030303028
889.261744966443,22.431885497547075
890.2457648441776,21.81818181818182
892.6174496644295,20.744548761194622
892.9187846646869,20.606060606060606
895.9731543624162,19.396874675701987
895.9794168099075,19.393939393939394
898.4332974027365,18.181818181818183
899.3288590604026,17.863260334916866
901.0450143984118,16.96969696969697
902.6845637583892,16.216734347754745
903.6021849558008,15.75757575757576
905.3757726258765,14.545454545454547
906.0402684563759,NaN
909.3959731543624,NaN
912.7516778523491,NaN
916.1073825503355,NaN
919.4630872483222,NaN
922.8187919463088,NaN
926.1744966442952,NaN
929.5302013422819,NaN
932.8859060402684,NaN
936.2416107382551,NaN
939.5973154362416,NaN
942.9530201342282,NaN
946.3087248322148,NaN
949.6644295302013,NaN
953.020134228188,NaN
956.3758389261744,NaN
959.7315436241611,NaN
963.0872483221477,NaN
966.4429530201342,NaN
969.7986577181208,NaN
973.1543624161073,NaN
976.510067114094,NaN
979.8657718120805,NaN
983.2214765100671,NaN
986.5771812080537,NaN
989.9328859060403,NaN
993.2885906040269,NaN
996.6442953020133,NaN
1000.0,NaN


==> anc/Fig.4/iso-s_line_5.0.csv <==
mu_B,T
500.0,NaN
503.35570469798654,NaN
506.7114093959732,NaN
510.06711409395973,NaN
513.4228187919464,NaN
516.7785234899329,NaN
520.1342281879195,NaN
523.489932885906,NaN
526.8456375838925,NaN
530.2013422818792,NaN
533.5570469798657,NaN
536.9127516778524,NaN
540.2684563758389,NaN
543.6241610738255,NaN
546.9798657718121,NaN
550.3355704697987,NaN
553.6912751677853,NaN
557.0469798657718,NaN
560.4026845637584,NaN
563.7583892617449,NaN
567.1140939597315,NaN
570.4697986577181,NaN
573.8255033557047,NaN
577.1812080536913,NaN
580.5369127516778,NaN
583.8926174496644,NaN
587.248322147651,NaN
590.6040268456376,NaN
593.9597315436242,NaN
597.3154362416108,NaN
600.6711409395973,NaN
604.0268456375838,NaN
607.3825503355704,NaN
610.738255033557,NaN
614.0939597315436,NaN
617.4496644295302,NaN
620.8053691275168,NaN
624.1610738255033,NaN
627.51677852349,NaN
630.8724832214766,NaN
634.2281879194632,NaN
637.5838926174497,NaN
640.9395973154362,NaN
644.2953020134228,NaN
647.6510067114093,NaN
651.0067114093961,NaN
654.3624161073826,NaN
657.7181208053692,NaN
661.0738255033557,NaN
664.4295302013422,NaN
667.7852348993289,NaN
671.1409395973154,NaN
674.4966442953021,NaN
677.8523489932886,NaN
681.2080536912752,NaN
684.5637583892617,NaN
687.9194630872482,NaN
691.275167785235,NaN
694.6308724832215,NaN
697.9865771812081,NaN
701.3422818791946,NaN
704.6979865771812,NaN
708.0536912751677,NaN
711.4093959731545,NaN
714.765100671141,NaN
718.1208053691275,NaN
721.4765100671141,NaN
724.8322147651006,NaN
728.1879194630872,NaN
731.5436241610739,NaN
734.8993288590605,NaN
738.255033557047,NaN
741.6107382550335,NaN
744.9664429530201,NaN
748.3221476510067,NaN
751.6778523489934,NaN
755.0335570469799,NaN
758.3892617449665,NaN
761.7449664429531,NaN
765.1006711409395,NaN
768.4563758389262,NaN
771.8120805369127,NaN
775.1677852348994,NaN
778.5234899328858,NaN
781.8791946308725,NaN
785.2348993288591,NaN
788.5906040268457,NaN
791.9463087248323,NaN
795.3020134228187,NaN
798.6577181208054,NaN
802.013422818792,NaN
805.3691275167785,NaN
808.7248322147651,NaN
812.0805369127517,NaN
815.4362416107383,NaN
818.7919463087247,NaN
822.1476510067114,NaN
825.503355704698,NaN
828.8590604026846,NaN
832.2147651006712,NaN
835.5704697986577,NaN
838.9261744966443,NaN
842.281879194631,NaN
845.6375838926174,NaN
848.993288590604,NaN
852.3489932885906,NaN
855.7046979865772,NaN
859.0604026845637,NaN
862.4161073825503,NaN
865.771812080537,NaN
869.1275167785235,NaN
872.4832214765102,NaN
875.8389261744966,NaN
879.1946308724832,NaN
882.5503355704699,NaN
885.9060402684563,NaN
889.261744966443,NaN
892.6174496644295,NaN
895.9731543624162,NaN
899.3288590604026,NaN
902.6845637583892,NaN
906.0402684563759,NaN
909.3959731543624,NaN
912.7516778523491,NaN
916.1073825503355,NaN
919.4630872483222,NaN
922.8187919463088,NaN
926.1744966442952,NaN
929.5302013422819,NaN
932.8859060402684,NaN
936.2416107382551,NaN
939.5973154362416,NaN
942.9530201342282,NaN
946.3087248322148,NaN
949.6644295302013,NaN
953.020134228188,NaN
956.3758389261744,NaN
959.7315436241611,NaN
963.0872483221477,NaN
966.4429530201342,NaN
969.7986577181208,NaN
973.1543624161073,NaN
976.510067114094,NaN
979.8657718120805,NaN
983.2214765100671,NaN
986.5771812080537,NaN
989.9328859060403,NaN
993.2885906040269,NaN
996.6442953020133,NaN
1000.0,NaN


==> anc/Fig.4/iso-s_line_6.1.csv <==
mu_B,T
500.0,NaN
503.35570469798654,NaN
506.7114093959732,NaN
510.06711409395973,NaN
513.4228187919464,NaN
516.7785234899329,NaN
520.1342281879195,NaN
523.489932885906,NaN
526.8456375838925,NaN
530.2013422818792,NaN
533.5570469798657,NaN
536.9127516778524,NaN
540.2684563758389,NaN
543.6241610738255,NaN
546.9798657718121,NaN
550.3355704697987,NaN
553.6912751677853,NaN
557.0469798657718,NaN
560.4026845637584,NaN
563.7583892617449,NaN
567.1140939597315,NaN
570.4697986577181,NaN
573.8255033557047,NaN
577.1812080536913,NaN
580.5369127516778,NaN
583.8926174496644,NaN
587.248322147651,NaN
590.6040268456376,NaN
593.9597315436242,NaN
597.3154362416108,NaN
600.6711409395973,NaN
604.0268456375838,NaN
607.3825503355704,NaN
610.738255033557,NaN
614.0939597315436,NaN
617.4496644295302,NaN
620.8053691275168,NaN
624.1610738255033,NaN
627.51677852349,NaN
630.8724832214766,NaN
634.2281879194632,NaN
637.5838926174497,NaN
640.9395973154362,NaN
644.2953020134228,NaN
647.6510067114093,NaN
651.0067114093961,NaN
654.3624161073826,NaN
657.7181208053692,NaN
661.0738255033557,NaN
664.4295302013422,NaN
667.7852348993289,NaN
671.1409395973154,NaN
674.4966442953021,NaN
677.8523489932886,NaN
681.2080536912752,NaN
684.5637583892617,NaN
687.9194630872482,NaN
691.275167785235,NaN
694.6308724832215,NaN
697.9865771812081,NaN
701.3422818791946,NaN
704.6979865771812,NaN
708.0536912751677,NaN
711.4093959731545,NaN
714.765100671141,NaN
718.1208053691275,NaN
721.4765100671141,NaN
724.8322147651006,NaN
728.1879194630872,NaN
731.5436241610739,NaN
734.8993288590605,NaN
738.255033557047,NaN
741.6107382550335,NaN
744.9664429530201,NaN
748.3221476510067,NaN
751.6778523489934,NaN
755.0335570469799,NaN
758.3892617449665,NaN
761.7449664429531,NaN
765.1006711409395,NaN
768.4563758389262,NaN
771.8120805369127,NaN
775.1677852348994,NaN
778.5234899328858,NaN
781.8791946308725,NaN
785.2348993288591,NaN
788.5906040268457,NaN
791.9463087248323,NaN
795.3020134228187,NaN
798.6577181208054,NaN
802.013422818792,NaN
805.3691275167785,NaN
808.7248322147651,NaN
812.0805369127517,NaN
815.4362416107383,NaN
818.7919463087247,NaN
822.1476510067114,NaN
825.503355704698,NaN
828.8590604026846,NaN
832.2147651006712,NaN
835.5704697986577,NaN
838.9261744966443,NaN
842.281879194631,NaN
845.6375838926174,NaN
848.993288590604,NaN
852.3489932885906,NaN
855.7046979865772,NaN
859.0604026845637,NaN
862.4161073825503,NaN
865.771812080537,NaN
869.1275167785235,NaN
872.4832214765102,NaN
875.8389261744966,NaN
879.1946308724832,NaN
882.5503355704699,NaN
885.9060402684563,NaN
889.261744966443,NaN
892.6174496644295,NaN
895.9731543624162,NaN
899.3288590604026,NaN
902.6845637583892,NaN
906.0402684563759,NaN
909.3959731543624,NaN
912.7516778523491,NaN
916.1073825503355,NaN
919.4630872483222,NaN
922.8187919463088,NaN
926.1744966442952,NaN
929.5302013422819,NaN
932.8859060402684,NaN
936.2416107382551,NaN
939.5973154362416,NaN
942.9530201342282,NaN
946.3087248322148,NaN
949.6644295302013,NaN
953.020134228188,NaN
956.3758389261744,NaN
959.7315436241611,NaN
963.0872483221477,NaN
966.4429530201342,NaN
969.7986577181208,NaN
973.1543624161073,NaN
976.510067114094,NaN
979.8657718120805,NaN
983.2214765100671,NaN
986.5771812080537,NaN
989.9328859060403,NaN
993.2885906040269,NaN
996.6442953020133,NaN
1000.0,NaN


==> anc/Fig.4/iso-s_line_6.3.csv <==
mu_B,T
500.0,NaN
503.35570469798654,NaN
506.7114093959732,NaN
510.06711409395973,NaN
513.4228187919464,NaN
516.7785234899329,NaN
520.1342281879195,NaN
523.489932885906,NaN
526.8456375838925,NaN
530.2013422818792,NaN
533.5570469798657,NaN
536.9127516778524,NaN
540.2684563758389,NaN
543.6241610738255,NaN
546.9798657718121,NaN
550.3355704697987,NaN
553.6912751677853,NaN
557.0469798657718,NaN
560.4026845637584,NaN
563.7583892617449,NaN
567.1140939597315,NaN
570.4697986577181,NaN
573.8255033557047,NaN
577.1812080536913,NaN
580.5369127516778,NaN
583.8926174496644,NaN
587.248322147651,NaN
590.6040268456376,NaN
593.9597315436242,NaN
597.3154362416108,NaN
600.6711409395973,NaN
604.0268456375838,NaN
607.3825503355704,NaN
610.738255033557,NaN
614.0939597315436,NaN
617.4496644295302,NaN
620.8053691275168,NaN
624.1610738255033,NaN
627.51677852349,NaN
630.8724832214766,NaN
634.2281879194632,NaN
637.5838926174497,NaN
640.9395973154362,NaN
644.2953020134228,NaN
647.6510067114093,NaN
651.0067114093961,NaN
654.3624161073826,NaN
657.7181208053692,NaN
661.0738255033557,NaN
664.4295302013422,NaN
667.7852348993289,NaN
671.1409395973154,NaN
674.4966442953021,NaN
677.8523489932886,NaN
681.2080536912752,NaN
684.5637583892617,NaN
687.9194630872482,NaN
691.275167785235,NaN
694.6308724832215,NaN
697.9865771812081,NaN
701.3422818791946,NaN
704.6979865771812,NaN
708.0536912751677,NaN
711.4093959731545,NaN
714.765100671141,NaN
718.1208053691275,NaN
721.4765100671141,NaN
724.8322147651006,NaN
728.1879194630872,NaN
731.5436241610739,NaN
734.8993288590605,NaN
738.255033557047,NaN
741.6107382550335,NaN
744.9664429530201,NaN
748.3221476510067,NaN
751.6778523489934,NaN
755.0335570469799,NaN
758.3892617449665,NaN
761.7449664429531,NaN
765.1006711409395,NaN
768.4563758389262,NaN
771.8120805369127,NaN
775.1677852348994,NaN
778.5234899328858,NaN
781.8791946308725,NaN
785.2348993288591,NaN
788.5906040268457,NaN
791.9463087248323,NaN
795.3020134228187,NaN
798.6577181208054,NaN
802.013422818792,NaN
805.3691275167785,NaN
808.7248322147651,NaN
812.0805369127517,NaN
815.4362416107383,NaN
818.7919463087247,NaN
822.1476510067114,NaN
825.503355704698,NaN
828.8590604026846,NaN
832.2147651006712,NaN
835.5704697986577,NaN
838.9261744966443,NaN
842.281879194631,NaN
845.6375838926174,NaN
848.993288590604,NaN
852.3489932885906,NaN
855.7046979865772,NaN
859.0604026845637,NaN
862.4161073825503,NaN
865.771812080537,NaN
869.1275167785235,NaN
872.4832214765102,NaN
875.8389261744966,NaN
879.1946308724832,NaN
882.5503355704699,NaN
885.9060402684563,NaN
889.261744966443,NaN
892.6174496644295,NaN
895.9731543624162,NaN
899.3288590604026,NaN
902.6845637583892,NaN
906.0402684563759,NaN
909.3959731543624,NaN
912.7516778523491,NaN
916.1073825503355,NaN
919.4630872483222,NaN
922.8187919463088,NaN
926.1744966442952,NaN
929.5302013422819,NaN
932.8859060402684,NaN
936.2416107382551,NaN
939.5973154362416,NaN
942.9530201342282,NaN
946.3087248322148,NaN
949.6644295302013,NaN
953.020134228188,NaN
956.3758389261744,NaN
959.7315436241611,NaN
963.0872483221477,NaN
966.4429530201342,NaN
969.7986577181208,NaN
973.1543624161073,NaN
976.510067114094,NaN
979.8657718120805,NaN
983.2214765100671,NaN
986.5771812080537,NaN
989.9328859060403,NaN
993.2885906040269,NaN
996.6442953020133,NaN
1000.0,NaN


==> anc/Fig.4/iso-sigma_lines.csv <==
mu_B,T
500.0,NaN
503.35570469798654,NaN
506.7114093959732,NaN
510.06711409395973,NaN
513.4228187919464,NaN
516.7785234899329,NaN
520.1342281879195,NaN
523.489932885906,NaN
526.8456375838925,NaN
530.2013422818792,NaN
533.5570469798657,NaN
536.9127516778524,NaN
540.2684563758389,NaN
543.6241610738255,NaN
546.9798657718121,NaN
550.3355704697987,NaN
553.6912751677853,NaN
557.0469798657718,NaN
560.4026845637584,NaN
563.7583892617449,NaN
567.1140939597315,NaN
570.4697986577181,NaN
573.8255033557047,NaN
577.1812080536913,NaN
580.5369127516778,NaN
583.8926174496644,NaN
587.248322147651,NaN
590.6040268456376,NaN
593.9597315436242,NaN
597.3154362416108,NaN
600.6711409395973,NaN
604.0268456375838,NaN
607.3825503355704,NaN
610.738255033557,NaN
614.0939597315436,NaN
617.4496644295302,NaN
620.8053691275168,NaN
624.1610738255033,NaN
627.51677852349,NaN
630.8724832214766,NaN
634.2281879194632,NaN
637.5838926174497,NaN
640.9395973154362,NaN
644.2953020134228,NaN
647.6510067114093,NaN
651.0067114093961,NaN
654.3624161073826,NaN
657.7181208053692,NaN
661.0738255033557,NaN
664.4295302013422,NaN
667.7852348993289,NaN
671.1409395973154,NaN
674.4966442953021,NaN
677.8523489932886,NaN
681.2080536912752,NaN
684.5637583892617,NaN
687.9194630872482,NaN
691.275167785235,NaN
694.6308724832215,NaN
697.9865771812081,NaN
701.3422818791946,NaN
704.6979865771812,NaN
708.0536912751677,NaN
711.4093959731545,NaN
714.765100671141,NaN
718.1208053691275,NaN
721.4765100671141,NaN
724.8322147651006,NaN
728.1879194630872,NaN
731.5436241610739,NaN
734.8993288590605,NaN
738.255033557047,NaN
741.6107382550335,NaN
744.9664429530201,NaN
748.3221476510067,NaN
751.6778523489934,NaN
755.0335570469799,NaN
758.3892617449665,NaN
761.7449664429531,NaN
765.1006711409395,NaN
768.4563758389262,NaN
771.8120805369127,NaN
775.1677852348994,NaN
778.5234899328858,NaN
781.8791946308725,NaN
785.2348993288591,NaN
788.5906040268457,NaN
791.9463087248323,NaN
795.3020134228187,NaN
798.6577181208054,NaN
802.013422818792,NaN
805.3691275167785,NaN
808.7248322147651,NaN
812.0805369127517,NaN
815.4362416107383,NaN
818.7919463087247,NaN
822.1476510067114,NaN
825.503355704698,NaN
828.8590604026846,NaN
832.2147651006712,NaN
835.5704697986577,NaN
838.9261744966443,NaN
842.281879194631,NaN
845.6375838926174,NaN
848.993288590604,NaN
852.3489932885906,NaN
855.7046979865772,NaN
859.0604026845637,NaN
862.4161073825503,NaN
865.771812080537,NaN
869.1275167785235,NaN
872.4832214765102,NaN
875.8389261744966,NaN
879.1946308724832,NaN
882.5503355704699,NaN
885.9060402684563,NaN
889.261744966443,NaN
892.6174496644295,NaN
895.9731543624162,NaN
899.3288590604026,NaN
902.6845637583892,NaN
906.0402684563759,NaN
909.3959731543624,NaN
909.655453475393,14.545454545454547
909.3959731543624,14.664156743289569
906.369829995247,15.75757575757576
906.0402684563759,16.263208870701384
904.0441681823193,16.96969696969697
902.6845637583892,17.600131585471228
901.0027841435648,18.181818181818183
899.3288590604026,18.859615039224852
897.7521937416426,19.393939393939394
895.9731543624162,20.066987009172436
894.3539744155507,20.606060606060606
892.6174496644295,21.234439935383385
890.8366981849324,21.81818181818182
889.261744966443,22.36982283015845
887.2192304359543,23.030303030303028
885.9060402684563,23.478720824564466
883.515594969527,24.242424242424242
882.5503355704699,24.565308105347135
879.7367627677125,25.454545454545457
879.1946308724832,25.63279832134959
875.8915483304728,26.666666666666664
875.8389261744966,26.68371707533457
872.4832214765102,27.691160644752365
871.8428257479001,27.87878787878788
869.1275167785235,28.685672625916784
867.7376742652865,29.090909090909093
865.771812080537,29.671673770280034
863.5967348384949,30.303030303030305
862.4161073825503,30.64997076582657
859.4230913951485,31.51515151515152
859.0604026845637,31.62121702295617
855.7046979865772,32.56719160064101
855.1247950074045,32.72727272727273
852.3489932885906,33.49566402726068
850.7385271062409,33.93939393939394
848.993288590604,34.4217020095107
846.3397869537544,35.15151515151515
845.6375838926174,35.34526769322902
842.281879194631,36.25546400378842
841.8739853055182,36.36363636363637
838.9261744966443,37.14369728002372
837.2962545324569,37.57575757575758
835.5704697986577,38.0324946004603
832.7195768795397,38.78787878787879
832.2147651006712,38.92148930151597
828.8590604026846,39.792049303581535
828.050316211101,40.0
825.503355704698,40.651803460539995
823.3251267356143,41.21212121212121
822.1476510067114,41.51378002936995
818.7919463087247,42.373285545971044
818.5886115335574,42.42424242424242
815.4362416107383,43.2088725448678
813.7321483843907,43.63636363636364
812.0805369127517,44.0481723397005
808.8932893630035,44.84848484848485
808.7248322147651,44.89055566223026
805.3691275167785,45.70956433870868
803.9392199027353,46.060606060606055
802.013422818792,46.52985673640479
798.9915637586515,47.27272727272727
798.6577181208054,47.35424117559981
795.3020134228187,48.159421386325796
793.9512220352563,48.484848484848484
791.9463087248323,48.9637834725064
788.9079897642503,49.696969696969695
788.5906040268457,49.772964938912615
785.2348993288591,50.56348774388485
783.7763094531131,50.909090909090914
781.8791946308725,51.35449275825037
778.6493144680254,52.121212121212125
778.5234899328858,52.150827989345075
775.1677852348994,52.92626916190007
773.4241657801355,53.33333333333333
771.8120805369127,53.70606855094294
768.4563758389262,54.48798065226239
768.2063414706549,54.54545454545455
765.1006711409395,55.25175261513313
762.9049836520878,55.75757575757576
761.7449664429531,56.0221480120809
758.3892617449665,56.787668822535146
757.5877081012687,56.96969696969697
755.0335570469799,57.54345060344023
752.2288696291929,58.18181818181819
751.6778523489934,58.30595443464398
748.3221476510067,59.05531064568237
746.8144465206682,59.3939393939394
744.9664429530201,59.80445312731569
741.6107382550335,60.557628734076495
741.3923815961001,60.60606060606061
738.255033557047,61.293843036751625
735.8966876035967,61.81818181818181
734.8993288590605,62.037481251440354
731.5436241610739,62.77406297523998
730.3775053570068,63.03030303030304
728.1879194630872,63.50584320261153
724.8437479876578,64.24242424242425
724.8322147651006,64.24493638499132
721.4765100671141,64.96539276323992
719.2310119065583,65.45454545454545
718.1208053691275,65.69358112080096
714.765100671141,66.41611514017403
713.602772697829,66.66666666666667
711.4093959731545,67.13375331455784
708.0536912751677,67.85801218072884
707.9563416177862,67.87878787878788
704.6979865771812,68.56545219628904
702.2418127895096,69.0909090909091
701.3422818791946,69.28103387584629
697.9865771812081,69.98869152616514
696.5031998061592,70.3030303030303
694.6308724832215,70.69485965244019
691.275167785235,71.40349425688501
690.7434343600063,71.51515151515152
687.9194630872482,72.1005642673133
684.9420449650352,72.72727272727273
684.5637583892617,72.80591486698206
681.2080536912752,73.49817714020813
679.0935633051051,73.93939393939394
677.8523489932886,74.19510678259591
674.4966442953021,74.88773506480089
673.2218908120083,75.15151515151516
671.1409395973154,75.57652604297455
667.7852348993289,76.26928180742773
667.3255718105156,76.36363636363636
664.4295302013422,76.95021227294873
661.3890860140303,77.57575757575758
661.0738255033557,77.63978488255361
657.7181208053692,78.31621055071426
655.4077690396028,78.78787878787878
654.3624161073826,78.99848722256378
651.0067114093961,79.67457102343569
649.400717380954,80.0
647.6510067114093,80.34980169411901
644.2953020134228,81.02534832805414
643.3668943789088,81.21212121212122
640.9395973154362,81.69377883373612
637.5838926174497,82.36860127460263
637.3053726353469,82.42424242424242
634.2281879194632,83.03047300273477
631.2018708581936,83.63636363636364
630.8724832214766,83.7014193792572
627.51677852349,84.35994193677583
625.0599867554441,84.84848484848484
624.1610738255033,85.02478713196888
620.8053691275168,85.6822473893082
618.8901112703542,86.06060606060606
617.4496644295302,86.34120965394861
614.0939597315436,86.99745286314206
612.6915825328542,87.27272727272728
610.738255033557,87.6507470912156
607.3825503355704,88.30562532711028
606.4638133707324,88.48484848484848
604.0268456375838,88.95346239610261
600.6711409395973,89.60683396548134
600.20628395113,89.6969696969697
597.3154362416108,90.24942080859381
593.9597315436242,90.90115013032914
593.9185367521599,90.9090909090909
590.6040268456376,91.53868969793774
587.5879062943097,92.12121212121211
587.248322147651,92.18586115433958
583.8926174496644,92.82133836710085
581.2263439455628,93.33333333333333
580.5369127516778,93.46381109702695
577.1812080536913,94.09743783867013
574.8349487473745,94.54545454545455
573.8255033557047,94.73539746966796
570.4697986577181,95.36706053111841
568.4134072099965,95.75757575757576
567.1140939597315,96.00068921792128
563.7583892617449,96.6302801099795
561.9614488250608,96.96969696969697
560.4026845637584,97.25975645144871
557.0469798657718,97.8871711758152
555.4788420735641,98.18181818181819
553.6912751677853,98.51267021149798
550.3355704697987,99.13780905596113
548.9653908728498,99.39393939393939
546.9798657718121,99.75950218818025
543.6241610738255,100.3822694193129
542.4209304945948,100.6060606060606
540.2684563758389,101.0003244337213
536.9127516778524,101.62062807330629
535.8453242538963,101.81818181818183
533.5570469798657,102.23520905383897
530.2013422818792,102.85296059741628
529.238459574326,103.03030303030303
526.8456375838925,103.46422786670956
523.489932885906,104.07934199627036
522.6002443002506,104.24242424242425
520.1342281879195,104.68745210198469
516.7785234899329,105.29984633245677
515.9306025946404,105.45454545454545
513.4228187919464,105.9049519148846
510.06711409395973,106.51454632290815
509.22947095313765,106.66666666666666
506.7114093959732,107.11679609324885
503.35570469798654,107.72351295012425
502.4967939216212,107.87878787878788
500.0,108.32305155494312


==> anc/Fig.5/beta_matter_500_VC=false.csv <==
nb/n0,sigma
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999994
0.0,92.99999999999997
0.0,92.99999999999994
0.0,92.99999999999997
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999997
0.0,92.99999999999994
0.0,92.99999999999997
0.0,92.99999999999994
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999994
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999994
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999994
0.0,92.99999999999997
0.0,92.99999999999994
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999997
0.0,92.99999999999997
0.0,93.0
0.0,92.99999999999997
0.0,92.99999999999993
0.0,92.99999999999994
0.0,92.99999999999997
0.0,92.99999999999994
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999994
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999994
0.0,92.99999999999994
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999994
0.0,92.99999999999997
0.0,92.99999999999997
0.0,92.99999999999997
0.0,93.0
0.7114738147408443,73.51861648977732
0.8076682721104655,71.44851521879619
0.8688736070404183,70.1701509907389
0.9175088469587989,69.17208367985357
0.9598125141541292,68.31557354811281
0.9981261227347817,67.54848519645572
1.0335867645869918,66.84529650680986
1.0668672342400924,66.19085907445499
1.0984076370357123,65.57524560811108
1.1285153748508343,64.99151392081289
1.1574154934923189,64.43457756390616
1.185278716048491,63.90057570014815
1.2122382293953031,63.386495211598195
1.2384003116846898,62.8899311812689
1.2638513650796868,62.40892824815023
1.2886627409794433,61.9418716803606
1.3128941519703345,61.487410306988075
1.3365961469037646,61.044400585168304
1.3598119462394465,60.61186510824466
1.3825788292600592,60.18896123520202
1.4049292003175005,59.7749569726943
1.4268914206477137,59.36921215634294
1.448490465963982,58.97116357157906
1.4697484525003142,58.58031304978513
1.4906850627544812,58.19621783446277
1.5113178923386301,57.81848273108412
1.5316627368789213,57.44675361383931
1.5517338296974612,57.080712049243346
1.571544040812029,56.72007079067063
1.5911050449285922,56.364569977904
1.610427463836867,56.01397391492262
1.6295209880552879,55.66806831705134
1.6483944811986626,55.32665794931473
1.6670560701219292,54.98956458668562
1.6855132231077716,54.65662524332601
1.7037728179799962,54.32769063104525
1.7218412017989257,54.00262380703635
1.7397242433116742,53.68129898511313
1.7574273792593758,53.36360048547067
1.7749556554123944,53.04942180316761
1.7923137630640034,52.73866477875398
1.8095060715966083,52.431238857117506
1.8265366576365365,52.127060422835044
1.8434093312353226,51.8260522021024
1.8601276594485088,51.5281427228267
1.8766949876284749,51.23326582570787
1.8931144587020965,50.9413602201786
1.909389030665532,50.65236907994256
1.9255214924958726,50.36623967359931
1.9415144786529122,50.08292302644754
1.957370482317857,49.80237361010623
1.9730918675139524,49.52454905705231
1.9886808801781457,49.249409897474195
2.004139658355549,48.976919316352266
2.0194702415305157,48.707042928725485
2.0346745792136347,48.43974857153831
2.049754538837651,48.17500611056623
2.0647119130227893,47.912787261139684
2.079548426264598,47.65306542152469
2.094265741090322,47.39581551796186
2.108865463723974,47.141013860341396
2.1233491493098606,46.88863800867828
2.1377183066882313,46.638666646820404
2.151974402825046,46.39107946764387
2.166118866841154,46.145857064114374
2.180153093726762,45.90298082896252
2.1940784477349093,45.662432861281665
2.2078962654829994,45.42419587988037
2.2216078587902244,45.18825314318236
2.235214517213989,44.954588374275055
2.2487175104308523,44.72318569326645
2.2621180903147553,44.49402955351988
2.275417492839685,44.2671046837153
2.2886169397988128,44.04239603466089
2.3017176402937145,43.81988873063068
2.3147207921127513,43.59956802518075
2.327627582908693,43.38141926102658
2.3404391912422757,43.16542783388271
2.353156787486776,42.951579160017126
2.3657815346047357,42.73985864732475
2.378314588808905,42.530251669712314
2.390757100098247,42.32274354469812
2.403110212733514,42.11731951376647
2.415375065567112,41.9139647257611
2.4275527923289824,41.71266422268167
2.4396445218195724,41.51340292799404
2.451651378035934,41.3161656371961
2.463574480235088,41.120937010497315
2.4754149429410393,40.9277015674556
2.48717387590154,40.73644368342384
2.4988523840005543,40.547147587663524
2.5104515671315535,40.359797362985944
2.5219725200370515,40.174376946787945
2.5334163321190624,39.99087013335452
2.5447840872247642,39.809260577306674
2.5560768634120192,39.62953179807559
2.5672957326981343,39.45166718529362
2.5784417607957018,39.27565000499435
2.589516006838822,39.101463406523266
2.6005195231026406,38.929090430061855
2.6114533547191208,38.758514014678
2.622318539391418,38.589717006817
2.6331161071091853,38.42268216915529
2.64384707986703,38.25739218974416
2.6545124713876076,38.09382969137419
2.665113286851349,37.931977241098465
2.675650522633978,37.771817359855014
2.6861251660532033,37.6133325321371
2.6965381951256355,37.45650521566043
2.7068905783348054,37.301317850984226
2.7171832744110156,37.14775287104536
2.727417232123748,36.99579271056967
2.737593390087058,36.84541981532751
2.747712676632605,36.69661665033811
2.757776009422904,36.54936571240762
2.7677842956556225,36.403649532417205
2.7777384316319065,36.25945068923128
2.7876393027461437,36.11675181538593
2.7974877833568557,35.975535605351034
2.807284736690833,35.83578482305144
2.817031014870083,35.69748230743612
2.826727458252267,35.560610988069875
2.8363748965471993,35.425153874017106
2.8459741476085965,35.291094078507776
2.8555260179599338,35.15841481519821
2.8650313026882883,35.027099405952036
2.874490785391925,34.89713128658277
2.8839052382132477,34.76849401094666
2.8932754218339913,34.641171257239236
2.9026020855081556,34.515146830571474
2.911885967062009,34.39040466862619
2.921127793014495,34.26692884439534
2.93032827839892,34.14470357214339
2.939488127199071,34.02371320556035
2.948608032055298,33.90394224641636
2.957688674508213,33.78537534433022
2.966730725040725,33.66799729986479
2.975734843161129,33.55179306678344
2.9847016774916257,33.436747754054245
2.993631865865506,33.32284662769475
3.002526035418032,33.21007511222847
3.0113848027097645,33.09841879211549
3.0202087738010075,32.98786341295647
3.0289985444129304,32.87839488226674
3.037754699987068,32.76999927055099
3.0464778158452748,32.662662811585555
3.055168457297394,32.55637190295523
3.0638271797805445,32.451113106689405
3.072454528932672,32.346873148615
3.081051040804161,32.24363891911532
3.0896172419189156,32.14139747256413
3.0981536494294253,32.04013602707116
3.1066607712587873,31.93984196420949
3.115139106226613,31.840502828448916
3.123589144179098,31.742106326500547
3.132011366126893,31.644640326593834
3.1404062443826835,31.54809285776081
3.148774242695836,31.452452108848224
3.157115816386888,31.35770642755867
3.165431412481874,31.263844319394835
3.1737214698474006,31.17085444654926
3.1819864193259804,31.078725626717258
3.1902266838688598,30.98744683185122
3.198442678672109,30.897007186674124
3.2066348113026324,30.807395968195426
3.2148034818371,30.718602602584998
3.22294908298842,30.63061666550033
3.2310720002313658,30.5434278796579
3.239172611937238,30.457026113588505
3.2472512894961207,30.371401380028505
3.25530839744469,30.28654383444399
3.2633442935858814,30.2024437733273
3.2713593291410406,30.11909163272463
3.279353848792883,30.036477986314026
3.5229533607771244,18.65523792408714
3.566302292102233,16.43019358500762
3.5795047105717015,15.98590669427285
3.5910430246159613,15.641611749187932
3.6016531039482858,15.353534887842423
3.6116526154517654,15.102720794051764
3.6212128554483467,14.878917583274935
3.6304385365347094,14.675839903161384
3.6393991223555147,14.489306037182427
3.6481434390495733,14.316368114947851
3.656707323175353,14.154856225438154
3.665117976237985,14.003118531403652
3.6733966078832583,13.859863311035173
3.681560123806841,13.724057963947377
3.6896222487962693,13.594861728639719
3.6975942998783133,13.471579305621342
3.7054857341220866,13.353627957935599
3.713304546299419,13.240513595901081
3.7210575639498127,13.131813014212483
3.7287506702344833,13.027160456601312
3.736422461420338,12.92409584346597
3.744768973463859,12.778078603186081
3.753763770505886,12.590661464453301
3.763294493654366,12.368846060998429
3.7732390525400334,12.120268881402996
3.783434695867138,11.855252167824212
3.793707280061197,11.584975845266463
3.8039120400324773,11.318848450630918
3.813954762108665,11.063090120656705
3.823788675107234,10.82087575990864
3.8334001049611715,10.593225645101764
3.8427943480776268,10.379904838310356
3.85198583606342,10.180058605545716
3.860992376424867,9.992589556413558
3.869832142540635,9.816357959986608
3.878522261996071,9.650278022166672
3.8870782595325237,9.493357793621742
3.8955139288065674,9.344710347980486
3.9038414042641603,9.20355121504859
3.9120713151763264,9.0691899065243
3.9202129634024145,8.941019477431494
3.928274497434234,8.818506021887103
3.936263071090666,8.701178944543308
3.9441849830727937,8.588622315832461
3.952045797314606,8.480467359748486
3.9598504456849453,8.376386004911211
3.9676033151651073,8.276085383455916
3.9753083216987477,8.179303151572585
3.9829689727488367,8.08580351114973
3.9905884203566466,7.995373824448385
3.99816950624271,7.907821728140817
4.005714800243811,7.82297266698498
4.013226633168777,7.740667780286943
4.020707124980093,7.660762084899696
4.028158209037647,7.583122908414989
4.0355816530312065,7.507628533538803
4.04297907711205,7.434167021417526
4.050351969634712,7.362635186972469
4.057701700977367,7.29293770382559
4.065029535389086,7.224986320356104
4.07233664160809,7.158699169363191
4.079624102519007,7.094000159000494
4.086892922539116,7.03081843993838
4.094144035584748,6.96908792492047
4.101378311118114,6.908746866931989
4.10859656002596,6.8497374815408945
4.115799539709183,6.792005609408339
4.122987958501295,6.735500416705917
4.1301624800446834,6.680174119495121
4.137323726675426,6.625981744560059
4.144472282872796,6.572880907290424
4.151608698212319,6.520831613560677
4.158733490060994,6.469796079954221
4.165847146025865,6.4197385705861025
4.172950126133912,6.370625249350914
4.180042864901495,6.322424044564921
4.18712577313651,6.27510452563787
4.194199239573823,6.228637791593304
4.201263632518973,6.18299636806958
4.208319301077236,6.138154111695576
4.215366576571454,6.094086125497202
4.222405773672389,6.050768678253413
4.2294371914671745,6.008179131429467
4.236461114462658,5.9662958720022665
4.243477813514746,5.925098249783952
4.250487546652529,5.88456652017858
4.257490559874916,5.844681790697753
4.264487087874664,5.805425971576974
4.271477354666987,5.766781729960953
4.278461574358096,5.728732448221805
4.285439951367825,5.691262183134699
4.2924126816432615,5.654355627455551
4.299379952205689,5.617998081717029
4.306341942458684,5.582175415912546
4.313298824200513,5.546874041934201
4.32025076212845,5.512080886062843
4.327197914224042,5.47778336246756
4.334140432059463,5.443969348517113
4.341078461169817,5.410627162406153
4.348012141384716,5.377745540657221
4.35494160701739,5.345313619376929
4.361866987258311,5.313320914063974
4.36878840634081,5.281757302231467
4.37570598384389,5.2506130066534995
4.382619834857364,5.219878579506914
4.389530070243725,5.18954488743829
4.396436796782523,5.159603097714307
4.403340117507115,5.130044663926925
4.41024013154789,5.100861316150748
4.417136934905364,5.072045044843002
4.424030619646195,5.043588094520073
4.430921275345836,5.015482947941584
4.437808987834463,4.987722321616096
4.444693840383767,4.960299151585658
4.451575913467696,4.933206587475688
4.458455284713704,4.906437981620868
4.465332029275082,4.879986882775437
4.472206219854178,4.853847027704315
4.479077926702427,4.828012333759884
4.485947217963183,4.802476891215216
4.492814159421428,4.777234958772203
4.499678814877687,4.752280954946778
4.506541246165004,4.727609452967035
4.513401513099005,4.703215175265565
4.5202596737121565,4.679092987894748
4.527115784241955,4.655237894506829
4.533969899157686,4.63164503359958
4.5408220715291385,4.608309669512108
4.547672352487355,4.585227193391045
4.554520791879249,4.562393114562362
4.5613674379553855,4.539803058292525
4.5682123378433985,4.517452760954468
4.575055536881367,4.495338067352578
4.581897079201015,4.473454926305299
4.588737008332312,4.451799386022215
4.595575365485129,4.4303675938892715
4.602412191439948,4.40915579077657
4.609247525641408,4.388160307849851
4.616081406449585,4.367377565147539
4.622913871176771,4.346804067731738
4.629744956099301,4.326436403398027
4.636574696515876,4.30627123984174
4.643403126772796,4.286305322284816
4.6502302802957125,4.266535471059318
4.657056189611148,4.246958579404914
4.663880886419382,4.2275716106937855
4.670704401537799,4.20837159744175
4.677526765012353,4.18935563811048
4.684348006101015,4.170520895712712
4.691168153301237,4.151864595749148
4.6979872344058515,4.133384024609065
4.704805276433077,4.115076527370886
4.7116223058550375,4.096939506420528
4.718438348309285,4.078970420028018
4.725253428891005,4.061166779988059
4.732067572057719,4.0435261513152385
4.738880801635251,4.0260461491703525
4.74569314092227,4.008724439370473
4.752504612606934,3.991558734972343
4.759315238786693,3.9745467967856047
4.766125041119582,3.957686430661706
4.772934040658186,3.940975487460871
4.779742257996871,3.9244118609357965
4.78654971322981,3.907993487028618
4.7933564259761505,3.8917183426700963
4.8001624153780575,3.8755844446292644
4.806967700192096,3.859589848853688
4.813772298645847,3.8437326487060752
4.8205762286061535,3.828010974751558
4.827379507513869,3.8124229934289513
4.834182152275333,3.7969669067447587
4.840984179930004,3.7816409489032177
4.847785606393957,3.7664433901240777
4.854586447646787,3.7513725315261435
4.8613867192931295,3.7364267063788414
4.868186436522583,3.7216042784853993
4.874985614163275,3.7069036421079766
4.881784266799812,3.6923232207123564
4.888582408601552,3.6778614667065295
4.895380053509087,3.663516860400728
4.902177215095029,3.6492879094356665
4.908973906671611,3.635173148204704
4.915770141242835,3.6211711372349256
4.9225659315759485,3.6072804622783217
4.929361290100054,3.5934997343404547
4.936156228946343,3.5798275885384787
4.9429507602754645,3.566262683599492
4.949744895540613,3.55280370182517
4.956538646245966,3.539449347746321
4.963332023645199,3.5261983484723647
4.970125038631317,3.5130494525781977
4.976917701962685,3.500001429712219
4.983710024127656,3.487053070838549
4.9905020155002875,3.47420318637902
4.997293686059426,3.461450607176972
5.0040850457693145,3.4487941827441833
5.0108761042445735,3.4362327825842187
5.0176668709820875,3.4237652940232044
5.024457355267435,3.411390622848324
5.0312475662006735,3.3991076924404497
5.038037512674053,3.386915443579941
5.044827203467451,3.3748128344511654
5.051616647133121,3.3627988397604955
5.058405852037565,3.3508724498196694
5.065194826413458,3.339032671873916
5.07198357831944,3.3272785284697104
5.078772115646648,3.3156090574739774
5.085560446259823,3.3040233113243556
5.0923485776138415,3.292520358486896
5.0991365172101935,3.281099280621217
5.10592427235431,3.2697591739016816
5.112711850210314,3.258499148349127
5.11949925780417,3.2473183275545265
5.126286502026832,3.236215848409855
5.133073589637221,3.225190860846001
5.1398605272652675,3.2142425275764137
5.146647321414598,3.203370023847511
5.153433978465477,3.192572537194929
5.16022050467747,3.1818492672057355
5.167006906192069,3.171199425286384
5.1737931890353055,3.160622234436031
5.180579359120239,3.150116929025594
5.187365422249361,3.139682754581591
5.194151384117067,3.129318967575567
5.200937250311911,3.119024835218079
5.207723026318857,3.108799635257668
5.214508717504256,3.098642655670623
5.221294329204425,3.088553195038077
5.22807986651239,3.078530561212435
5.234865334664777,3.0685740723137442
5.241650738533615,3.0586830558982383
5.248436083021438,3.0488568488908476
5.255221373090613,3.039094797822445
5.262006613328862,3.0293962577709066
5.268791808429888,3.0197605930979945
5.275576962950971,3.0101871767625115
5.2823620813805405,3.0006753905565975
5.289147168113929,2.991224624507243
5.2959322274717655,2.9818342770185184
5.302717263697372,2.9725037546542694
5.309502280958453,2.96323247199495
5.316287283348564,2.9540198514976908
5.323072274888616,2.9448653233594997
5.329857259528337,2.935768325383491
5.336642240984252,2.92672830311515
5.343427223558014,2.9177447083770893
5.350212210503928,2.9088170018176784
5.3569972056641495,2.899944650114051
5.363782212668937,2.8911271273405417
5.37056723503855,2.8823639139829633
5.377352276277009,2.8736544977149174
5.384137339764715,2.8649983727597497
5.390922429014257,2.856395039610006
5.397707547192219,2.8478440055500784
5.404492697599556,2.8393447839192585
5.411277883433078,2.8308968943231627
5.418063107834467,2.822499862468984
5.424848373891262,2.8141532200656654
5.431633684633957,2.805856504739773
5.438419042993674,2.7976092600854536
5.445204452079846,2.7894110346392726
5.4519899145874735,2.7812613837857247
5.458775433411963,2.773159867602314
5.465561011337058,2.765106051823659
5.472346651099053,2.7570995075418745
5.479132355385426,2.7491398111234213
5.485918126847399,2.7412265441161856
5.4927039680772864,2.7333592931872226
5.499489881627994,2.725537650040577
5.506275870014199,2.717761211231606
5.513061935727188,2.7100295784136805
5.519848081163968,2.7023423577837895
5.526634308723811,2.694699160401085
5.533420620753902,2.687099601943815
5.540207019521845,2.679543302819235
5.546993507417056,2.6720298873403183
5.553780086550159,2.6645589851640183
5.560566759155023,2.65713022971698
5.567353527218711,2.649743259118437
5.574140393371953,2.6423977147867324
5.580927359190642,2.635093243731769
5.587714426895568,2.627829496136221
5.594501598503422,2.6206061264725165
5.601288875993265,2.6134227932086365
5.608076261312431,2.6062791587377325
5.614863756411747,2.5991748893495314
5.621651363136056,2.5921096551326346
5.628439083355115,2.5850831299502093
5.635226918828339,2.578094991286674
5.642014871480096,2.5711449205699948
5.648802943009415,2.564232602504334
5.655591135150911,2.557357725465063
5.662379449610484,2.5505199813272625
5.669167888066006,2.54371906541385
5.675956452167994,2.536954676448261
5.682745143538838,2.530226516501812
5.689533963774915,2.5235342909511966
5.696322914446181,2.5168777084286926
5.703111997096691,2.5102564807765106
5.709901213245067,2.5036703230020763
5.716690564384923,2.4971189532331564
5.723480051985257,2.4906020926743944
5.730269677490901,2.484119465564691
5.737059442299702,2.477670798964003
5.743849347878745,2.47125582356523
5.750639395533216,2.4648742719473007
5.757429586616161,2.458525880095797
5.764219922523387,2.452210387237852
5.77101040449662,2.4459275345193143
5.7778010338441534,2.4396770664215954
5.784591811831057,2.4334587299966306
5.791382739701542,2.42727227497565
5.79817381867933,2.421117453733155
5.804965049845036,2.4149940211925633
5.811756434628027,2.4089017350436097
5.8185479740699,2.40284035530227
5.825339669315749,2.3968096445651206
5.832131521491463,2.3908093679000846
5.838923531704536,2.3848392928131106
5.845715701044098,2.378899189215726
5.852508030581224,2.3729888293943726
5.859300521369308,2.36710798797795
5.866093174444291,2.3612564419080444
5.872885990824922,2.3554339704079355
5.879678971512986,2.3496403549538267
5.886472117493755,2.3438753792445097
5.893265429736092,2.338138829173492
5.900058909192708,2.33243049280013
5.906852556800414,2.326750160321972
5.9136463735811935,2.3210976238337726
5.9204403602364515,2.315472678140874
5.927234517760513,2.3098751194929448
5.93402884702919,2.3043047463698687
5.940823348903666,2.2987613592567486
5.9476180242306445,2.2932447606183826
5.954412873842633,2.2877547548743635
5.961207898558118,2.2822911483745036
5.9680030991818285,2.276853749374513
5.974798476496724,2.271442368029196
5.9815940313045175,2.2660568162830645
5.988389764346382,2.2606969080222186
5.995185676320727,2.255362458854593
6.001981768140273,2.2500532862915175
6.008778040368297,2.2447692094359017
6.015574493765434,2.239510049257992
6.022371129005375,2.2342756285170244
6.029167946879621,2.2290657714500597
6.0359649479560655,2.223880304227638
6.04276213294502,2.2187190545802826
6.049559502493556,2.2135818518227475
6.056357057245791,2.208468526951617
6.063154797840469,2.203378912590305
6.069952724892652,2.198312842887591
6.0767508390149265,2.193270153594331
6.0835491408071,2.188250681998018
6.090347630851891,2.1832542669984205
6.097146309748281,2.1782807486659177
6.103945178042154,2.173329969082107
6.110744236307796,2.168401771416751
6.117543485083228,2.163496000446092
6.12434292491395,2.1586125023531966
6.1311425563316515,2.1537511247455274
6.137942379849091,2.1489117166051837
6.144742395982091,2.1440941283952824
6.15154260523198,2.1392982118489114
6.158343008087482,2.134523820052415
6.165143605038875,2.1297708076228563
6.17194439655536,2.125039030222488
6.178745383096551,2.1203283450426604
6.185546565144986,2.1156386103804565
6.192347943125611,2.1109696860258156
6.1991495174867755,2.106321432897644
6.20595128866059,2.1016937131944937
6.212753257074676,2.0970863903624712
6.219555423142814,2.0924993290570666
6.226357787274898,2.0879323951520488
6.2331603498721835,2.0833854557141733
6.239963111328188,2.078858378992282
6.246766072029052,2.0743510344037994
6.253569232353225,2.069863292523309
6.260372592672825,2.065395025061509
6.2671761533513894,2.060946104868608
6.2739799147463104,2.056516405905559
6.280783877207754,2.052105803239752
6.287588041079012,2.047714173031049
6.294392406696591,2.043341392519824
6.301196974390279,2.038987340014959
6.3080017444831915,2.034651894881374
6.314806717285818,2.030334937512467
6.321611892997055,2.026036349418065
6.328417272293787,2.0217560129809238
6.3352228550877365,2.017493811724748
6.342028641801303,2.013249630120111
6.3488346327202105,2.0090233536323194
6.355640828123887,2.0048148687102576
6.362447228292315,2.000624062768461
6.369253833479459,1.996450824177453
6.376060643955331,1.9922950422576873
6.382867659976371,1.9881566072659524
6.389674881793364,1.984035410386193
6.396482309651755,1.9799313437196895
6.403289943791431,1.9758443002751147
6.410097784447039,1.9717741739590982
6.416905831847919,1.9677208595665652
6.423714086218246,1.963684252771376
6.430522547777006,1.9596642501170876
6.437331216738194,1.9556607490077176
6.444140093310791,1.9516736476987835
6.450949177698881,1.9477028452883425
6.457758470101621,1.9437482417081449
6.464567970713494,1.9398097377150165
6.471377679724177,1.9358872348821758
6.478187597318746,1.931980635590823
6.484997723677596,1.9280898430217295
6.491808058976705,1.9242147611469986
6.4986186033875235,1.9203552947218852
6.505429357077077,1.9165113492766799
6.512240320208096,1.9126828311088349
6.519051492938932,1.9088696472750974
6.52586287542379,1.9050717055836168
6.5326744678126705,1.9012889145864549
6.539486270251466,1.8975211835719041
6.546298282872566,1.8937684224888296
6.553110505841987,1.8900305422801928
6.559922939265377,1.8863074541940246
6.566735583282109,1.8825990704579165
6.5735484380182845,1.8789053039310064
6.580361503596175,1.8752260681651967
6.587174780134376,1.8715612773982266
6.593988267747746,1.8679108465466747
6.600801966547503,1.8642746911992913
6.607615876641248,1.8606527276102727
6.614429998133079,1.8570448726926356
6.621244331123577,1.8534510440117111
6.628058875709814,1.8498711597786708
6.634873631985509,1.8463051388440817
6.6416886000410065,1.8427529006917494
6.648503779963328,1.8392143654323487
6.655319171836233,1.835689453797359
6.662134775740217,1.832178087132898
6.668950591752106,1.8286801873895862
6.675766619947206,1.8251956771319109
6.682582860396321,1.821724479519014
6.689399313166716,1.818266518283266
6.696215978299939,1.8148217177725647
6.703032855927623,1.8113900028656844
6.709849946042536,1.8079712990750416
6.716667248720426,1.804565532448912
6.723484764014178,1.801172629579149
6.730302491974228,1.7977925176692984
6.7371204326479734,1.794425124438615
6.743938586080974,1.7910703781681876
6.750756952317343,1.7877282076790832
6.757575531398455,1.7843985423219881
6.764394323362026,1.7810813119727058
6.771213328241441,1.7777764470320545
6.778032546066471,1.774483878426767
6.784851976816557,1.7712035375573925
6.7916716206623144,1.767935356524513
6.7984914774819645,1.76467926767964
6.805311547348283,1.7614352040254155
6.812131830280579,1.758203099028744
6.818952326295784,1.754982886649556
6.82577303540823,1.751774501333059
6.832593957630971,1.748577878017651
6.83941509297325,1.7453929521110034
6.846236441443202,1.7422196594986534
6.853058003046097,1.7390579365360683
6.859879777785257,1.735907720045062
6.866701765661992,1.7327689473143524
6.873523966675203,1.7296415560809102
6.880346380821772,1.7265254845413291
6.887169008096542,1.7234206713396751
6.893991848492228,1.7203270555651873
6.900814901999586,1.7172445767479938
6.907638168607279,1.714173174855036
6.9144616483021775,1.7111127902871164
6.921285341068274,1.708063363885943
6.928109246890437,1.705024836866805
6.934933365747705,1.7019971509447687
6.941757697619776,1.698980248200057
6.948582242483915,1.6959740711397306
6.955407000315517,1.6929785626809533
6.962231971088214,1.6899936661472121
6.969057154773801,1.6870193252648351
6.975882551342398,1.6840554841592164
6.982708160755348,1.6811020873534321
6.9895339830002206,1.6781590797543025
6.996360017994004,1.6752264066915195
7.0031862657880355,1.6723040137844172
7.010012726262869,1.6693918471668587
7.016839399404621,1.6664898532604697
7.023666285174555,1.6635979788974056
7.030493383526508,1.6607161712606597
7.037320694417163,1.6578443779165182
7.044148217799807,1.6549825467913257
7.050975953626829,1.6521306261747584
7.057803901848949,1.6492885647147524
7.064632062353781,1.6464563115325181
7.0714604352523525,1.6436338156191088
7.078289020371222,1.6408210270725099
7.08511781765181,1.6380178957879763
7.091946827059362,1.6352243721748545
7.098776048535327,1.6324404069804035
7.10560548202265,1.6296659512468434
7.112435127458598,1.6269009564151176
7.119264984782057,1.624145374215264
7.12609505392977,1.6213991567170716
7.132925334837272,1.618662256316463
7.139755827438657,1.6159346257326614
7.146586531663941,1.6132162180285892
7.153417447454165,1.6105069864903694
7.160248574730921,1.6078068848682698
7.167079913425889,1.6051158671163837
7.1739114634674666,1.602433887532755
7.1807432247794045,1.5997609007147067
7.1875751972970345,1.5970968615856111
7.194407380935379,1.594441725338578
7.201239775620303,1.591795447494725
7.208072381276586,1.5891579838395622
7.214905197821671,1.586529290505055
7.221738225180958,1.583909323842
7.228571463268782,1.5812980405671928
7.2354049120054595,1.5786953976400913
7.242238571274412,1.5761013523054292
7.249072441090464,1.5735158621221552
7.255906521255593,1.5709388849007067
7.262740811759717,1.5683703786962062
7.269575312472726,1.5658103019251157
7.276410023320964,1.5632586132149284
7.283244944215497,1.5607152714800656
7.290080075066126,1.5581802359022308
7.296915415769082,1.5556534659805479
7.303750966272961,1.5531349212843693
7.310586726444185,1.5506245619323475
7.317422696202875,1.548122348113084
7.324258875454603,1.5456282403203638
7.331095264102075,1.543142199311195
7.337931862054816,1.5406641860668575
7.344768669207205,1.5381941618158068
7.3516056854719,1.5357320882014673
7.358442910661356,1.5332779268653347
7.365280344910163,1.5308316397864956
7.372117987904287,1.5283931892091045
7.378955839597879,1.525962537661649
7.385793899895497,1.5235396478623309
7.392632168695275,1.521124482761672
7.399470645893849,1.518717005555946
7.40630933138699,1.5163171796759471
7.413148225069403,1.5139249687823386
7.419987326836577,1.5115403367751192
7.426826636580963,1.5091632477692505
7.433666154195879,1.506793666115342
7.440505879573552,1.5044315563866846
7.4473458126042305,1.5020768833586824
7.454185953182458,1.4997296121117585
7.46102630119,1.4973897078092344
7.467866856531828,1.4950571359607276
7.474707619082533,1.4927318622038954
7.481548588735128,1.4904138524356074
7.488389765390591,1.4881030727532352
7.495231148908314,1.485799489468587
7.502072739188878,1.4835030690995274
7.508914536117993,1.4812137783729034
7.515756539580822,1.4789315842217141
7.522598749461932,1.4766564537835924
7.5294411656452604,1.4743883543991878
7.5362837880142814,1.4721272536105514
7.543126616451807,1.4698731191596521
7.549969650840125,1.4676259189867642
7.556812891060976,1.465385621228972
7.563656336995574,1.4631521942186878
7.5704999885245945,1.4609256064820546
7.577343845528224,1.458705826737562
7.584187907886041,1.4564928238945307
7.591032175477222,1.4542865670516045
7.597876648180384,1.4520870254954328
7.604721325873657,1.4498941686990647
7.6115662084347155,1.4477079663206744
7.61841129574073,1.4455283882021055
7.6252565876684475,1.4433554043674521
7.6321020840939955,1.441188985021694
7.638947784893281,1.4390291005493647
7.645793689941586,1.4368757215131256
7.652639799113812,1.4347288186524816
7.659486112284436,1.4325883628824134
7.66633262932751,1.430454325292114
7.673179350116598,1.428326677143592
7.680026274524929,1.4262053898704348
7.686873402425249,1.4240904350765284
7.693720733690003,1.4219817845347678
7.700568268191134,1.4198794101858139
7.707416005800232,1.4177832841367815
7.714263946388566,1.4156933786601074
7.721112089826916,1.4136096661922077
7.727960435985756,1.4115321193324046
7.734808984735216,1.4094607108415438
7.741657735945009,1.4073954136409494
7.748506689484553,1.4053362008111416
7.75535584522285,1.4032830455907401
7.76220520284052,1.401235921442599
7.76905476260238,1.399194801792805
7.775904524166479,1.3971596604025245
7.7827544874005214,1.395130471131362
7.789604652171938,1.3931072079911688
7.796455018347839,1.3910898451452711
7.803305585795201,1.3890783569070697
7.810156354380463,1.3870727177388655
7.817007324038359,1.3850729021627508
7.823858494488883,1.3830788851153166
7.830709865676192,1.3810906414088042
7.837561437465644,1.3791081460907293
7.844413209722205,1.3771313743523337
7.851265182310602,1.3751603015275515
7.858117355095326,1.373194903091988
7.86496972794056,1.3712351546618564
7.871822300710286,1.3692810319930044
7.878675073268186,1.3673325109799077
7.88552804547766,1.3653895676546823
7.892381217201938,1.3634521781860764
7.899234588303967,1.3615203188784764
7.906088158646479,1.3595939661710592
7.912941928091953,1.3576730966366684
7.91979589650266,1.3557576869809806
7.926650063740598,1.353847714041501
7.933504429667623,1.3519431547866625
7.940358994002858,1.350043986303848
7.9472137569114745,1.3481501858803542
7.954068718092332,1.3462617308153457
7.96092387740622,1.3443785985921246
7.967779234713858,1.342500766820413
7.974634789935553,1.3406282131309566
7.981490542799468,1.3387609155890747
7.988346493239619,1.3368988520827338
7.9952026411160215,1.3350420007178259
8.00205898628852,1.3331903397222657
8.008915528598033,1.3313438474812873
8.015772267960456,1.3295025023557034
8.022629204178715,1.3276662830428572
8.029486337121224,1.3258351682702485
8.036343666675675,1.3240091366945006
8.043201192672278,1.3221881674264946
8.050058914976352,1.3203722394744855
8.05691683345524,1.3185613319942424
8.063774947958544,1.3167554242922292
8.070633258268417,1.3149544957978023
8.077491764453853,1.313158525907939
8.084350466204144,1.311367494390587
8.09120936340387,1.309581380931283
8.0980684559176,1.3078001653757756
8.104927743605044,1.3060238276841538
8.111787226324333,1.3042523479257186
8.118646903933138,1.3024857062780983
8.125506776288798,1.3007238830267516
8.132366843248494,1.2989668585628384
8.13922710466935,1.2972146133852929
8.146087560281673,1.295467128055614
8.152948210180352,1.2937243833972467
8.159809054110367,1.2919863601557446
8.166670091928097,1.2902530392472646
8.17353132349049,1.2885244016904631
8.180392748859179,1.2868004284401744
8.187254367376566,1.2850811009572456
8.19411617937842,1.2833664005583767
8.200978184530381,1.2816563085687727
8.207840382694888,1.2799508065237153
8.214702773732778,1.2782498760517276
8.221565357503605,1.27655349887536
8.22842813386536,1.2748616568119597
8.235291102675458,1.2731743317726638
8.2421542637896,1.2714915057705543
8.249017617064412,1.2698131609060332
8.255881162355461,1.2681392793779156
8.262744899517894,1.2664698434635104
8.269608828408217,1.2648048355943222
8.27647294888114,1.263144238209146
8.283337260791889,1.2614880338892323
8.290201763995768,1.259836205299779
8.297066458348267,1.2581887351952126
8.303931343704319,1.2565456064208105
8.310796419919281,1.2549068019110976
8.317661686848085,1.2532723046904521
8.324527144345879,1.251642097871548
8.331392792267637,1.2500161646554473
8.338258630468308,1.2483944883306275
8.345124658802943,1.2467770522725579
8.351990877126516,1.2451638399434137
8.358857285293483,1.2435548348902865
8.365723883073235,1.2419500208161613
8.37259067056631,1.2403493812889161
8.379457647405573,1.238752900142798
8.386324813483997,1.2371605613482362
8.39319216868765,1.2355723488686634
8.400059712863051,1.2339882467457552
8.406927445871549,1.232408239089555
8.413795367565868,1.2308323101038774
8.420663477798028,1.2292604440830273
8.427531776420926,1.2276926254069374
8.434400263289984,1.2261288384993685
8.441268938254527,1.2245690679915298
8.448137801174472,1.2230132984458606
8.455006851904548,1.2214615145553178
8.461876090299338,1.2199137010910504
8.468745516213588,1.2183698429014704
8.47561512950194,1.2168299249119512
8.482484930019048,1.2152939321243732
8.489354917619666,1.2137618496165308
8.496225092158465,1.2122336625417265
8.503095453490133,1.2107093561282676
8.509966001469389,1.2091889156790017
8.516836735950962,1.2076723265708433
8.523707656789588,1.2061595742542865
8.530578763840053,1.2046506442529776
8.537450056957082,1.2031455221632303
8.544321535995502,1.2016441936535858
8.55119320081011,1.2001466444643494
8.558065051246817,1.1986528603786037
8.564937087187253,1.197162827365209
8.571809308457949,1.1956765313036797
8.578681714927585,1.1941939582040602
8.585554306446156,1.192715094201818
8.59242708281837,1.1912399253970656
8.599300044055095,1.1897684381606564
8.606173189855424,1.1883006186505396
8.613046520126444,1.1868364532799218
8.619920034723206,1.1853759284826035
8.626793733500845,1.1839190307593768
8.633667616313845,1.1824657466751645
8.640541683012055,1.1810160628462818
8.647415933470992,1.1795699660386239
8.654290367524249,1.1781274429453858
8.66116498503469,1.1766884804208988
8.668039785857559,1.1752530653593984
8.674914769847327,1.1738211847163642
8.681789936862568,1.172392825522763
8.688665286752025,1.1709679748841237
8.695540819383277,1.1695466198659414
8.70241653460026,1.16812874776043
8.709292432264082,1.1667143458263987
8.716168512228878,1.1653034013857477
8.723044774350841,1.163895901839403
8.729921218390917,1.1624918346533533
8.736797844459591,1.1610911873935008
8.743674652211388,1.159693947483399
8.750551641526558,1.158300102677451
8.757428812272268,1.1569096406631387
8.764306164313581,1.155522549215433
8.771183697467055,1.154138816120905
8.778061411695868,1.1527584292741413
8.78493930675136,1.1513813765937344
8.791817382524847,1.1500076460759872
8.798695638870536,1.1486372257795956
8.805574075651606,1.1472701037820994
8.812452692718486,1.1459062682571999
8.819331489928304,1.144545707468869
8.826210467139443,1.143188409638809
8.833089624208661,1.1418343630955985
8.83996896099169,1.1404835562670792
8.84684847734596,1.1391359775755179
8.853728173128445,1.1377916155178958
8.860608048196227,1.1364504586457775
8.867488102406135,1.135112495591588
8.87436833561617,1.1337777149347095
8.881248747682783,1.1324461054684871
8.888129338463594,1.1311176559325242
8.895010107816029,1.1297923551784177
8.901891055592614,1.1284701920385145
8.908772181665823,1.127151155361896
8.915653485878794,1.1258352343014724
8.92253496809321,1.124522417716655
8.929416628168429,1.1232126948383654
8.936298465961048,1.121906054680674
8.943180481329502,1.1206024864634383
8.950062674131829,1.119301979418297
8.956945044226247,1.1180045228270536
8.96382759147095,1.116710106021394
8.970710315724304,1.115418718382647
8.977593216844646,1.114130349341436
8.984476294690596,1.1128449883774656
8.991359549120594,1.1115626250191284
8.99824297999344,1.1102832488433503
9.00512658716788,1.1090068494752023
9.012010370502713,1.107733416587683
9.018894329856973,1.1064629399014319
9.02577846508965,1.105195409184428
9.032662776059844,1.10393081425177
9.039547262626826,1.102669144965347
9.046431924649932,1.1014103912335984
9.053316761988496,1.1001545430112645
9.060201774502135,1.0989015902990686
9.067086962050345,1.0976515231435162
9.073972324492873,1.096404331636587
9.080857861689546,1.0951600059155053
9.08774357351913,1.093918536208532
9.094629459800652,1.0926799126380806
9.101515520416752,1.0914441255368525
9.108401755227494,1.090211165219797
9.115288164093155,1.0889810220459208
9.122174746874022,1.0877536864180712
9.129061503430561,1.0865291487826416
9.13594843362335,1.0853073996292935
9.142835537308894,1.084088429489623
9.149722814356961,1.0828722289424617
9.156610264623412,1.0816587886032547
9.163497887969223,1.080448099132326
9.1703856842555,1.0792401512320862
9.177273653343423,1.0780349356466585
9.184161795094374,1.0768324431617333
9.191050109369655,1.0756326646043337
9.197938596030887,1.074435590842515
9.204827254939634,1.0732412127851976
9.211716085957594,1.0720495213819308
9.218605088946699,1.070860507622639
9.225494263768852,1.0696741625374369
9.232383610286046,1.0684904771963453
9.23927312836048,1.0673094427091407
9.246162817854483,1.0661310502250732
9.25305267863032,1.0649552909327153
9.259942710550574,1.0637821560596492
9.266832913477758,1.062611636872346
9.273723287274617,1.0614437246758806
9.280613831804022,1.060278410813752
9.28750454692879,1.0591156866676954
9.29439543251204,1.0579555436573949
9.301286488416885,1.056797973240374
9.308177714506568,1.0556429669116787
9.315069110644533,1.0544905162037657
9.321960676694228,1.0533406126862612
9.328852412519238,1.0521932479657277
9.335744317983309,1.0510484136855098
9.342636392950215,1.0499061015254945
9.349528637283948,1.0487663032019663
9.356421050848555,1.047629010467334
9.363313633508213,1.0464942151099816
9.370206385127151,1.0453619089540542
9.377099305569882,1.0442320838593055
9.383992394700808,1.0431047317208308
9.39088565238461,1.0419798444689328
9.397779078486055,1.0408574140689024
9.40467267287001,1.0397374325208613
9.41156643540145,1.0386198918595257
9.418460365945434,1.0375047841540592
9.425354464367233,1.0363921015078694
9.432248730532164,1.0352818360584164
9.439143164305708,1.0341739799770728
9.446037765553378,1.0330685254688485
9.452932534140908,1.0319654647723435
9.459827469934142,1.0308647901594326
9.466722572798947,1.0297664939351792
9.473617842601396,1.0286705684376205
9.480513279199394,1.0275770060384395
9.487408882484043,1.0264857991385332
9.494304652296904,1.0253969401763987
9.501200588503371,1.024310421620563
9.508096690988506,1.0232262359690687
9.51499295961011,1.0221443757552346
9.52188939423508,1.0210648335430867
9.528785994730383,1.0199876019282097
9.535682760963185,1.018912673537644
9.542579692800723,1.0178400410297244
9.549476790110413,1.016769697093852
9.556374052759683,1.0157016344503194
9.563271480616216,1.0146358458502729
9.570169073547731,1.0135723240754466
9.577066831422158,1.0125110619379654
9.58396475410739,1.0114520522803212
9.590862841399108,1.010395288004412
9.597761093383024,1.0093407619247359
9.604659509710022,1.0082884670617218
9.61155809032104,1.0072383963480422
9.618456835084766,1.006190542775198
9.625355743869884,1.0051448993640475
9.632254816545219,1.0041014591646287
9.639154052979883,1.003060215256089
9.646053453042787,1.0020211607463712
9.652953016603316,1.0009842887722133
9.659852743530777,0.9999495924989045
9.666752633694621,0.9989170651202036
9.673652686954108,0.9978866998988707
9.680552903210119,0.9968584899629434
9.687453282301352,0.9958324287127612
9.69435382410821,0.9948085094136199
9.701254528471537,0.9937867254122559
9.708155395349161,0.992767070031063
9.715056424523912,0.9917495366977336
9.721957615895398,0.9907341188152847
9.728858969334304,0.9897208098268587
9.735760484711363,0.9887096032026762
9.742662161897373,0.9877004924397582
9.74956400076338,0.9866934710618201
9.7564660011805,0.9856885326192447
9.763368163019942,0.9846856706888378
9.770270486153148,0.983684878873708
9.777172970451502,0.982686150803156
9.784075615786733,0.9816894801325226
9.790978422030602,0.9806948605430768
9.797881389054876,0.9797022857418898
9.80478451673168,0.9787117494616231
9.811687804933076,0.9777232454605099
9.818591253531366,0.9767367675222057
9.8254948623989,0.9757523094555264
9.832398631387923,0.9747698651327813
9.83930256043206,0.9737894282982387
9.846206649342971,0.9728109929505373
9.853110898014068,0.9718345529600674
9.860015306318314,0.9708601022601699
9.866919874128824,0.9698876348085722
9.873824601318894,0.9689171445874993
9.880729487761986,0.9679486256033608
9.887634533331617,0.9669820718867487
9.89453973790139,0.966017477492246
9.901445101345235,0.9650548364983014
9.908350623536988,0.9640941430072143
9.915256304350658,0.963135391144965
9.922162143660605,0.9621785750608489
9.929068141340954,0.9612236889278405
9.935974297266194,0.9602707269421369
9.942880611310937,0.9593196833230556
9.949787083349916,0.9583705523130455
9.956693713257854,0.9574233281775242
9.963600500909786,0.9564780052046727
9.970507446180774,0.9555345777055138
9.977414548945937,0.9545930400136149
9.984321809080814,0.9536533864849899
9.9912292264607,0.952715611498216
9.998136800961278,0.9517797094539678
10.005044532458237,0.950845674775235
10.011952420827479,0.9499135019069873
10.01886046594497,0.9489831853161468
10.025768667686753,0.9480547194915024
10.032677025929251,0.9471280989435698
10.039585540548599,0.9462033182045007
10.046494211421528,0.945280371828045
10.053403038424506,0.9443592543891615
10.060312021434347,0.9434399604843582
10.067221160327934,0.9425224847311857
10.07413045498231,0.941606821768391
10.08103990527459,0.9406929662556149
10.087949511082092,0.9397809128736513
10.094859272282239,0.9388706563237514
10.101769188752444,0.937962191328076
10.108679260370481,0.937055512629361
10.11558948701408,0.9361506149906704
10.122499868561261,0.9352474931957164
10.129410404889942,0.9343461420482959
10.13632109587845,0.9334465563725811
10.143231941404894,0.932548731012658
10.150142941347886,0.9316526608327473
10.157054095585803,0.9307583407169076
10.163965403997643,0.9298657655689817
10.17087686646192,0.9289749303126998
10.177788482857784,0.9280858298911598
10.184700253064264,0.9271984592671614
10.191612176960573,0.9263128134228048
10.198524254426031,0.925428887359556
10.205436485340092,0.924546676098387
10.212348869582282,0.9236661746789642
10.21926140703248,0.9227873781602604
10.226174097570619,0.9219102816202863
10.233086941076317,0.921034880155698
10.239999937451682,0.9201611688237572
10.246913086533873,0.9192891428740679
10.25382638822451,0.9184187974025292
10.26073984240418,0.9175501275814745
10.267653448939459,0.9166831285921266
10.274567207752387,0.9158177956633323
10.281481118684084,0.914954124001628
10.288395181627296,0.9140921088589697
10.295309396463944,0.9132317454983818
10.302223763075267,0.9123730291978561
10.30913828134268,0.9115159552586148
10.316052951147693,0.9106605189961756
10.322967772368528,0.90980671574845
10.329882744897272,0.908954540855848
10.336797868561545,0.90810398968856
10.343713143378817,0.9072550576613022
10.3506285690992,0.9064077401466782
10.35754414564905,0.9055620325768213
10.36445987291087,0.9047179303913055
10.371375750766886,0.9038754290438267
10.378291779098987,0.9030345240094428
10.38520795779337,0.9021952107793214
10.392124286729238,0.9013574848571031
10.39904076579007,0.900521341771919
10.405957394861954,0.8996867770554765
10.412874173825237,0.8988537862732378
10.419791102564357,0.898022364996431
10.42670818096156,0.8971925088227931
10.433625408904609,0.8963642133377618
10.44054278627055,0.8955374741924107
10.447460312952515,0.8947122869987878
10.454377988825996,0.8938886474309556
10.461295813780268,0.8930665511608975
10.468213787697259,0.8922459938702146
10.475131910462151,0.8914269712648702
10.482050181959604,0.8906094790648365
10.488968602074332,0.8897935130058763
10.495887170691136,0.8889790688400531
10.502805887694942,0.8881661423337565
10.50972475297077,0.8873547292699991
10.516643766404032,0.886544825447988
10.523562927880006,0.8857364266813753
10.530482237284303,0.8849295287998158
10.537401694502073,0.8841241276471489
10.544321299419458,0.8833202190843032
10.551241051922181,0.88251779898623
10.558160951895562,0.8817168632459437
10.56508099922768,0.8809174077609147
10.572001193802775,0.8801194284596265
10.578921535500228,0.879322921250088
10.585842024229418,0.8785278821562184
10.592762659843425,0.8777343070715249


==> anc/Fig.5/beta_matter_500_VC=true.csv <==
nb/n0,sigma
0.0,93.00000000001363
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,92.99999999998055
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,92.99999999999108
0.0,93.00000000001194
0.0,93.00000000000279
0.0,92.99999999999622
0.0,92.99999999999956
0.0,93.0
0.0,92.99999999999493
0.0,92.99999999999898
0.0,93.0000000000061
0.0,93.0
0.0,92.99999999999471
0.0,92.99999999999719
0.0,93.0
0.0,92.99999999999213
0.0,93.00000000000269
0.0,93.0
0.0,92.99999999999794
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.00000000001127
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,92.9999999999901
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.00000000000301
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,92.9999999999996
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.00000000000574
0.0,93.00000000000642
0.0,93.0
0.0,93.0
0.0,93.00000000000706
0.0,93.0
0.0,93.0000000000049
0.0,93.0
0.0,93.0
0.8185860113901066,75.55108227964706
0.9051812676886724,74.19465834262257
0.9612721252990131,73.35619256879149
1.0067522613327107,72.69934026404128
1.0462773994148662,72.14495507409866
1.0818405644712124,71.65895591468248
1.1145249988331871,71.22276230593924
1.1449985500181903,70.8248942996528
1.1737075829012271,70.45766625107898
1.2009678495689102,70.11563388105222
1.2270123539748718,69.79477485507783
1.252018772350105,69.4920186989579
1.276126194279797,69.20495945846265
1.2994458691515505,68.9316710619722
1.3220683902424093,68.6705837784957
1.3440686615881252,68.42039873530103
1.3655094302361714,68.18002708219467
1.386443859895957,67.94854563582847
1.4069174456680245,67.72516385985003
1.4269694648145288,67.50919883168471
1.446634093841217,67.3000559567002
1.4659412810270964,67.09721389675869
1.4849174367156794,66.90021264084528
1.5035859857544038,66.7086439536076
1.5219678142418922,66.5221436478687
1.5400816342415489,66.34038527343453
1.5579442841137827,66.16307491788116
1.5755709778077094,65.98994688938008
1.592975513260393,65.8207601055424
1.6101704479112677,65.65529505283783
1.6271672472622931,65.49335120974582
1.6439764115207702,65.33474485087335
1.6606075840612273,65.1793071651741
1.6770696448036855,65.02688263537664
1.693370790990726,64.87732763565774
1.7095186073702424,64.73050921286618
1.725520127430642,64.5863040228009
1.741381887038445,64.44459739818583
1.7571099715965313,64.30528252902364
1.7727100576447403,64.16825973922292
1.7881874496909167,64.03343584613565
1.8035471129139258,63.90072359164289
1.8187937022877796,63.77004113535059
1.8339315885965084,63.64131160178706
1.8489648817289712,63.51446267483628
1.863897451598041,63.38942623343174
1.8787329469663376,63.266138023626326
1.8934748124329712,63.14453736261883
1.9081263037908556,63.02456687110513
1.9226905019400606,62.90617223065769
1.9371703255456698,62.78930196338812
1.951568542491533,62.67390723143481
1.9658877804027806,62.55994165414299
1.9801305361930623,62.4473611410979
1.9942991848238403,62.33612373931883
2.0083959873240187,62.22618949325792
2.0224230981528617,62.117520316229445
2.0363825719656816,62.010079872246145
2.0502763698433077,61.903833467191596
2.0641063650360314,61.79874794845376
2.0778743482643387,61.69479161228313
2.0915820326209515,61.591934118098
2.1052310581077895,61.49014640915583
2.1188229958411493,61.389400639009715
2.1323593519533803,61.289670103256846
2.1458415712182304,61.19092917610913
2.1592710404234388,61.09315325137111
2.17264909150958,60.996318687498935
2.1859770044974782,60.90040275634815
2.199256010218806,60.8053835953575
2.212487292867433,60.7112401628625
2.22567199238403,60.61795219632159
2.2388112066890278,60.52550017318862
2.251905993772514,60.43386527428675
2.2649573736560185,60.34302934942062
2.2779663302311803,60.25297488513807
2.290933812988295,60.163684974419006
2.3038607386406267,60.07514328818453
2.316747992651866,59.98733404850035
2.329596430675692,59.90024200331917
2.3424068799103717,59.81385240270257
2.355180140377695,59.72815097637442
2.3679169861286313,59.643123912556355
2.380618166382261,59.55875783795722
2.3932844066021772,59.47503979887877
2.4059164095142123,59.39195724332908
2.418514856068871,59.30949800411615
2.4310804063534097,59.227650282817045
2.4436137004555114,59.146402634597464
2.4561153592820495,59.06574395381691
2.4685859853359613,58.98566346036808
2.4810261634533446,58.906150686713225
2.4934364615033253,58.827195465574576
2.5058174310538286,58.7487879182181
2.5181696080037974,58.67091844332997
2.5304935131848145,58.5935777064273
2.5427896529335023,58.516756629782265
2.555058519637327,58.44044638281073
2.567300592253599,58.36463837293361
2.579516336804771,58.289324236853325
2.591706206850821,58.214495832230114
2.603870643939742,58.14014522974687
2.6160100780371502,58.06626470553623
2.6281249279379066,57.99284673392586
2.640215601657602,57.91988398053639
2.6522824968082017,57.84736929565912
2.6643260009564838,57.775295707932166
2.676346491967247,57.70365641829025
2.688344338331551,57.63244479416808
2.7003198994812676,57.56165436395658
2.712273526089955,57.49127881168964
2.724205560361807,57.421311971941456
2.736116336307807,57.35174782495638
2.748006180011408,57.28258049195277
2.759875409882492,57.21380423064064
2.7717243369018263,57.14541343090145
2.783553264855408,57.07740261065067
2.7953624905594214,57.00976641186104
2.8071523040764768,56.94249959673758
2.818922988923583,56.875597044049655
2.830674822271722,56.80905374559444
2.8424080751379317,56.74286480280592
2.8541230125698815,56.677025423483116
2.8658198938242103,56.6115309186482
2.8774989725369133,56.546376699516046
2.889160496888708,56.48155827458381
2.9008047097633303,56.41707124681819
2.912431848900434,56.35291131095295
2.9240421470432567,56.28907425087658
2.93563583207983,56.22555593712362
2.9472131271809565,56.16235232444603
2.958774250931678,56.09945944946975
2.970319417458396,56.03687342845038
2.9818488365524196,55.974590455080694
2.9933627137883256,55.91260679839632
3.004861250638868,55.85091880073542
3.0163446445850814,55.789522875790276
3.027813089223761,55.728415506697445
3.0392667743705113,55.66759324421453
3.0507058861595864,55.60705270494457
3.062130607140468,55.5467905696288
3.0735411163714206,55.48680358148182
3.0849375895091455,55.427088544598995
3.0963201988970868,55.36764232239729
3.1076891136490747,55.30846183612229
3.1190444997316473,55.24954406338958
3.1303865200428644,55.19088603678628
3.141715334489457,55.13248484249787
3.153031100060817,55.074337618997134
3.164333970900851,55.01644155576562
3.1756240983780604,54.9587938920478
3.1869016311526925,54.90139191565938
3.1981667152426083,54.84423296181498
3.2094194940864758,54.78731441200609
3.220660108605547,54.7306336929002
3.2318886972634013,54.67418827528095
3.243105396123709,54.617975673018904
3.254310338906583,54.561993442069394
3.2655036570431966,54.5062391795014
3.2766854797286538,54.45071052255571
3.2878559339733586,54.395405147730735
3.2990151446530747,54.34032076989193
3.310163234557433,54.285455141407695
3.3213003244368924,54.23080605131282
3.33242653304862,54.17637132449138
3.3435419772009096,54.12214882088693
3.3546467717964723,54.068136434728444
3.3657410298744845,54.01433209378351
3.376824862651174,53.96073375863334
3.3878983795599544,53.90733942195836
3.398961688289635,53.85414710785681
3.410014894822425,53.80115487116659
3.4210581034700582,53.74836079682143
3.432091416909747,53.69576299920914
3.4431149362185165,53.64335962155973
3.4541287609070657,53.59114883534117
3.465132988952565,53.53912883967312
3.476127716830441,53.48729786076047
3.4871130395456227,53.43565415133568
3.498089050662803,53.38419599011796
3.509055842335895,53.33292168128687
3.5200135053367547,53.28182955397134
3.5309621290833952,53.23091796174246
3.5419018016668993,53.180185282136
3.552832609878909,53.129629916156325
3.563754639234462,53.07925028788023
3.5746679740032707,53.02904484387716
3.5855726972283004,52.97901205289686
3.596468890752959,52.92915040537377
3.607356635243691,52.879458413024246
3.618236010220205,52.82993460842156
3.62910709406304,52.780577544617195
3.6399699640012693,52.73138579484874
3.6508246962732818,52.68235795184027
3.6616713659723144,52.63349262781155
3.6725100471648595,52.58478845391081
3.6833408129005187,52.536244079915754
3.6941637351855334,52.4878581738261
3.704978885073501,52.43962942163474
3.7157863326322524,52.39155652691782
3.7265861469762793,52.343638210533705
3.737378396283943,52.295873210313005
3.748163147814823,52.2482602807489
3.75894046792619,52.20079819269899
3.769710422089559,52.153485733091095
3.7804730748898563,52.10632170463565
3.7912284901067137,52.05930492555227
3.801976730632797,52.012434229287585
3.8127178585522787,51.9657084642513
3.823451935139568,51.91912649355806
3.834179020873783,51.8726871947482
3.8448991754533197,51.82638945962953
3.855612457807637,51.78023219385573
3.8663189261125717,51.734214316863195
3.8770186378023994,51.68833476154855
3.887711649582764,51.642592474057246
3.898398017443104,51.596986413559506
3.9090777966861245,51.551515551904345
3.9197510418543686,51.50617887397309
3.93041780691095,51.46097537653558
3.9410781450847208,51.4159040686377
3.9517321089615756,51.37096397144259
3.962379750481637,51.32615411782487
3.9730211209488555,51.28147355224148
3.9836562710418058,51.236921330546366
3.994285250824837,51.19249651980653
4.004908109755413,51.14819819813341
4.015524896695906,51.1040254544242
4.026135659940035,51.0599773883208
4.036740447157403,51.01605310994474
4.047339305498734,50.97225173976284
4.0579322815409355,50.92857240841692
4.068519421312004,50.88501425656352
4.0791007702998865,50.84157643471881
4.089676373460953,50.79825810310327
4.100246275228405,50.75505843149072
4.110810519520511,50.71197659906116
4.121369149748652,50.66901179425398
4.131922208825149,50.626163214628775
4.142469739171065,50.58343006672282
4.153011782723781,50.54081156591543
4.163548380944399,50.49830693629514
4.174079574825126,50.455915410525265
4.184605404896307,50.41363622971796
4.195125911233547,50.37146864330533
4.20564113346451,50.329411908916626
4.216151110775721,50.28746529225607
4.226655881919185,50.24562806698249
4.237155485218912,50.20389951459319
4.247649958577202,50.162278924308005
4.2581393394809215,50.120765592958186
4.268623665010555,50.07935882487358
4.279102971832347,50.038057931770155
4.289577296231329,49.99686223265311
4.300046674090643,49.95577105370542
4.31051114090995,49.91478372818333
4.320970731808799,49.87389959631837
4.3314254815319355,49.83311800521856
4.34187542445484,49.792438308768595
4.352320594588884,49.75185986753584
4.362761025586611,49.71138204867574
4.373196750746781,49.67100422584019
4.3836278030193725,49.63072577908634
4.394054215010707,49.590546094785644
4.404476018987954,49.55046456554003
4.414893246885621,49.510480590119144
4.425305930302589,49.470593573250405
4.435714100521915,49.430802925785045
4.446117788499955,49.391108064370634
4.456517024878716,49.35150841149109
4.466911839988341,49.312003395366254
4.47730226385165,49.27259244987292
4.4876883261881915,49.23327501446881
4.498070056418386,49.19405053411915
4.50844748366761,49.154918459221236
4.518820636770203,49.11587824553395
4.529189544273363,49.07692935410391
4.539554234440952,49.03807125120054
4.549914735257404,48.99930340824153
4.560271074431272,48.960625301730126
4.570623279399082,48.92203641318562
4.580971377328791,48.8835362290799
4.591315395123389,48.84512424077179
4.601655359424385,48.8067999444451
4.611991296615202,48.76856284104518
4.6223232328245505,48.730412436219574
4.632651193929769,48.6923482402558
4.642975205560022,48.654369768023955
4.653295293099616,48.616476538917226
4.663611481691012,48.578668076795275
4.673923796238002,48.54094390992825
4.6842322614087815,48.50330357094072
4.69453690163891,48.46574659675666
4.704837741134285,48.42827252854682
4.715134803873377,48.3908809116751
4.725428113613374,48.35357129564791
4.735717693886478,48.316343234060255
4.746003568009147,48.27919628454802
4.756285759081628,48.242130008737476
4.766564289991289,48.20514397219542
4.7768391834151736,48.16823774438309
4.787110461822734,48.13141089860697
4.797378147478247,48.09466301197338
4.807642262443464,48.05799366534178
4.81790282858002,48.021402443280444
4.828159867538817,47.984888934006975
4.838413400827837,47.94845272941527
4.848663449683681,47.91209342489249
4.858910035204783,47.87581061941519
4.869153178288118,47.83960391543977
4.879392899644816,47.80347291887248
4.8896292198021545,47.76741723903182
4.899862159105878,47.731436488605816
4.910091737722352,47.69553028361366
4.9203179756406,47.659698243367885
4.930540892674534,47.6239399904348
4.940760508464935,47.58825515059691
4.950976842481483,47.55264335281655
4.961189914024817,47.51710422919859
4.971399742228511,47.48163741495425
4.9816063460609135,47.44624254836685
4.991809744327174,47.410919270755485
5.002009955671174,47.37566722643984
5.012206998577186,47.34048606270925
5.022400891371984,47.30537542978537
5.032591652226398,47.270334980792086
5.042779299157303,47.235364371720856
5.052963850029183,47.20046326140031
5.063145322556056,47.165631311463365
5.073323734303024,47.13086818631683
5.083499102688035,47.09617355310966
5.093671444983589,47.061547081703985
5.103840778318187,47.02698844464433
5.114007119678193,46.99249731712773
5.124170485909226,46.9580733769758
5.134330893717832,46.923716304604994
5.144488359680561,46.88942578301415
5.154642900207613,46.855201497680454
5.164794531620104,46.82104313668435
5.174943270075858,46.78695039052916
5.185089131608617,46.752922952191675
5.195232132122005,46.71896051708038
5.2053722873908574,46.685062783008554
5.215509613062798,46.65122945016918
5.22564412465943,46.617460221109866
5.235775837577756,46.58375480070748
5.24590476709162,46.55011289614361
5.256030928352844,46.5165342168809
5.266154336392783,46.48301847463704
5.27627500612338,46.44956538336333
5.286392952338614,46.41617465922067
5.296508189715604,46.38284602055607
5.306620732816004,46.34957918787992
5.316730596087132,46.31637388384395
5.326837793863148,46.28322983321904
5.336942340366394,46.250146762873165
5.347044249708385,46.21712440174947
5.3571435358911055,46.18416248084644
5.367240212808021,46.15126073319475
5.377334294245378,46.11841889383854
5.387425793883195,46.085636699813456
5.397514725296407,46.05291389012674
5.4076011019559225,46.0202502057391
5.417684937229702,45.98764538954181
5.427766244383877,45.95509918633943
5.437845036583672,45.92261134283089
5.447921326894581,45.89018160758888
5.457995128283176,45.85780973104195
5.468066453618238,45.82549546545701
5.478135315671424,45.793238564918234
5.48820172711819,45.761038785311285
5.498265700538577,45.72889588430485
5.508327248437623,45.69680962137245
5.518386383186128,45.66477975764654
5.528443117095898,45.63280605606473
5.538497462378443,45.60088828125777
5.548549431155061,45.569026199554735
5.558599035457712,45.53721957896642
5.5686462872300435,45.5054681891676
5.578691198328068,45.473771801483245
5.58873378052119,45.44213018887075
5.598774045492938,45.410543125904866
5.608812004841918,45.379010388762474
5.618847670082489,45.34753175520738
5.628881052645823,45.31610700457341
5.63891216388043,45.28473591775304
5.648941015047231,45.25341827715366
5.658967617350023,45.22215386681037
5.668991981876737,45.19094247212121
5.6790141196597235,45.15978388008245
5.689034041646784,45.128677879149905
5.69905175869788,45.09762425922798
5.709067281630188,45.06662281175063
5.719080621144097,45.035673329511916
5.729091787881041,45.00477560676864
5.73910079240731,44.97392943919354
5.7491076452148615,44.94313462386261
5.759112356722019,44.912390959242394
5.769114937274207,44.88169824517703
5.779115397144652,44.85105628287509
5.789113746535094,44.82046487489783
5.799109995576443,44.789923825146666
5.80910415432951,44.759432938851035
5.8190962327855384,44.72899202255618
5.829086240867034,44.698600884110526
5.839074188428211,44.668259332655666
5.849060085255751,44.63796717861299
5.859043941069429,44.60772423367233
5.869025765522606,44.577530310782464
5.879005568203003,44.547385224137216
5.888983358633151,44.51728878916602
5.898959146271126,44.487240822522075
5.908932940511022,44.4572411420721
5.918904750683559,44.42728956688526
5.9288745860567476,44.39738591722209
5.938842455836334,44.36753001452498
5.948808369166409,44.33772168140685
5.95877233513001,44.30796074164133
5.96873436274959,44.27824702015234
5.97869446098758,44.24858034300435
5.988652638747057,44.21896053739175
5.998608904872029,44.18938743163007
6.008563268148172,44.15986085514536
6.018515737303218,44.13038063846452
6.028466321007582,44.100946613207014
6.038415027874779,44.07155861207339
6.048361866461957,44.04221646883767
6.058306845270395,44.01292001833818
6.068249972745953,43.98366909646729
6.078191257279655,43.954463540162784
6.088130707208093,43.925303187399294
6.098068330813903,43.89618787717946
6.108004136326264,43.8671174495249
6.117938131921348,43.83809174546723
6.127870325722736,43.809110607041205
6.137800725801932,43.78017387727456
6.147729340178843,43.75128140017964
6.157656176822189,43.72243302074683
6.167581243649885,43.693628584934295
6.1775045485296145,43.66486793966116
6.1874260992791,43.63615093279939
6.197345903666629,43.60747741316572
6.20726396941145,43.57884723051293
6.217180304184135,43.5502602355234
6.227094915606979,43.52171627980114
6.237007811254571,43.493215215863565
6.246918998654029,43.464756897134386
6.256828485285586,43.436341177939056
6.26673627858249,43.40796791348546
6.276642385932278,43.37963695987576
6.2865468146764965,43.35134817408553
6.296449572111202,43.32310141396003
6.306350665487422,43.29489653820717
6.316250102011317,43.26673340639187
6.326147888845011,43.2386118789262
6.336044033106433,43.21053181706574
6.345938541870083,43.18249308290041
6.355831422167122,43.15449553934939
6.365722680985892,43.12653905015317
6.375612325272196,43.09862347986822
6.385500361929666,43.07074869385924
6.395386797820082,43.04291455829399
6.405271639763785,43.015120940136036
6.415154894539919,42.987367707138155
6.425036568886854,42.95965472783732
6.434916669502437,42.931981871547585
6.444795203044465,42.90434900835377
6.454672176130635,42.876756009106536
6.4645475953394875,42.84920274541514
6.474421467210138,42.821689089642064
6.484293798242927,42.79421491489706
6.494164594899585,42.76678009503135
6.504033863603537,42.739384504631836
6.513901610740407,42.71202801901559
6.5237678426580334,42.68471051422367
6.533632565666982,42.657431867015774
6.543495786040706,42.630191954865154
6.553357510016007,42.60299065595234
6.563217743793055,42.57582784916045
6.573076493536003,42.5487034140691
6.582933765372953,42.52161723094967
6.592789565396544,42.494569180759314
6.602643899664091,42.46755914513696
6.612496774197714,42.44058700639662
6.622348194984648,42.41365264752328
6.632198167978079,42.386755952166276
6.642046699096392,42.35989680463979
6.6518937942244545,42.3330750899075
6.661739459213111,42.30629069358778
6.671583699879879,42.27954350194353
6.681426522009143,42.2528334018784
6.691267931352185,42.22616028093255
6.70110793362774,42.199524027277455
6.710946534522067,42.172924529711
6.720783739689204,42.14636167765272
6.730619554751316,42.11983536114014
6.740453985298789,42.09334547082329
6.750287036890651,42.066891897960204
6.760118715054646,42.04047453441295
6.769949025287599,42.01409327264229
6.779777973055482,41.98774800570514
6.789605563793906,41.96143862724733
6.799431802908093,41.935165031501924
6.809256695773247,41.90892711328329
6.819080247734793,41.88272476798378
6.828902464108455,41.85655789156907
6.838723350180645,41.83042638057401
6.8485429112086305,41.804330132098656
6.858361152420678,41.77826904380397
6.868178079016375,41.75224301390788
6.877993696166769,41.7262519411812
6.887808009014635,41.70029572494365
6.897621022674633,41.67437426506041
6.907432742233528,41.64848746193701
6.917243172750457,41.62263521651689
6.927052319257009,41.59681743027618
6.936860186757575,41.571034005221165
6.946666780229411,41.54528484388349
6.956472104623042,41.519569849315474
6.9662761648620055,41.49388892509383
6.976078965843707,41.468241975299534
6.985880512439076,41.44262890453471
6.995680809492986,41.417049617902656
7.00547986182449,41.39150402101382
7.015277674226628,41.365992019974655
7.025074251467303,41.34051352139364
7.034869598288817,41.31506843236966
7.04466371940838,41.28965666049145
7.054456619518192,41.26427811383457
7.064248303285668,41.2389327009579
7.074038775353596,41.213620330899474
7.083828040340282,41.188340913173874
7.0936161028398255,41.163094357768145
7.103402967422194,41.13788057514023
7.113188638633322,41.112699476213194
7.122973121001774,41.08755097233756
7.132756419007463,41.06243497547079
7.14253853714438,41.03735139780657
7.152319479858327,41.01230015213892
7.162099251578125,40.98728115167674
7.171877856709753,40.96229431007549
7.181655299636433,40.937339541435776
7.1914315847187416,40.912416760299756
7.201206716294776,40.88752588164785
7.210980698680405,40.862666820895534
7.220753536169295,40.837839493891586
7.230525233041339,40.81304381691357
7.2402957935294685,40.788279706667105
7.250065221870719,40.76354708028069
7.259833522271804,40.738845855303396
7.269600698918028,40.714175949703225
7.279366755973434,40.689537281863075
7.289131697580991,40.66492977057884
7.298895527862793,40.64035333505557
7.308658250920063,40.61580789490577
7.318419870833385,40.591293370146474
7.328180391662887,40.56680968119565
7.337939817448854,40.5423567488778
7.347698152195942,40.51793449440444
7.357455399942123,40.49354283934841
7.3672115646320275,40.46918170575587
7.376966650235968,40.4448510159972
7.386720660693574,40.42055069284325
7.396473599925347,40.396280659451364
7.4062254718322755,40.37204083935855
7.415976280296048,40.34783115648053
7.425726029179238,40.3236515351087
7.435474722325263,40.29950189990794
7.445222363558845,40.275382175914345
7.454968956685779,40.25129228853226
7.4647145054932,40.22723216353263
7.474459013749845,40.20320172704986
7.484202485203743,40.17920090557867
7.49394492359154,40.155229625968225
7.503686332626551,40.13128781545551
7.513426716000643,40.10737540157935
7.523166077393809,40.083492312267424
7.532904420466118,40.05963847578874
7.5426417488600555,40.03581382075871
7.552378066200474,40.01201827613934
7.562113376094805,39.98825177123521
7.571847682133148,39.964514235692285
7.581584865080643,39.940736695675945
7.591450108640199,39.914693773097326
7.6014098570955,39.88698022459431
7.611436820938387,39.85807997309119
7.621519994964633,39.82818774453482
7.63165282601742,39.797419241832316
7.641830803252869,39.76585393341818
7.652050558404309,39.73355102490953
7.662309439455212,39.700557025041746
7.672605278368686,39.66690986667727
7.682936252121837,39.632641371776096
7.693300793737509,39.59777882914262
7.703697532316904,39.5623460576416
7.714125250948082,39.52636415231678
7.724582856180261,39.48985202548548
7.735069355263355,39.45282680960357
7.745583838826556,39.41530416484177
7.75612546738778,39.37729851753071
7.766693460709349,39.33882324882805
7.777287089261281,39.29989084588949
7.7879056672910245,39.260513024584064
7.79854854713347,39.22070083023389
7.809215114493397,39.18046472113424
7.819904784499302,39.1398146384155
7.830616998376079,39.09876006494275
7.841351220619956,39.057310075330825
7.852106936584709,39.01547337871964
7.862883650402065,38.973258355351895
7.873680883197453,38.93067308866032
7.884498171524374,38.887725392528075
7.895335066008502,38.84442283531706
7.906191130163562,38.8007727612044
7.917065939343046,38.75678230844582
7.927959079821045,38.71245842574476
7.9388701479783315,38.667807886675725
7.949798749580962,38.62283730247031
7.960744499139065,38.577553133405004
7.971707019335728,38.53196169884285
7.982685940516933,38.48606918645511
7.993680900235715,38.439881660137544
8.004691542843483,38.39340506735301
8.015717519123369,38.34664524562407
8.026758485960736,38.29960792838816
8.037814106046536,38.25229875026758
8.048884047610219,38.20472325182047
8.0599679841785,38.156886883827845
8.07106559435774,38.10879501116942
8.082176561637159,38.060452916324515
8.093300574210588,38.011865802545486
8.104437324815772,37.96303879671254
8.115586510586118,37.91397695200779
8.1267478329205,37.86468525019051
8.137920997361343,37.81516860379531
8.149105713485291,37.76543185807987
8.160301694803325,37.71547979280397
8.171508658669945,37.665317123849896
8.18272632620031,37.61494850469854
8.193954422194556,37.56437852778161
8.205192675068533,37.51361172571356
8.216440816790405,37.46265257242153
8.227698582822521,37.41150548418154
8.238965712067957,37.360174820568865
8.250241946821276,37.3086648853326
8.261527032723018,37.25697992720435
8.272820718717728,37.205124140641736
8.284122757014833,37.15310166652038
8.29543290305236,37.100916592775434
8.306750915462864,37.04857295500042
8.318076556041692,36.9960747370057
8.329409589717073,36.94342587134336
8.340749784521652,36.89063023980312
8.352096911565766,36.83769167387775
8.36345074501185,36.784613955209025
8.374811062049854,36.73140081600948
8.386177642873806,36.67805593946992
8.397550270658947,36.624582960147904
8.408928731539778,36.57098546434691
8.420312814588437,36.51726699048056
8.431702311793616,36.463431029432726
8.443097018040548,36.40948102489857
8.45449673108541,36.355420373812215
8.465901251555577,36.30125242632307
8.477310382890975,36.24698048683382
8.488723931345055,36.19260781378674
8.500141706043191,36.138137619538995
8.511563518739571,36.08357307237517
8.522989184073673,36.02891729484478
8.534418519368637,35.974173365342764
8.545851344665635,35.91934431803826
8.557287482712283,35.86443314320185
8.568726758919611,35.809442787674236
8.580169001342561,35.75437615523456
8.59161404071463,35.699236106420976
8.603061710339091,35.64402545970798
8.614511846124326,35.58874699123863
8.62596428653204,35.53340343562399
8.637418872596074,35.47799748577175
8.648875447866727,35.422531793628195
8.660333858398722,35.36700897043757
8.671793952727317,35.31143158711518
8.683255581847693,35.25580217460935
8.694718599190809,35.200123224281086
8.706182860600732,35.14439718828051
8.717648224439658,35.088626479355604
8.729114551060743,35.032813473433535
8.74058170352165,34.97696050685074
8.7520495470834,34.92106987875787
8.763517949167106,34.86514385196211
8.774986779884381,34.80918464968254
8.786455911167767,34.753194461283364
8.797925217313994,34.69717543920616
8.809394574817475,34.64112970021873
8.820863862345542,34.585059325820794
8.832332960713781,34.52896636264982
8.843801752861177,34.47285282289085
8.855270123825017,34.4167206846876
8.866737960716252,34.36057189255135
8.878205152693944,34.30440835777595
8.889671590941404,34.248231958847484
8.90113716863903,34.19204454186313
8.912601780941216,34.135847920939995
8.924065324950202,34.079643878632425
8.935527699691294,34.023434166344806
8.946988806087676,33.967220504746464
8.958448546935564,33.9110045841845
8.969906826878923,33.85478806509672
8.981363552384929,33.79857257842402
8.992818631718736,33.74235972602194
9.004271974918927,33.68615108107017
9.01572349377284,33.629948188480746
9.02717310179179,33.573752565306975
9.03862071418676,33.517565701147454
9.050066247843981,33.46138905855029
9.061509621300628,33.40522407341655
9.072950754720791,33.34907215539713
9.08438956987151,33.29293468829321
9.095825990098948,33.23681303044988
9.107259940304615,33.180708515150194
9.118691346922079,33.12462245100384
9.130120137893464,33.06855612233656
9.14154624264643,33.01251078957316
9.152969592071075,32.9564876896208
9.164390118497344,32.90048803624616
9.175807755672219,32.844513020453284
9.187222438737535,32.78856381085387
9.198634104207665,32.732641554038416
9.210042689947654,32.67674737494049
9.221448135151338,32.62088237720045
9.23285038031997,32.56504764352359
9.244249367240668,32.509244236036615
9.255645038965586,32.453473196637404
9.26703733979079,32.397735547345825
9.278426215235736,32.342032290645676
9.289811612022882,32.286364409827016
9.301193478057458,32.23073286932238
9.31257176240748,32.17513861503946
9.323946415284123,32.1195825746912
9.335317388022228,32.0640656581201
9.346684633061056,32.00858875761935
9.35804810392524,31.953152748251796
9.369407755206208,31.89775848816087
9.380763542543482,31.842406818882683
9.392115422590404,31.78709856570409
9.403463353059559,31.73183453775004
9.414807292611261,31.676615528598475
9.426147200897736,31.621442316361968
9.437483038530491,31.56631566403358
9.448814767062844,31.51123631977223
9.460142348974365,31.456205017177442
9.471465747652921,31.401222475573576
9.482784927379186,31.346289400280085
9.49409985331035,31.29140648288092
9.50541049146416,31.236574401491442
9.516716808703636,31.18179382101764
9.528018772721271,31.127065393415386
9.539316352024308,31.072389757943874
9.550609515919536,31.017767541414234
9.561898234498898,30.96319935843599
9.57318247862487,30.908685811659403
9.584462219916277,30.854227492012946
9.595737430734394,30.79982497893831
9.607008084169207,30.74547884062017
9.618274154025812,30.691189634213554
9.629535614811127,30.6369579060674
9.640792441720912,30.58278419194223
9.652044610626724,30.528669017228193
9.663292098063486,30.474612897155637
9.674534881202064,30.420616337104594
9.68577293788977,30.366679832449005
9.6970062465672,30.312803869250565
9.708234786299423,30.258988924156544
9.719458536754649,30.20523546466244
9.730677478269802,30.15154394882871
9.7418915915555,30.097914827222503
9.753100858080215,30.044348540654966
9.764305259813641,29.990845521888655
9.775504779273653,29.937406195456628
9.786699399515824,29.884030977837142
9.797889104123263,29.830720277625336
9.809073877196584,29.777474495701302
9.820253703343992,29.724294025394975
9.831428567671619,29.671179252649395
9.842598455774011,29.61813055617807
9.853763353724872,29.565148307622678
9.864923248067837,29.512232871705056
9.876078125771299,29.459384606610524
9.887227974400561,29.406603862972617
9.898372781747236,29.353890986342652
9.909512536182882,29.30124631500589
9.920647226469429,29.24867018128397
9.931776841787368,29.196162911437344
9.942901371727586,29.14372482580017
9.954020806283985,29.091356238910077
9.965135135845046,29.039057459636975
9.976244351186827,28.986828791308984
9.987348443461126,28.934670531843565
9.998485728444976,28.88184031687387
10.009952682823688,28.822584859964277
10.021639731409755,28.759011161421
10.033495601198727,28.69210089122087
10.045497398368909,28.622287193732003
10.057631155706018,28.54983083287055
10.069887138079078,28.474910868457787
10.082258003441341,28.397660145734545
10.094737909165934,28.318182528425965
10.1073220174488,28.23656243034574
10.12000619623462,28.152870576319657
10.132786826312298,28.067167717089625
10.145660670614646,27.9795071463823
10.158624782173993,27.889936474218345
10.171676437260881,27.798498916117214
10.184813085580119,27.705234254739626
10.198032312404093,27.61017957254228
10.211331809298324,27.513369819814105
10.224709351184517,27.41483826145737
10.238162778179824,27.314616832515988
10.251689981105025,27.212736423713714
10.265288889860331,27.109227112377322
10.278957464076429,27.004118350082983
10.292693685596998,26.89743911553409
10.306495552452448,26.789218039148018
10.320361074062674,26.679483504366765
10.334288267460646,26.568263729633195
10.348275154373258,26.45558683415276
10.362319759023723,26.341480889980264
10.376420106547702,26.225973962485288
10.39057422193119,26.10909414090548
10.404780129393897,25.990869560421356
10.419035852152833,25.8713284169621
10.433339412510303,25.75049897578343
10.447688832217354,25.628409574718557
10.46208213306959,25.505088622891815
10.476517337698551,25.380564595590258
10.490992470515788,25.254866025870363
10.505505558833399,25.12802149369707
10.520054633984762,25.000059612547563
10.534637732645647,24.87100901460867
10.549252898141408,24.740898334550774
10.563898181808648,24.609756192370185
10.578571644381187,24.47761117559429
10.593271357368128,24.344491821306757
10.607995404423466,24.21042659795091
10.622741882740133,24.075443887735517
10.637508904297572,23.939571968411684
10.652294597192027,23.802838997472758
10.667097106832468,23.665272995573314
10.681914597104969,23.526901831621636
10.696745251466824,23.38775320882844
10.711587273970238,23.24785465195482
10.726438890210867,23.107233495850355
10.741298348199823,22.965916875348015
10.756163919156318,22.82393171658393
10.77103389821994,22.6813047297733
10.785906605083358,22.538062403473166
10.80078038454511,22.394231000347784
10.815653606981872,22.249836554413
10.8305246687588,22.10490486986944
10.845391992529176,21.959461521154306
10.860254027511981,21.813531854758715
10.875109249664549,21.667140992190248
10.88995616180588,21.520313834380435
10.904793293677479,21.37307506736561
10.919619201947594,21.22544916919451
10.934432470163982,21.077460417998523
10.949231708659921,20.929132901144836
10.964015554417086,20.78049052540286
10.97878267089111,20.63155702803376
10.993531747804788,20.482355988733616
11.00826150091195,20.332910842319933
11.022970671739154,20.183244892092052
11.03765802730827,20.03338132376119
11.052322359845265,19.883343219860944
11.066962486479431,19.733153574538672
11.08157724893787,19.582835308631775
11.09616551323905,19.43241128493194
11.110726169372473,19.281904323534576
11.12525813107434,19.131337216839665
11.139760335434925,18.98073274540588
11.154231742743866,18.83011369232083
11.168671336097669,18.679502858366874
11.18307812138841,18.528923075493058
11.197451126835954,18.378397221355527
11.21178940302415,18.227948231706417
11.226092022655791,18.077599112880513
11.240358080466024,17.927372953281058
11.25458669313569,17.77729293377131
11.268776999249903,17.62738233709938
11.28292815929214,17.477664556149673
11.297039355672622,17.32816310091019
11.311109792820346,17.178901604202437
11.32513869725234,17.029903825653637
11.3391253177726,16.881193654601333
11.353068925628731,16.732795110873727
11.366968814759787,16.58473234425329
11.380824302058869,16.43702963192478
11.394634727678632,16.289711374154596
11.408399455368718,16.142802088158486
11.422117872858268,15.996326399671974
11.43578939224856,15.850309032969628
11.449413450457817,15.704774798446946
11.462989509689468,15.559748578671426
11.476517057858258,15.415255311305632
11.489995609157498,15.271319971381226
11.503424704530804,15.127967550448647
11.516803912267047,14.98522303381041
11.53013282819508,14.843111377566135
11.543411076918083,14.701657479211773
11.556638311455325,14.560886153516362
11.569814214491279,14.420822097905292
11.582938498410096,14.281489864979786
11.596010905954468,14.14291382743062
11.609031210635004,14.005118144045598
11.621999217140928,13.868126724138618
11.634914761719205,13.731963191223558
11.64777771247842,13.596650844529414
11.660587969705917,13.462212622448437
11.6733454660442,13.32867106307439
11.686050166799157,13.196048265748525
11.69870206977714,13.064365852351276
11.711301205583037,12.933644928890054
11.72384763750665,12.803906047563586
11.736341461341867,12.675169169456813
11.748782805309524,12.547453628312217
11.761171829805866,12.420778095379786
11.773508726928421,12.29516054568455
11.785793720242728,12.170618225919661
11.798027064194429,12.047167624131852
11.810209043563091,11.924824441413769
11.82233997281292,11.803603565592564
11.834420195401702,11.683519048227167
11.84645008294381,11.564584081871446
11.858430034391787,11.446810982461521
11.870360475099828,11.330211172892508
11.882241855840551,11.214795169731639
11.89407465176751,11.100572572757244
11.90585936132053,10.987552057338089
11.917596505093464,10.875741369687791
11.929286624655568,10.765147324966408
11.940930281340822,10.655775808204128
11.952528055008457,10.547631777994987
11.964080542780767,10.440719272890368
11.975588357764982,10.335041420397571
11.987052127763636,10.230600448490543
11.998472493958923,10.127397699559156
12.009850109732456,10.02543364624258
12.021185639135771,9.924707910215652
12.032479755921331,9.825219282132881
12.0437331420411,9.726965743362298
12.054946486531101,9.629944489975749
12.066120484273814,9.534151957723445
12.077255834818189,9.439583848417275
12.088353241233726,9.346235157431034
12.099413409000409,9.25410020215023
12.110437044938838,9.163172651204214
12.12142485618204,9.07344555431605
12.132377549191402,8.984911372614613
12.143295828818204,8.897562009256905
12.154180397412196,8.811388840214098
12.165031953978295,8.7263827450883
12.175851193381455,8.642534137829733
12.186638805600712,8.5598329972343
12.197395475032295,8.478268897114104
12.208121879840858,8.397831036037996
12.218818691358587,8.318508266547992
12.229486573533453,8.24028912377985
12.240126182421106,8.163161853397241
12.250738165724206,8.087114438794357
12.261323162375168,8.01213462749766
12.271881802161236,7.938209956727813
12.282414705390927,7.865327778078915
12.292922482596873,7.793475281291434
12.303405734295382,7.722639517054324
12.313865050734503,7.652807418937523
12.32430101174005,7.583965824246575
12.334714186546242,7.516101493989787
12.345105133676576,7.449201131840825
12.35547440085004,7.383251402140111
12.36582252491471,7.318238946936073
12.376150031806803,7.2541504020830425
12.38645743653315,7.190972412405653
12.396745243176184,7.128691645953354
12.407013944917312,7.067294807176906
12.417264024098706,7.006768650015563
12.4274959522267,6.947099989104625
12.437710190128398,6.888275710287607
12.447907187992245,6.830282781240908
12.458087385484683,6.773108260566535
12.468251211866349,6.716739306357717
12.47839908611874,6.661163184063121
12.488531417080464,6.606367273683771
12.498648603591786,6.55233907632991
12.508751034646226,6.4990662201692135
12.518839089442496,6.446536466098679
12.528913138001993,6.394737711255981
12.538973540608191,6.343657995436537
12.549020648502902,6.293285503355992
12.559054803919246,6.243608568411843
12.569076340259016,6.194615675583874
12.579085582273185,6.1462954639178005
12.589082846242556,6.09863672862296
12.599068440165532,6.05162842273927
12.609042663916584,6.005259658786831
12.619005809466353,5.9595197094703405
12.62895816102975,5.914398008739043
12.638899995276304,5.869884152017292
12.648831581478355,5.825967896787932
12.658753181708944,5.782639162368681
12.66866505101341,5.739888029754896
12.678567437583395,5.697704741202259
12.688460582931384,5.656079699700717
12.698344722050855,5.615003467885886
12.708220083598118,5.57446676756679
12.718086890046628,5.5344604783414475
12.727945357851253,5.4949756364621365
12.737795697607293,5.456003433504516
12.747638114206204,5.4175352149301546
12.7574728069883,5.3795624785507155
12.767299969892727,5.342076872905251
12.777119791603873,5.305070195558956
12.786932455694876,5.2685343913330485
12.796738140767987,5.2324615504735545
12.80653702058948,5.1968439066902645
12.816329264233643,5.161673835605966
12.826115036193602,5.126943852026114
12.835894496528802,5.092646608694126
12.845667800979365,5.058774893880613
12.855435101089471,5.0253216294041545
12.865196544325666,4.992279868560999
12.874952274192026,4.95964279403988
12.884702430342228,4.92740371582919
12.894447148688807,4.895556069119367
12.90418656150972,4.864093412203549
12.913920797551322,4.833009424381076
12.923649982129405,4.802297903865303
12.933374237226895,4.771952765699374
12.943093681588978,4.741968039682994
12.952808430815605,4.712337868310799
12.96251859745149,4.683056504726098
12.97222429089773,4.6541183112322235
12.981925618215538,4.625517755040585
12.991622683104742,4.597249409760968
13.00131558673796,4.56930795102008
13.01100442764509,4.541688155140929
13.020689301788812,4.5143848972174645
13.030370302637735,4.48739314921307
13.040047521237875,4.460707978085023
13.049721046281446,4.434324543935225
13.059390964174211,4.408238098185925
13.069057359100318,4.382443981783767
13.078720313085626,4.3569376234307216
13.088379906058922,4.331714537842721
13.09803621591143,4.30677032403671
13.107689318594375,4.2821006636267915
13.117339288011005,4.257701319252823
13.126986196324127,4.233568132805607
13.136630113834855,4.209697023938712
13.146271109078622,4.186083988465439
13.155909248874911,4.1627250968157865
13.16554459837496,4.139616492522121
13.175177221109026,4.1167543907315505
13.18480717903132,4.0941350767491
13.194434532564005,4.071754904605157
13.204059340639773,4.049610295653353
13.213681660743351,4.02769773719394
13.22330154895154,4.006013781125175
13.232919059972023,3.9845550426201823
13.242534247181265,3.9633181988320083
13.25214716266112,3.942299987623083
13.261757857234317,3.921497206320856
13.271366380498876,3.900906710499607
13.280972780861749,3.8805254127857323
13.290577105571108,3.8603502816892803
13.300179400747899,3.840378340458085
13.30977971141635,3.8206066659573996
13.319378081533808,3.8010323875716834
13.328974554019167,3.7816526861298834
13.338569170781183,3.762464792853678
13.348161972745222,3.743465988327996
13.357752999879883,3.724653601492355
13.36734229122231,3.7060250086554407
13.376929884902925,3.6875776325290484
13.386515818169718,3.6693089412839512
13.39610012741147,3.6512164476254663
13.405682848180248,3.633297707888727
13.4152640152138,3.615550321154239
13.424843662456453,3.5979719283815346
13.434421823080289,3.580560211562477
13.44399852950492,3.563312892892525
13.453573813417448,3.546227733959401
13.463147705790973,3.5293025349506886
13.47272023690346,3.5125351338776194
13.48229143635544,3.4959234058155673
13.491861333087519,3.479465262162307
13.501429955397114,3.4631586499111116
13.510997330955165,3.447001550940525
13.52056348682173,3.4309919813190253
13.530128449461845,3.4151279906252707
13.53969224459833,3.399407661504654
13.54925489789018,3.3838291081041523
13.558816434058327,3.368390476685425
13.568376877056597,3.353089944718186
13.577936250737764,3.337925719447911
13.587494578200056,3.3228960381541484
13.59705188243331,3.307999166823964
13.606608185356441,3.293233400683212
13.616163508804483,3.278597062537427
13.62571787405267,3.2640885027769677
13.635271301925284,3.249706098732949
13.644823812806825,3.2354482541553864
13.654375426652472,3.2213133987019287
13.663926162998726,3.207299987438217
13.673476040973528,3.1934065003490737
13.68302507930595,3.179631441859267
13.692573296336088,3.1659733403665005
13.702120710024166,3.152430747782236
13.711667337959739,3.1390022390841694
13.721213197370425,3.1256864118772847
13.730758305130633,3.1124818859649266
13.740302677769908,3.0993873029285317
13.749846331480953,3.086401325716735
13.759389282127648,3.0735226382431184
13.768931545252965,3.0607499449927182
13.778473136086031,3.0480819706362654
13.78801406954991,3.0355174596537227
13.79755436026836,3.02305517596463
13.807094022573043,3.0106939025670902
13.81663307051011,2.9984324411841383
13.826171517846724,2.9862696119175776
13.835709378077766,2.9742042529087946
13.845246664431658,2.9622352200074507
13.854783389876808,2.9503613864463163
13.8643195671273,2.93858164252344
13.873855208648662,2.9268948952908937
13.883390326663639,2.915300068249626
13.892924933157504,2.9037961010513778
13.902459039883501,2.8923819492058955
13.911992658367952,2.8810565837952735
13.921525799915358,2.8698189911930885
13.931058475613437,2.858668172790277
13.940590696337688,2.8476031447260595
13.950122472756316,2.8366229376247234
13.959653815334738,2.825726596337835
13.969184734339887,2.8149131796912643
13.978715239844837,2.8041817602379004
13.988245341732759,2.7935314240153315
13.997775049701227,2.7829612703083026
14.007304373266262,2.7724704114158465
14.016833321766127,2.7620579724237153
14.026361904365187,2.7517230909804993
14.035890130057707,2.741464917079437
14.04541800767164,2.7312826128435215
14.054945545871801,2.721175352315476
14.064472753163633,2.7111423212519234
14.073999637896582,2.701182716921547
14.083526208267262,2.6912957479074135
14.093052472322741,2.681480633912681
14.102578437963784,2.671736605571335
14.112104112947796,2.6620629042614135
14.121629504891835,2.6524587819227796
14.131154621275547,2.6429235008777012
14.140679469444166,2.633456333656119
14.150204056610997,2.6240565628229744
14.159728389860456,2.6147234808101065
14.169252476150525,2.6054563897506053
14.17877632231544,2.5962546013169523
14.188299935068134,2.587117436561704
14.197823321002875,2.578044225761962
14.207346486597437,2.5690343082664016
14.216869438215763,2.560087032345367
14.226392182109997,2.5512017550437345
14.235914724422889,2.542377842036749
14.245437071189954,2.5336146674888194
14.254959228341695,2.524911613914421
14.264481201705477,2.51626807204224
14.27400299700787,2.507683440681572
14.283524619876522,2.4991571265914154
14.293046075842,2.490688544351836
14.302567370339954,2.4822771162380883
14.312088508712769,2.4739222720967935
14.321609496211623,2.465623449224527
14.331130337997882,2.4573800922489557
14.34065103914538,2.4491916530114763
14.35017160464169,2.441057590453226


==> anc/Fig.5/beta_matter_600_VC=false.csv <==
nb/n0,sigma
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.0,92.99999999999999
0.7270987283210962,72.98442324089694
0.8199635558909277,71.04017463875763
0.8806193875498235,69.81286030218739
0.9290475044324805,68.85372683638134
0.9713127369409914,68.03075811745353
1.0095976507031523,67.29597760805184
1.0450078367566809,66.62492770126607
1.0782068085926688,66.00288843659473
1.109632209378475,65.42013476995895
1.139591497079314,64.86982764115072
1.1683107774113288,64.34693451626481
1.1959622314267646,63.84762185264671
1.2226806413803555,63.36888847609055
1.2485739022648321,62.908332102949586
1.2737300034684094,62.463994114995465
1.298221833257818,62.03425265406248
1.3221105844581902,61.61774679058675
1.3454482301147488,61.21332136853086
1.3682793625112222,60.81998601387602
1.3906425852616657,60.43688409180804
1.4125715846881435,60.06326880668045
1.4340959665583703,59.698484530073806
1.4552419181822198,59.341952021599816
1.4760327385124297,58.99315659288997
1.4964892670882521,58.65163852782599
1.5166302345242075,58.31698525312891
1.5364725512939272,57.988824885776296
1.5560315478289963,57.666820867498956
1.575321175346171,57.35066747539372
1.594354175180798,57.04008603617869
1.6131422223676142,56.73482171541955
1.6316960481369756,56.43464077753279
1.6500255449699561,56.1393282355858
1.6681398571716681,55.848685824444566
1.6860474593205714,55.56253024488285
1.7037562245220506,55.28069163552904
1.72127348402099,55.00301223753453
1.7386060795265126,54.729345223005815
1.7557604092165513,54.459553663498
1.7727424684199096,54.1935096184443
1.7895578856520973,53.931093327006415
1.8062119546523179,53.672192489401844
1.822709662947479,53.41670162588879
1.839055717389859,53.16452150342407
1.8552545670493799,52.91555862148908
1.871310423785598,52.6697247498144
1.8872272807785078,52.426936511775494
1.9030089292581303,52.18711500809183
1.9186589736406838,51.950185476192495
1.9341808452508553,51.71607698123626
1.9495778147839282,51.484722135293126
1.9648530036625453,51.2560568416527
1.980009394351962,51.03002006156335
1.995049839830326,50.80655360113074
2.0099770722138346,50.58560191625985
2.024793710673089,50.36711193387088
2.039502268693702,50.15103288777949
2.054105160747002,49.93731616782455
2.0686047084275243,49.72591518099187
2.083003146118862,49.51678522296823
2.0973026261494345,49.309883362236036
2.111505223727675,49.105168326504064
2.1256129412763243,48.90260040619928
2.1396277126138177,48.70214135878335
2.1535514067619603,48.50375432256285
2.167385831488883,48.30740373631193
2.1811327365990034,48.113055264628535
2.1947938169906944,47.920675728552325
2.2083707155011068,47.73023304101813
2.2218650255551267,47.54169614675953
2.2352782936344284,47.355034966307954
2.2486120215806062,47.17022034377297
2.2618676687455563,46.987223998109705
2.2750466540007563,46.80601847760909
2.2881503576164945,46.62657711737091
2.3011801230204227,46.44887399953536
2.3141372584450948,46.27288391607284
2.327023038472019,46.098582333947554
2.3398387054803935,45.925945362479425
2.352585471007095,45.754949722754475
2.3652645170245026,45.58557271893452
2.3778769971417844,45.417792211336156
2.390424037735423,45.251586591155935
2.402906739013313,45.0869347567315
2.415326176017981,44.923816091226676
2.4276833995721283,44.76221044165549
2.439979437171102,44.602098099147334
2.4522152938255504,44.443459780374084
2.4643919528579,44.286276610062465
2.4765103766356655,44.130530104539986
2.488571507377732,43.976202156130014
2.500576267656735,43.82327501861985
2.512525561190247,43.67173129340266
2.5244202733896244,43.52155391643246
2.536261271939628,43.372726145929654
2.548049407346713,43.225231550757954
2.559785513459456,43.07905399943887
2.5714704079632136,42.934177649763924
2.583104892851144,42.79058693896904
2.5946897548728525,42.64826657443487
2.606225765962129,42.50720152488125
2.6177136836451655,42.36737701202573
2.6291542514302257,42.22877850267554
2.640548199180219,42.09139170123014
2.6518962434687277,41.95520254256564
2.6631990879210123,41.82019718528068
2.674457423540475,41.68636200527989
2.6856719290216917,41.55368358967656
2.696843271050578,41.422148730993044
2.7079721045966227,41.291744421733576
2.7190590731698068,41.16245784868046
2.730104809126771,41.03427638878879
2.7411099338869818,40.907187603515965
2.752075058199372,40.78117923471961
2.763000782375934,40.65623920022423
2.7738876965208896,40.532355589671
2.784736380751847,40.40951666055196
2.795547405413187,40.287710834416636
2.8063213312825583,40.16692669324105
2.817058709770158,40.04715297595001
2.8277600830958853,39.92837857507344
2.838425984540232,39.81059253358971
2.8490569385296007,39.693784041795325
2.8596534608754003,39.57794243439701
2.870216058929951,39.46305718766788
2.880745231744949,39.34911791671398
2.891241470249487,39.23611437297402
2.9017052573708,39.12403644113156
2.9121370682417917,39.01287413772207
2.922537370288622,38.902617607820645
2.9329066234139143,38.79325712315608
2.9432452801110194,38.6847830799191
2.953553785654472,38.57718599651901
2.9638325781324517,38.47045651168987
2.974082088674103,38.36458538236103
2.9843027415281997,38.25956348176749
2.994494954197523,38.15538179760346
3.004659137554382,38.05203143014903
3.0147956959634485,37.94950359055238
3.024905027394045,37.84778959908695
3.0349875235447668,37.74688088350343
3.045043569905925,37.6467689773288
3.055073545938711,37.54744551839211
3.065077825132105,37.4489022472053
3.0750567751178344,37.351131005476105
3.085010757771207,37.254123734636764
3.094940129309651,37.15787247440871
3.1048452403893942,37.06236936139968
3.114726436200096,36.96760662773238
3.1245840565575653,36.87357659970336
3.1344184359947826,36.780271696470614
3.1442299038509463,36.68768442876827
3.1540187843588776,36.59580739764816
3.1637853967463543,36.50463329271924
3.1735300552656405,36.41415489287005
3.1832530693482335,36.32436506239937
3.1929547436431505,36.23525675152007
3.2026353781057955,36.1468229948249
3.2122952680760277,36.059056910164955
3.2219347043546946,35.97195169754688
3.2315539732786926,35.88550063804983
3.241153356797091,35.799697092931765
3.2507331325353648,35.71453450192007
3.2602935738743417,35.63000638302268
3.26983495003171,35.5461063314869
3.2793575260941137,35.46282801778115
3.288861563124856,35.38016518779216
3.2983473182065324,35.298111661235886
3.307815044514567,35.21666133086931
3.31726499137887,35.13580816152915
3.326697404347202,35.05554618921352
3.3361125252468975,34.97586952017237
3.3455105922456005,34.89677233001029
3.3548918399107897,34.81824886280388
3.364256499269194,34.74029343022916
3.373604797863443,34.662900410702896
3.3829369598073953,34.58606424853925
3.392253205847614,34.50977945310823
3.4015537534170237,34.43404059801595
3.410838816656972,34.358842320278995
3.4201086065466906,34.28417931956121
3.4293633308729077,34.2100463573262
3.438603194323671,34.1364382560354
3.447828398545905,34.06334989875218
3.457039142149005,33.990776227526815
3.4662356208064837,33.918712243550566
3.4754180272699213,33.84715300590365
3.4845865514472125,33.77609363114462
3.493741380398349,33.70552929214031
3.502882698430786,33.63545521779327
3.512010687120694,33.56586669216432
3.521125525359249,33.49675905373762
3.5302273893948355,33.42812769477005
3.539316452870356,33.35996806075236
3.54839288691773,33.29227564934102
3.55745686008062,33.225046010325094
3.566508538476704,33.158274744402554
3.5755480857758157,33.09195750281819
3.5845756631399706,33.02608998772658
3.593591429812927,32.960667946236825
3.602595542071686,32.89568718064965
3.6115881543131416,32.83114353652422
3.62056941863514,32.76703290871334
3.6295394848633036,32.7033512379011
3.638498500675851,32.640094511550906
3.6474466116315765,32.57725876297606
3.6563839611377524,32.51484006992555
3.6653106905648993,32.45283455494603
3.6742269392022076,32.39123838498842
3.6831328443835174,32.33004776955595
3.692028541447559,32.26925896119591
3.7009141637184855,32.20886825600977
3.709789842728346,32.1488719898353
3.7186557080425358,32.08926654112014
3.7275118873937165,32.03004832873635
3.736358506688052,31.971213811752296
3.745195690036723,31.91275948896708
3.754023559781468,31.8546818984488
3.762842236525318,31.796977616967908
3.771651839158024,31.739643259558967
3.780452484883533,31.682675479032618
3.789244289246474,31.626070965502795
3.7980273661665684,31.56982644590582
3.8068018279428646,31.513938683817447
3.8155677852891476,31.45840447808212
3.8243253473743373,31.403220663613983
3.8330746218286817,31.348384110156097
3.841815714773477,31.293891722075923
3.850548730841032,31.239740437850294
3.859273773203247,31.185927229710707
3.867990943592103,31.132449103406366
3.8767003423153485,31.079303097192547
3.885402068287911,31.02648628210183
3.8940962191215256,30.973995761146945
3.902782890913791,30.921828669143835
3.9114621785605204,30.869982172088807
3.9201341754676897,30.818453467706536
3.9287989743184983,30.767239781106134
3.9374566656724768,30.71633837224879
3.946107339405898,30.665746527727585
3.954751084020546,30.615461564322114
3.9633879868047615,30.565480827849644
3.9720181338520146,30.51580169280568
3.9806416100793074,30.466421562009664
3.989258499245051,30.417337866254645
3.997868883977376,30.368548063741585
4.006472845727425,30.320049640886218
4.015070464949056,30.271840109553203
4.023661820895712,30.22391700937594
4.032246991804385,30.176277905880788
4.040826054843981,30.128920390606577
4.049399086142792,30.081842080741108
4.0579661608042885,30.035040618806207
4.066527352922686,29.988513672346503
4.075082735597771,29.942258933624267
4.083632380949519,29.89627411931451
4.0921763601379935,29.850556970207492
4.100714743365463,29.80510525091267
4.1092475999060385,29.75991674957344
4.117774998107874,29.714989277568762
4.1262970054130825,29.670320669240898
4.134813688369301,29.62590878161055
4.143325112650303,29.581751494104516
4.15183134303402,29.53784670826861
4.160332443485569,29.494192347528827
4.168828477100931,29.45078635690174
4.177319506152308,29.40762670273088
4.185805592092311,29.364711372422246
4.194286795579189,29.32203837427608
4.20276317646228,29.27960573712006
4.211234793819467,29.237411510039863
4.219701705956256,29.195453762286473
4.228163970419381,29.15373058291885
4.236621644007938,29.112240080586535
4.245074782785086,29.070980383330305
4.253523442087149,29.02994963827799
4.261967676502188,28.98914601162617
4.27040754004892,28.948567687684207
4.278867438529824,28.90716303745248
4.287628998033307,28.852776544594313
4.296646391836108,28.787342543646528
4.3058967181512795,28.71180285181394
4.315383010455699,28.625971591904694
4.3251186878656895,28.52920091058187
4.335124835050883,28.42049285576544
4.345430096194439,28.298496594080994
4.356071775523312,28.16145042542214
4.3670979263085945,28.00707615697117
4.378570589517875,27.83241587829551
4.3905705856579536,27.63358865355124
4.403204490483017,27.405431185473972
4.416614564094497,27.140974205201122
4.4309919473240775,26.83071628342377
4.446590344749426,26.46178169307624
4.463724541248861,26.017632147226035
4.482696816125322,25.481008030019616
4.503521980196669,24.846704440995218
4.525456894727596,24.14563848388962
4.547066420858664,23.44580246424511
4.5672334319055095,22.804854225883528
4.585676165793908,22.24132448991723
4.602584228414415,21.749497519638915
4.618249415712586,21.31718150625865
4.632929833770357,20.932875964805937
4.646826494038961,20.587343981845816
4.660091060505656,20.273478665402166
4.672837964809164,19.985840830114384
4.685154528882724,19.720232770305454
4.6971083942988265,19.473372063801108
4.7087527821441695,19.24265489805829
4.720130200057888,19.025986444017843
4.73127507480551,18.821658881474892
4.7422156455467155,18.628262793928503
4.752975345076705,18.444621990491537
4.7635738224824555,18.269744910961784
4.774027710913593,18.102787904591896
4.784351212239752,17.94302712752302
4.79455654757647,17.789836768085124
4.804654308792947,17.64267198467979
4.814653735738662,17.501055391980636
4.824562937090972,17.36456625205409
4.834389068129499,17.232831745861937
4.84413847463703,17.105519872820604
4.853816811172565,16.982333611529572
4.8634291379319015,16.86300610653709
4.87298000173626,16.747296643502434
4.882473503258626,16.634987293222448
4.891913353849449,16.525880066971723
4.901302923479374,16.41979451565928
4.910645281433309,16.31656567507111
4.919943231245647,16.21604231081342
4.929199340616031,16.118085402926685
4.938415967197395,16.022566841451905
4.947595280970011,15.929368285465182
4.956739283751971,15.838380176396662
4.965849826123931,15.749500868878291
4.974928622333794,15.662635870050208
4.983977263503818,15.577697169208067
4.992997228940388,15.49460264313932
5.0019898966053775,15.413275531247285
5.010956552078403,15.333643967092383
5.019898396641282,15.25564056087351
5.0288165545041625,15.179202026211433
5.037712079280429,15.104268846068184
5.046585959697229,15.030784970691155
5.055439124928935,14.95869754733264
5.064272449205726,14.887956675197332
5.07309474521038,14.818033427287391
5.082290517186705,14.725726218631731
5.0918550519913355,14.611250306462553
5.1017399901303655,14.477428205689796
5.111931572775481,14.32497263200234
5.12241861164212,14.154419923398658
5.133183761948328,13.966664408379108
5.1441988634423526,13.763254568120326
5.155422999962349,13.546531344692633
5.166803683310581,13.319579567280636
5.178281179160476,13.08598410184703
5.1897948414333905,12.849452512156
5.201289452878329,12.613423278934887
5.212719737248169,12.380774411449401
5.224052254796919,12.153687160981153
5.235265011359505,11.933650964845883
5.246345682903956,11.721558049305765
5.257289346234979,11.517833917255786
5.268096308135499,11.322566484839223
5.278770310473974,11.135615352051364
5.289317174689539,10.956695982934693
5.2997438407839805,10.785440550087497
5.310057718830283,10.62143988852168
5.320266270469597,10.464271273800334
5.3303767516943035,10.313516091346662
5.340396064827868,10.168770536779878
5.350330682366465,10.029651639639294
5.360186616820147,9.895800221587686
5.369969419101429,9.766881894189007
5.37968419387916,9.642586840248988
5.38933562449254,9.522628873612822
5.398928002222698,9.406744096895224
5.408465257538115,9.294689370987424
5.417950990838304,9.186240721785856
5.427388501950621,9.081191768505887
5.436780818080289,8.979352217605244
5.446130718758037,8.880546454402303
5.455440759732667,8.78461223385885
5.464713293837439,8.691399484093045
5.473950490154674,8.600769214431576
5.483154351192595,8.512592524090882
5.4923267284578845,8.426749706386172
5.501469336117569,8.343129438059844
5.510583763675543,8.2616280494242
5.519671487034701,8.182148864108425
5.528733878561723,8.104601604847973
5.537772216099352,8.028901857329076
5.54678769111574,7.954970585012243
5.555781415900603,7.882733691921796
5.5647544302726155,7.812121626232195
5.573707707436091,7.743069021872771
5.582642159394812,7.675514373840892
5.591558641712783,7.609399742911095
5.6004579580296285,7.54467048714484
5.609340863989567,7.481275018631874
5.618208070864283,7.419164580883747
5.62706024889552,7.3582930460424825
5.635898030217743,7.298616729810376
5.6447220116820915,7.2400942218456805
5.653532757312422,7.18268623070409
5.662330800641715,7.12635544128218
5.671116646736979,7.071066384581056
5.6798907741980855,7.016785317116295
5.688653636888492,6.963480110545079
5.697405665568181,6.911120149693409
5.706147269389965,6.859676238505467
5.714878837278736,6.809120513160406
5.723600739204198,6.75942636171688
5.732313327356662,6.710568349715241
5.741016937234415,6.662522151217444
5.749711888642103,6.615264484780812
5.7583984866454285,6.568773054143407
5.767077022452257,6.523026492884751
5.775747774116856,6.478004312922125
5.7844110074044135,6.433686856434081
5.79306697639816,6.390055252264428
5.801715924348239,6.347091371700209
5.8103580838555855,6.304777792784273
5.818993677786723,6.263097762453501
5.827622920196574,6.222035158283855
5.836246015427409,6.181574466357873
5.844863160126087,6.141700741546151
5.853474542859608,6.102399584208017
5.862080344687456,6.063657112846914
5.870680739540537,6.025459939307657
5.879275894577061,5.987795145448924
5.8878659705165495,5.9506502611886445
5.8964511219539295,5.914013243823648
5.905031497655123,5.877872458539395
5.913607240850164,5.842216660331535
5.922178489438744,5.807034975450752
5.93074537631279,5.772316886778032
5.9393080295497365,5.738052217180221
5.947866572634299,5.704231115158165
5.95642112466944,5.670844040985157
5.964971800570563,5.637881753531432
5.973518711260824,5.605335297866805
5.982061963826298,5.573195993504706
5.990601661699989,5.5414554229937645
5.999137904822428,5.510105422097185
6.007670789752855,5.47913806829639
6.0162004098927815,5.448545672254315
6.024726855519572,5.418320768872976
6.033250213967458,5.388456107829194
6.041770569757639,5.358944645924525
6.050288004691524,5.329779538939585
6.058802597965604,5.300954134311461
6.067314426275875,5.272461963964433
6.075823563874277,5.244296737668495
6.0843300828719125,5.216452335801616
6.092834052947116,5.188922804522766
6.101335541687725,5.161702348910363
6.109834614720064,5.134785327287999
6.118331335793569,5.108166246134867
6.12682576643342,5.0818397548882
6.135317966604461,5.055800641072007
6.143807994415556,5.030043825363156
6.152295906298081,5.004564357262894
6.160781757045384,4.97935741073099
6.169265599768449,4.954418280269748
6.177747486474743,4.929742375526823
6.1862274670713555,4.905325220580084
6.194705590511754,4.8811624466505545
6.203181904218721,4.857249791417968
6.211656454334307,4.833583094555394
6.220129285716893,4.81015829341842
6.228600442000474,4.7869714220316615
6.237069965573168,4.764018606940312
6.245537897860332,4.74129606406475
6.254004278999456,4.7188000972791855
6.262469148080896,4.696527094083019
6.270932543172105,4.674473524134089
6.279394501405878,4.6526359367066945
6.287855058839016,4.631010957860048
6.296314250643148,4.609595288706997
6.304772111119122,4.58838570276293
6.313228673605743,4.567379044277185
6.32168397064249,4.546572225837121
6.330138033930989,4.525962226645138
6.338590894305067,4.505546090446273
6.347042582088812,4.485320923874565
6.355493126458116,4.465283894596022
6.363942556091259,4.445432229753713
6.372390899028206,4.4257632138006295
6.3808381824228,4.406274187961632
6.389284432826818,4.386962547826596
6.397729676400189,4.367825741597536
6.406173938247687,4.348861270156575
6.41461724315319,4.330066684092301
6.42305961523942,4.311439583166108
6.431501078056791,4.292977614865846
6.439941654599837,4.274678473160182
6.4483813673231545,4.256539897293759
6.4568202381569035,4.238559670621932
6.465258288521506,4.220735619482051
6.4736955393399525,4.2030656120962115
6.482132011061044,4.185547557463762
6.490567723659166,4.168179404663069
6.499002696652089,4.15095914115527
6.507436948974102,4.133884792898483
6.515870499710949,4.116954421308791
6.5243033666538075,4.100166125915317
6.532735567770004,4.083518039982603
6.54116712048655,4.067008331423506
6.549598041846773,4.050635201620729
6.558028348509236,4.0343968846411284
6.566458056775274,4.018291646432287
6.57488718258915,4.002317784091641
6.583315741545044,3.9864736251306216
6.591743748907675,3.9707575267555395
6.60017121960228,3.955167875202772
6.608598168236816,3.9397030850765136
6.617024609122947,3.9243615985944356
6.625450556241256,3.909141885153721
6.6338760232942935,3.8940424405381373
6.64230102369126,3.879061786406606
6.650725570548496,3.8641984698533816
6.659149676752642,3.849451062068511
6.667573354855515,3.8348181593437394
6.675996617192632,3.820298380987266
6.684419475833828,3.805890369579717
6.692841942600287,3.7915927903258124
6.70126402906856,3.7774043305711063
6.7096857465869695,3.7633236992247148
6.7181071062461255,3.7493496265011625
6.726528118990426,3.735480863286765
6.734948795427237,3.7217161807671184
6.743369146030297,3.70805436997186
6.751789181042061,3.6944942414709394
6.760208910502194,3.6810346247449117
6.768628344218086,3.6676743681221526
6.777047491928664,3.6544123377041666
6.785466362993036,3.641247418189567
6.793884966708697,3.628178511309023
6.80230331216736,3.6152045360970617
6.81072140824324,3.60232442838377
6.819139263760319,3.5895371405736918
6.827556887196968,3.5768416410113844
6.835974286982338,3.5642369140349106
6.844391471340158,3.5517219592745986
6.852808448389934,3.539295792188443
6.861225226023352,3.52695744233085
6.869641811982475,3.5147059541621757
6.878058214005789,3.502540386858785
6.8864744394666415,3.490459813030683
6.894890495740652,3.478463319440347
6.903306390027639,3.466550006305107
6.911722129394888,3.4547189870682846
6.920137720754409,3.442969388190128
6.9285531709292485,3.4313003489705767
6.936968486648726,3.419711020806574
6.9453836744145425,3.4082005681226604
6.9537987406440065,3.3967681667956056
6.96221369166645,3.385413004722615
6.97062853367937,3.374134281301119
6.979043272772433,3.362931207778768
6.987457914889861,3.3518030058369472
6.995872465963705,3.340748908828014
7.004286931682851,3.3297681604252474
7.0127013177218,3.318860015122639
7.0211156296301205,3.308023737750781
7.0295298728570845,3.297258603349206
7.037944052753833,3.2865638969839814
7.046358174575324,3.275938913569189
7.054772243482337,3.26538295769214
7.0631862645433765,3.254895343442702
7.071600242736647,3.2444753942484503
7.0800141829435095,3.234122442712173
7.088428089942566,3.223835830416392
7.096841968569354,3.213614907871862
7.1052558233295775,3.2034590341980818
7.113669658817355,3.1933675771438073
7.122083479506293,3.1833399128351454
7.130497289791168,3.1733754256568973
7.1389110939891856,3.16347350812007
7.147324896341721,3.1536335607224317
7.1557387010179285,3.1438549918012235
7.164152512079869,3.1341372174290267
7.172566333647949,3.124479661247164
7.180980169586902,3.1148817543718326
7.189394023802598,3.1053429352558806
7.197807900120718,3.095862649564015
7.206221802294622,3.0864403500605606
7.214635734013245,3.077075496490839
7.22304969890207,3.067767555466839
7.23146370052467,3.058516000355582
7.239877742383636,3.0493203111694496
7.248291827921858,3.040179974458532
7.256705960523577,3.0310944832053703
7.265120143515458,3.0220633367218723
7.27353438016786,3.0130860405481164
7.281948673695573,3.0041621063529047
7.2903630272590965,2.995291051836813
7.298777443965583,2.98647240063658
7.307191926869725,2.977705682231715
7.315606478974915,2.9689904318529154
7.3240211032339735,2.9603261903918106
7.332435802550196,2.95171250431307
7.340850579778227,2.94314892556759
7.349265437724926,2.934635011507983
7.3576803791502945,2.926170324804997
7.366095406768235,2.9177544333659795
7.374510523247435,2.9093869102547307
7.382925731212195,2.9010673336128447
7.391341033243153,2.89279528658242
7.399756431878141,2.8845703572306594
7.408171929612886,2.8763921384752242
7.416587528901762,2.868260228011396
7.425003232158604,2.860174228240425
7.433419041757305,2.852133746199418
7.441834960032596,2.844138393492183
7.450250989146923,2.8361877863582157
7.458667131759917,2.8282815449226852
7.467083389691573,2.8204192944982247
7.475499765207664,2.8126006641873493
7.483916260615122,2.8048252873345385
7.492332877808359,2.797092801810513
7.500749619101911,2.7894028488860427
7.50916648635771,2.781755074797292
7.517583481654047,2.7741491293357448
7.52600060695706,2.766584665952947
7.5344178642191295,2.75906134242534
7.542835255354503,2.7515788202077665
7.551252782246184,2.744136764530352
7.559670446746538,2.736734844344327
7.5680882506775875,2.729372732269793
7.57650619583169,2.7220501045437073
7.584924283972066,2.7147666409691062
7.593342516833134,2.707522024865045
7.601760896121077,2.7003159430172543
7.610179423514392,2.6931480856302104
7.61859810066416,2.686018146279517
7.627016929194687,2.678925821864762
7.635435910703843,2.6718708125643875
7.643855046763474,2.664852821790037
7.652274338919946,2.6578715561424073
7.660693788694447,2.650926725367427
7.66911339758346,2.6440180423136175
7.677533167059167,2.637145222889906
7.685953098569785,2.6303079860238117
7.694373193540013,2.6235060536211416
7.702793453371415,2.6167391505255124
7.711213879442806,2.6100070044791592
7.719634473110481,2.6033093460837677
7.728055235708762,2.596645908762908
7.736476168550299,2.5900164287237057
7.744897272926313,2.583420644920515
7.753318550107057,2.5768582990184887
7.76174000134211,2.5703291353573965
7.770161627860694,2.5638329009170637
7.778583430871998,2.5573693452823365
7.7870054115655405,2.5509382206091042
7.795427571111354,2.5445392815908137
7.803849910660467,2.5381722854255675
7.812272431345078,2.531836991783555
7.820695134278899,2.525533162775077
7.829118020557447,2.5192605629193054
7.837541091258242,2.5130189591130367
7.845964347441237,2.5068081206004185
7.854387790148949,2.500627818943106
7.862811420406858,2.494477827990285
7.871235239223553,2.4883579238499696
7.879659247591072,2.482267884860485
7.8880834464851315,2.4762074915618926
7.896507836865268,2.4701765266685345
7.9049324196754265,2.4641747750417577
7.913357195843738,2.458202023662849
7.921782166283075,2.4522580616065874
7.930207331891184,2.446342680015302
7.938632693550966,2.4404556720730732
7.947058252104998,2.4345968330091448
7.955484008483955,2.428765959929396
7.9639099634504715,2.422962852079227
7.972336117855748,2.417187310531815
7.980762472511552,2.4114391383081952
7.98918902821605,2.4057181403250496
7.997615785754067,2.4000241233713813
8.006042745897199,2.3943568960861104
8.01446990940405,2.3887162689353505
8.022897277020446,2.383102054190399
8.031324849479649,2.3775140659060576
8.039752627502484,2.3719521198991065
8.048180611797502,2.366416033727167
8.056608803061252,2.3609056266678965
8.065037201976171,2.355420719660478
8.073465809221899,2.3499611354751657
8.081894625453247,2.3445266983139046
8.090323651322448,2.3391172341701694
8.098752887468427,2.3337325706197114
8.107182334519036,2.328372536839594
8.115611993086102,2.323036963669046
8.12404186379154,2.317725683192361
8.132471947215409,2.3124385295176504
8.140902243940772,2.307175337949073
8.149332754565398,2.3019359454315285
8.157763479630136,2.2967201903169965
8.1661944197019,2.2915279125171875
8.17462557532161,2.286358953339014
8.183056947026277,2.2812131555639708
8.191488535341945,2.2760903633899203
8.199920340783772,2.2709904224252373
8.208352363863549,2.2659131796622316
8.216784605075127,2.2608584834821595
8.225217064909215,2.255826183618714
8.233649743818372,2.25081613103875
8.242082642302863,2.2458281784172662
8.250515760882337,2.2408621792779333
8.258949099925136,2.235917988726725
8.267382659906165,2.230995463049697
8.275816441263283,2.2260944598306547
8.28425044442627,2.2212148379103924
8.292684669816865,2.216356457373074
8.30111911784894,2.2115191795318374
8.30955378892848,2.2067028669157134
8.317988683453773,2.2019073832557368
8.32642380181557,2.197132593471981
8.334859144397267,2.192378363660183
8.343294711574597,2.187644561079079
8.351730503716254,2.1829310541375317
8.3601665211837,2.1782377123819887
8.368602764331264,2.173564406484044
8.377039233506387,2.1689110082281418
8.385475929049608,2.1642773904995707
8.393912851294699,2.1596634272726476
8.402350000568669,2.1550689935985936
8.410787377192014,2.1504939655943835
8.419224981478754,2.1459382204308484
8.42766281373638,2.1414016363215893
8.436100874266081,2.1368840925118455
8.44453916336296,2.132385469267432
8.452977681315803,2.1279056478637015
8.461416428407386,2.1234445105750033
8.469855404903754,2.119001940726885
8.478294611107897,2.1145778223715146
8.486734047252842,2.110172040905378
8.495173713608494,2.105784482431094
8.503613610333959,2.1014150341898423
8.512053737961088,2.097063583846436
8.5204940964486,2.0927300207637267
8.528934686128222,2.088414234708688
8.537375507231683,2.0841161164851507
8.545816559985417,2.0798355577955854
8.554257844563963,2.075572451168008
8.562699361317902,2.0713266902388057
8.571141110334969,2.0670981692439607
8.579583091850951,2.0628867833687674
8.588025306072577,2.058692428700526
8.596467753195952,2.0545150021430953
8.604910433412472,2.0503544014362336
8.613353346908665,2.0462105251470697
8.621796493866528,2.042083272647566
8.630239874461862,2.037972544186133
8.638683488871742,2.0338782406928186
8.647127337260102,2.0298002640018695
8.655571419792127,2.0257385166843367
8.664015736627222,2.0216929020984717
8.672460287920575,2.0176633243729656
8.680905073818398,2.0136496883986066
8.689350094480972,2.0096518998243003
8.697795350037232,2.005669865042044
8.706240840629698,2.001703491187005
8.714686566393295,1.9977526861263222
8.723132527457926,1.9938173584526515
8.73157872395012,1.9898974174769173
8.740025155992361,1.9859927732213751
8.748471823703525,1.9821033364122973
8.756918727198348,1.9782290184731508
8.765365866588093,1.974369731517967
8.77381324198026,1.9705253883442908
8.78226085347855,1.9666959024265829
8.790708701183428,1.9628811879096302
8.799156785191617,1.9590811596019488
8.80760510559626,1.9552957329694869
8.816053662487166,1.9515248241290075
8.824502455950821,1.9477683498419107
8.832951486070131,1.9440262275080804
8.841400752924962,1.9402983751595662
8.849850256591681,1.9365847114546142
8.858299997143583,1.9328851556714914
8.866749974650615,1.9291996277028305
8.875200189179731,1.925528048049369
8.883650640794771,1.92187033781454
8.892101329542207,1.9182264186429594
8.900552255514844,1.9145962129645469
8.90900341874354,1.9109796435590398
8.917454819281437,1.9073766338894176
8.925906457179126,1.9037871079931374
8.93435833246965,1.9002109905038849
8.942810445220545,1.8966482064913601
8.95126279546241,1.8930986817490716
8.959715383231147,1.8895623425478296
8.968168208561385,1.8860391157076373
8.97662127148906,1.88252892859566
8.98507457203566,1.879031709109611
8.993528110232957,1.8755473856878162
9.001981886043424,1.872075887212989
9.010435899674711,1.868617143416738
9.018890150960265,1.8651710840599243
9.027344639978923,1.8617376397426306
9.035799366745094,1.8583167414919324
9.044254331270682,1.8549083208388997
9.052709533565315,1.8515123098137505
9.061164973636172,1.8481286409415527
9.069620651488247,1.8447572472373477
9.078076567124027,1.8413980622020172
9.086532720543902,1.8380510198176017
9.094989111745974,1.8347160545431198
9.103445740726125,1.8313931013101197
9.111902607478077,1.8280820955183612
9.120359711993371,1.824782973031803
9.128817054261471,1.8214956701740803
9.13727463426969,1.8182201237247757
9.14573245200331,1.8149562709148064
9.15419050744554,1.8117040494229446
9.16264880057763,1.8084633973712811
9.171107331378757,1.8052342533217285
9.179566099826232,1.8020165562716572
9.188025105895312,1.7988102456504391
9.196484349559473,1.7956152613152334
9.204943830790217,1.7924315435474614
9.213403549557144,1.789259033048874
9.221863505828113,1.7860976709379828
9.230323699569082,1.782947398746293
9.238784130744342,1.7798081584146437
9.247244799316254,1.7766798922897182
9.255705705245491,1.7735625431203186
9.264166848491058,1.7704560540539935
9.272628229010206,1.7673603686334929
9.281089846758466,1.764275430793417
9.289551701689842,1.7612011848565223
9.298013793756573,1.758137575530702
9.306476122909306,1.7550845479053832
9.314938689097174,1.7520420474483491
9.323401492267642,1.7490100200024417
9.33186453236667,1.7459884117822886
9.340327809338612,1.7429771693711509
9.34879132312651,1.7399762397177254
9.357255073671634,1.7369855701330195
9.365719060913966,1.7340051082872374
9.374183284791993,1.7310348022066242
9.382647745242739,1.7280746002706806
9.391112442201822,1.7251244512088486
9.399577375603483,1.7221843040976348
9.408042545380555,1.7192541083578594
9.416507951464544,1.7163338137514013
9.424973593785541,1.713423370378594
9.433439472272404,1.7105227286751776
9.441905586852606,1.7076318394095338
9.450371937452294,1.7047506536800336
9.458838523996517,1.7018791229119592
9.467305346408848,1.6990171988550462
9.475772404611721,1.6961648335805588
9.484239698526405,1.6933219794787608
9.492707228072765,1.6904885892561448
9.501174993169718,1.6876646159328375
9.509642993725361,1.6848500128861628
9.518111229684523,1.6820447336173703
9.526579700923401,1.6792487322055316
9.535048407390795,1.6764619628594564
9.543517348980773,1.6736843801392556
9.551986525610515,1.6709159388659982
9.560455937189912,1.6681565942032603
9.568925583628902,1.6654063015862648
9.57739546483594,1.6626650167417893
9.585865580702768,1.6599326957134755
9.594335931186095,1.6572092947233628
9.602806516140687,1.6544947704411361
9.611277335462338,1.6517890796564847
9.619748389132479,1.6490921796770321
9.628219676975982,1.646404027763969
9.636691198920408,1.6437245816781179
9.645162954866507,1.6410537993899752
9.65363494471406,1.6383916391433053
9.662107168362011,1.6357380594500097
9.670579625708175,1.633093019088099
9.679052316648411,1.6304564770970587
9.68752524108276,1.6278283927882928
9.695998398902585,1.6252087257178056
9.704471790003456,1.6225974357094353
9.712945414279433,1.6199944828399826
9.721419271622718,1.6173998274398296
9.729893361925315,1.6148134300910302
9.738367685078092,1.6122352516188327
9.746842240972093,1.6096652531211841
9.755317029495417,1.6071033959056635
9.763792050535185,1.6045496415386502
9.772267303987936,1.6020039518448788
9.780742789731127,1.599466288863189
9.789218507644744,1.5969366148754296
9.797694457643805,1.5944148924332493
9.806170639583755,1.5919010842672863
9.814647053322501,1.589395153406005
9.82312369885064,1.5868970629940908
9.831600575945732,1.5844067765436378
9.840077684523042,1.5819242577164943
9.848555024465016,1.5794494704232491
9.857032595652429,1.576982378781756
9.865510397965233,1.574522947139539
9.873988431282342,1.572071140064401
9.882466695482773,1.5696269223423642
9.890945190444627,1.567190258975888
9.899423916045416,1.564761115182426
9.907902872160758,1.5623394563488806
9.916382058670397,1.559925248249476
9.924861475446452,1.5575184566049203
9.933341122365107,1.555119047520154
9.941820999282527,1.5527269873145781
9.950301106115461,1.5503422423086513
9.958781442718312,1.5479647793277016
9.967262008946165,1.54559456520529
9.975742804677896,1.5432315669346284
9.984223829800857,1.540875752047718
9.992705084166264,1.538527087723852
10.00118656765696,1.5361855418090518
10.009668280140462,1.533851082126028
10.018150221486357,1.5315236767346374
10.02663239156361,1.5292032938863815
10.035114790240716,1.526889902023149
10.043597417385664,1.5245834697757508
10.052080272866103,1.522283965962412
10.060563356548952,1.519991359587546
10.069046668300807,1.51770561984022
10.077530207987833,1.5154267160925687
10.086013975475677,1.5131546178989208
10.094497970629511,1.5108892949939188
10.102982193314286,1.5086307172916162
10.111466643394166,1.5063788548837782
10.119951320733254,1.5041336780387478
10.128436225194926,1.5018951572001957
10.136921356642352,1.499663262985601
10.145406714932513,1.497437966131817
10.153892299944804,1.4952192377607358
10.162378111524053,1.493007048843872
10.170864149537453,1.4908013707352699
10.179350413830015,1.4886021749811416
10.1878369043012,1.4864094330450361
10.196323620786819,1.484223116822465
10.204810563147415,1.4820431982772488
10.21329773124318,1.4798696495359356
10.221785124933483,1.4777024428866739
10.23027274407765,1.4755415507780147
10.238760588534369,1.4733869458179538
10.247248658162029,1.471238600772569
10.255736952818665,1.4690964885649633
10.26422547236195,1.4669605822741922
10.272714216649259,1.4648308551340086
10.281203185537526,1.4627072805318033
10.289692378883503,1.4605898320075867
10.29818179654361,1.4584784832527753
10.306671438373803,1.4563732081091756
10.31516130422992,1.454273980567855
10.323651393967506,1.45218077476807
10.332141707441675,1.4500935649963356
10.340632244507383,1.4480123256851258
10.349123005019287,1.4459370314121773
10.357613988831737,1.4438676568990139
10.366105195798815,1.4418041770104202
10.374596625774469,1.4397465667530913
10.38308827861217,1.4376948012746622
10.39158015416538,1.4356488558628517
10.400072252287083,1.4336087059442837
10.408564572830182,1.4315743270837689
10.417057115647323,1.4295456949830363
10.42554988059096,1.4275227854800414
10.434042867513126,1.4255055745477947
10.442536076265664,1.423494038293515
10.451029506700541,1.4214881529577874
10.459523158669144,1.4194878949133616
10.468017032022779,1.4174932406644363
10.47651112661253,1.415504166845863
10.485005442289209,1.413520650221849
10.493499978903635,1.4115426676854022
10.501994736320269,1.4095701963470542
10.510489714362187,1.407603213188885
10.518984912892709,1.405641695562555
10.527480331761716,1.403685620867225
10.535975970818802,1.401734966628542
10.544471829910824,1.3997897105306976
10.552967908896221,1.3978498302159807
10.561464207614911,1.3959153037082794
10.569960725919083,1.3939861089746255
10.578457463657115,1.3920622241451814
10.586954420678186,1.3901436274714398
10.595451596832824,1.3882302973367011
10.603948991966552,1.3863222122107053
10.612446605928682,1.3844193507052245
10.620944438567404,1.3825216915407192
10.629442489730787,1.3806292135530964
10.63794075926574,1.3787418957013904
10.646439247022782,1.376859717023898
10.6549379528451,1.3749826567147472
10.663436876586077,1.3731106940815474
10.67193601808807,1.3712438084980891
10.6804353772,1.36938197948485
10.688934953768959,1.3675251866632505
10.697434747642019,1.3656734097639023
10.70593475866603,1.363826628625495
10.714434986687731,1.361984823196172
10.722935431553735,1.3601479735282376
10.731436093110931,1.358316059783301
10.73993697120553,1.356489062226179
10.748438065683693,1.3546669612251128
10.756939376392447,1.35284973726359
10.765440903168866,1.3510373709081034
10.773942645883757,1.3492298428542138
10.782444604359828,1.347427133871098
10.790946778445955,1.345629224843671
10.799449168000235,1.34383609678541
10.807951772857368,1.3420477307421905
10.81645459286552,1.3402641079229394
10.824957627871017,1.338485209606468
10.833460877719514,1.3367110171760699
10.841964342256402,1.3349415121107624
10.850468021327144,1.333176675987632
10.858971914623341,1.3314164905310215
10.867476022451626,1.3296609373557333
10.875980344194945,1.3279099984812222
10.884484879855227,1.3261636558088299
10.892989629273899,1.3244218913962928
10.901494592299244,1.3226846873850686
10.909999768774155,1.3209520260150198
10.918505158544376,1.3192238896148216
10.927010761452905,1.3175002606111335
10.935516577350564,1.3157811214990927
10.944022606076178,1.3140664548966838
10.952528847476746,1.3123562434902627
10.96103530139681,1.3106504700597694
10.969541967677808,1.3089491174722958
10.978048846172817,1.307252168679106
10.986555936716465,1.3055596067276596
10.99506323916975,1.3038714148018287
11.003570753355472,1.3021875760628365
11.012078479137141,1.3005080737750705
11.020586416347426,1.2988328913968314
11.029094564834777,1.2971620123770136
11.037602924416552,1.295495420240142
11.046111495019257,1.2938330987223432
11.054620276405917,1.292175031452356
11.063129268447549,1.2905212022647938
11.071638470989711,1.288871595050522
11.080147883873007,1.2872261937696832
11.088657506951446,1.2855849824906387
11.097167340060684,1.283947945326776
11.105677383048357,1.282315066494416
11.114187635756453,1.2806863302924474
11.122698098035789,1.279061721056268
11.13120876972452,1.2774412232654349
11.139719650670358,1.2758248214362702
11.14823074071627,1.2742125001667837
11.156742039708055,1.2726042441389283
11.165253547489842,1.2710000381071422
11.17376526389725,1.2693998668736044
11.182277188801997,1.2678037154323352
11.190789322021546,1.2662115686781072
11.199301663409228,1.264623411665358
11.20781421279347,1.2630392296259945
11.216326970069701,1.2614590076458063
11.224839935031863,1.2598827310597218
11.233353107540655,1.2583103852069895
11.241866487430453,1.256741955450778
11.250380074578255,1.2551774274647818
11.258893868796058,1.2536167866324934
11.267407869942907,1.252060018660936
11.275922077859665,1.2505071092456053
11.28443649239266,1.2489580441674422
11.292951113386723,1.2474128092732162
11.301465940686857,1.2458713904789538
11.309980974138385,1.2443337737720161
11.318496213559376,1.2427999451564062
11.32701165887396,1.2412698908852409
11.335527309848803,1.2397435970205326
11.344043166355105,1.238221049859325
11.352559228238125,1.2367022357244257
11.36107549534306,1.2351871410046378
11.369591967500511,1.2336757521718198
11.378108644599958,1.2321680556954737
11.386625526442653,1.2306640382120098
11.395142612888787,1.2291636863547069
11.403659903783812,1.2276669868381311
11.41217739897324,1.2261739264409734
11.420695098302717,1.2246844920053161
11.429213001617917,1.2231986704365332
11.437731108764465,1.2217164487027792
11.446249419588193,1.2202378138347125
11.454767933934846,1.2187627529249774
11.463286651650396,1.2172912531280276
11.471805572580735,1.2158233016595166
11.480324696571866,1.2143588857961318
11.488844023469863,1.212897992875178
11.497363553120808,1.2114406102941613
11.505883285370906,1.2099867255104944
11.514403220042334,1.2085363260023896
11.522923357053692,1.2070893994621121
11.53144369617906,1.2056459334084089
11.539964237289015,1.20420591557343
11.54848498023003,1.2027693337086596
11.55700592484877,1.2013361756235184
11.565527070991832,1.1999064291846744
11.57404841850603,1.1984800823161412
11.58256996723809,1.1970571229984341
11.591091717034912,1.1956375392687117
11.59961366774349,1.194221319220245
11.608135819194603,1.1928084509412866
11.61665817128407,1.1913989228181963
11.62518072380887,1.1899927229365743
11.633703476636992,1.1885898396477663
11.642226429611233,1.1871902613443162
11.650749582580657,1.1857939764412562
11.6592729353926,1.1844009734157377
11.667796487845846,1.1830112407573499
11.676320239934773,1.1816247671717615
11.684844191360444,1.1802415411737286
11.69336834198834,1.1788615515169931
11.70189269175995,1.17748478687109
11.710417240429724,1.1761112361016774
11.718941987876974,1.174740888030017
11.727466933860333,1.1733737315666717
11.73599207848253,1.1720097556452904
11.744517421365767,1.1706489492233527
11.75304296240556,1.169291301418982
11.761568701464611,1.1679368013039864
11.770094638391491,1.166585438027816
11.77862077303505,1.1652372007892589
11.787147105243877,1.1638920788369342
11.795673634867157,1.1625500614682298
11.804200361752473,1.1612111380095875
11.812727285752539,1.1598752979158047
11.821254406713013,1.1585425305701111
11.829781724484397,1.157212825483595
11.838309238915956,1.1558861721951792
11.846836949857277,1.154562560291184
11.855364857157827,1.1532419794050446
11.863892960667375,1.1519244192172864
11.872421260235642,1.1506098694549547
11.880949755712509,1.149298319891522
11.889478446947956,1.1479897603465328
11.898007333791988,1.1466841806855694
11.906536416088969,1.1453815708734136
11.91506569370675,1.1440819207050317
11.92359516647811,1.1427852203434723
11.932124834259447,1.14149145978124
11.94065469690127,1.1402006291093818
11.949184754254242,1.1389127184631334
11.957715006169241,1.1376277180218912
11.966245452497075,1.1363456180089677
11.974776093088733,1.13506640869129
11.983306927793176,1.133790080358405
11.991837956468299,1.1325166234254145
12.000369178958698,1.1312460282268466
12.008900595117996,1.1299782852221774
12.017432204797736,1.1287133848927873
12.025964007849593,1.127451317761961
12.034496004125389,1.1261920743952314
12.043028193476767,1.1249356453996895
12.051560575755927,1.1236820214240268
12.060093150814824,1.12243119315797
12.068625918505706,1.1211831513325008
12.077158878680828,1.1199378867192529
12.085692031192762,1.1186953901304995
12.09422537589376,1.1174556524187829
12.102758912636618,1.1162186644768974
12.111292641274144,1.1149844172373728
12.119826561659089,1.1137529016729204
12.128360673644526,1.1125241087949143
12.136894977083434,1.11129802965464
12.145429471829132,1.1100746553421272
12.153964157734963,1.1088539769864039
12.16249903461095,1.107635985721222
12.171034102440663,1.1064206728539927
12.179569360947822,1.1052080295275395
12.188104810029447,1.1039980470577473
12.19664044953957,1.1027907167646025
12.20517627933207,1.1015860300058102
12.213712299261182,1.1003839781762055
12.222248509181247,1.0991845527080735
12.23078490894653,1.097987745070243
12.239321498411497,1.0967935467689103
12.247858277430838,1.0956019493464246
12.256395245859162,1.0944129443817379


==> anc/Fig.5/beta_matter_600_VC=true.csv <==
nb/n0,sigma
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,92.99999999999072
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,92.99999999999868
0.0,93.0
0.0,93.0
0.0,93.00000000000321
0.0,93.0
0.0,92.99999999999571
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0000000000052
0.0,93.0
0.0,92.99999999999537
0.0,93.0
0.0,93.0
0.0,93.00000000000033
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.8262179091476339,74.42976570902249
0.9013561580118657,73.2376507157552
0.9547754329682759,72.42775105752885
0.9993670364262537,71.77485705239816
1.0387515151625495,71.21515373162231
1.0745790603967382,70.71935021717852
1.107777484520078,70.27091635084254
1.1389316456737837,69.85940479180958
1.1684387466880362,69.47770569634089
1.1965832282773257,69.12071892272287
1.223577054170023,68.78463824703203
1.2495831662717216,68.46653388222806
1.2747299917358854,68.16409388686006
1.2991208554382778,67.87545617405813
1.3228403293893258,67.59909506276567
1.345958656329521,67.33374216067371
1.3685349171339478,67.07832966275934
1.3906193522278498,66.83194876017124
1.4122550978378439,66.59381850922122
1.4334795078077955,66.36326211422683
1.4543251757047007,66.13968857608151
1.474820736452739,65.92257828940942
1.4949915026468361,65.71147160406981
1.5148599755963568,65.5059596327434
1.5344462598350306,65.30567679101311
1.553768402491816,65.11029468651435
1.5728426735055236,64.91951707086834
1.5916837987614971,64.73307563696673
1.6103051555630623,64.55072649527715
1.6287189374385436,64.37224719949076
1.6469362941025294,64.19743422085133
1.6649674509168604,64.02610079105841
1.682821811416432,63.85807505020328
1.7005080457367192,63.69319844876725
1.7180341672374797,63.53132436234886
1.735407599187007,63.372316885635044
1.7526352330360524,63.216049778067905
1.76972347953754,63.062405538614
1.7866783137550872,62.911274590825535
1.803505314824592,62.76255456261534
1.8202097012034086,62.616149647636696
1.8367963620058263,62.47197003727968
1.8532698849474971,62.329931413993755
1.8696345813335034,62.189954498058164
1.8858945084624026,62.051964641080005
1.9020534897648658,61.91589146048038
1.918115132948183,61.7816685100636
1.934082846385423,61.64923298235765
1.949959853946639,61.51852543917135
1.9657492084507573,61.38948956707464
1.9814538039060228,61.26207195512986
1.9970763866182997,61.13622189239471
2.01261956537659,61.01189118314071
2.028085820723886,60.889033977916284
2.0434775134606586,60.76760661882126
2.0587968924398847,60.647567497586195
2.0740461017270873,60.52887692517428
2.089227187187268,60.41149701178237
2.104342102553151,60.29539155626463
2.1193927150234426,60.18052594408459
2.134380810435735,60.06686705299856
2.1493080980511734,59.9543831657908
2.164176214987165,59.84304388940442
2.1789867303275274,59.73282007993825
2.193741148940581,59.623683772950066
2.208440915026799,59.515608118683545
2.223087415422436,59.40856732172732
2.2376819826759657,59.30253658481688
2.2522258979188563,59.19749205636944
2.2667203935449427,59.09341078151198
2.2811666557153942,58.990270656278405
2.2955658267013304,58.88805038476838
2.3099190070781943,58.78672943900218
2.3242272577820273,58.686288021295404
2.33849160203837,58.586707028954166
2.3527130271737704,58.487968021109836
2.366892486317613,58.390053187550514
2.3810309000027376,58.292945319406016
2.395129157672099,58.19662778153981
2.409188119097985,58.10108448653774
2.423208615719521,58.00629987019093
2.43719145190494,57.912258868348985
2.451137406142822,57.81894689507113
2.465047232167784,57.72634982197399
2.4789216600241524,57.63445395871339
2.4927613970728606,57.5432460345011
2.5065671289508713,57.45271318064624
2.520339520444733,57.36284291382418
2.5340792164001464,57.27362312066488
2.547786842460577,57.185042042577486
2.56146300592885,57.0970882616891
2.5751082964094967,57.00975068743502
2.5887232865514167,56.92301854376078
2.6023085326970774,56.836881356993864
2.615864575510627,56.75132894428627
2.629391940575254,56.6663514026239
2.6428911389618466,56.58193909835996
2.656362667771088,56.49808265723392
2.6698070106494955,56.414772954869676
2.6832246382820935,56.33200110770075
2.696616008861914,56.24975846431982
2.7099815685385664,56.16803659721335
2.7233217518460733,56.08682729487427
2.7366369821119765,56.006122554259996
2.749927671847891,55.92591457359136
2.763194223123681,55.846195745446195
2.7764370279243042,55.76695865018116
2.7896564684925282,55.6881960496032
2.802852917655676,55.60990088093903
2.816026739139739,55.53206625103502
2.8291782878697753,55.454685430811466
2.842307910257724,55.37775184994269
2.8554159444786342,55.30125909175639
2.8685027207355227,55.2252008883364
2.8815685615135225,55.149571115826376
2.894613781823904,55.07436378991658
2.907638689438207,54.9995730615145
2.9206435851133317,54.92519321258043
2.933628762807586,54.85121865213118
2.9465945098888344,54.77764391238588
2.9595411073340014,54.704463645074696
2.9724688299215356,54.63167261787437
2.9853779464160684,54.55926571098751
2.9982687197467284,54.48723791384074
3.01114140717814,54.41558432191663
3.0239962604757316,54.344300133687355
3.036833526064704,54.27338064767162
3.049653445182883,54.202821259595325
3.0624562540289024,54.13261745965068
3.075242183904046,54.06276482985759
3.08801146135002,53.993259041511365
3.100764308281146,53.92409585272899
3.113500942112091,53.85527110607737
3.126221575881628,53.786780726275296
3.138926418371363,53.718620717989225
3.1516156742209334,53.650787163691874
3.1642895440393133,53.58327622159695
3.176948224511737,53.51608412366858
3.189591908504,53.44920717368514
3.2022207851623903,53.3826417453792
3.2148350400108607,53.31638428063295
3.2274348550448,53.250431287730294
3.2400204088218505,53.18477933967065
3.252591876549619,53.119425072535165
3.2651494301707444,53.054365183902455
3.2776932384452047,52.9895964313169
3.2902234670300357,52.925115630805095
3.302740278556245,52.86091965544091
3.315243832703882,52.797005433948755
3.3277342862742287,52.73336994935806
3.340211793260168,52.670010237690015
3.352676504913921,52.60692338669651
3.365128569813482,52.54410653462111
3.37756813392603,52.481556869014376
3.3899953406704237,52.41927162557024
3.4024103309770477,52.35724808700823
3.414813243346453,52.295483581978566
3.4272042139058367,52.2339754840088
3.439583376464168,52.172721210472005
3.4519508625654987,52.1117182215958
3.4643068015408782,52.0509640194868
3.4766513205586524,51.99045614719415
3.488984544673463,51.93019218779346
3.5013065968737367,51.87016976349832
3.51361759812767,51.810386534800344
3.5259176674285206,51.750840199622935
3.5382069218377796,51.69152849251224
3.550485476527912,51.6324491838389
3.5627534448234055,51.57360007902884
3.575010938241046,51.51497901781035
3.587258066528642,51.45658387348747
3.599494937703385,51.39841255222285
3.6117216580883587,51.34046299235291
3.6239383323487604,51.282733163710326
3.63614506352682,51.2252210669683
3.648341953075656,51.167924733007816
3.6605291008927403,51.110842222287125
3.6727066053518245,51.053971624245946
3.6848745633348408,50.99731105670669
3.697033070261963,50.940858665308184
3.709182220121871,50.884612622940686
3.7213221055005676,50.82857112920187
3.7334528176098143,50.77273240986655
3.7455744463147678,50.71709471636573
3.7576870801606703,50.6616563252828
3.7697908063994263,50.60641553786086
3.781885711014795,50.55137067952258
3.7939718787475583,50.49652009940005
3.806049393123952,50.44186216990897
3.8181183364613624,50.38739528617413
3.830178789921328,50.33311786580055
3.8422308335095665,50.27902834829864
3.8542745461044516,50.2251251947142
3.8663100054788484,50.17140688721858
3.8783372883207337,50.11787192871847
3.890356470253916,50.064518842467166
3.902367625857868,50.011346171689155
3.9143708286872605,49.95835247921309
3.9263661512911665,49.90553634711056
3.9383536652314373,49.852896376347665
3.950333441101089,49.80043118643953
3.9623055485419383,49.74813941511903
3.9742700562620064,49.69601971800576
3.9862270320524513,49.64407076828875
3.998176542804132,49.59229125641363
4.010118654523843,49.540679889775234
4.022053432350071,49.489235392421136
4.033980940568512,49.437956504758475
4.045901242627176,49.38684198326913
4.057814401151153,49.335890600229106
4.069720477957065,49.28510114343714
4.0816195340673245,49.23447241594597
4.093511629723698,49.184003235803324
4.105396824394144,49.13369243579123
4.117275176820747,49.08353886318632
4.129146744962921,49.03354137949959
4.141011586079875,48.983698860250975
4.152869756708157,48.93401019472626
4.164721312680577,48.88447428575369
4.176566309138282,48.835090049473905
4.1884048005422585,48.78585641512259
4.2002368406847586,48.73677232481583
4.212062482700359,48.68783673333744
4.223881779076942,48.639048607933546
4.235694781666295,48.59040692811026
4.2475015416945805,48.54191068543553
4.259302109772622,48.49355888334526
4.271096535905887,48.445350536951594
4.282884869510247,48.397284672860195
4.294667159394645,48.34936032898271
4.306443453816677,48.30157655436323
4.318213800456222,48.25393240900056
4.329978246436414,48.20642696367479
4.341736838327606,48.159059299782285
4.353489622162299,48.111828509167935
4.365236643440273,48.06473369396538
4.376977947137628,48.01777396643644
4.38871357771475,47.970948448817175
4.40044357912449,47.92425627316448
4.412167994819891,47.877696581206756
4.42388686776205,47.831268524197725
4.435600240427617,47.784971262770824
4.447308154816125,47.73880396680068
4.4590106524573745,47.69276581526312
4.470707774418534,47.64685599609821
4.482399561311182,47.60107370607929
4.494086053298043,47.55541815068081
4.505767290099878,47.50988854395053
4.517443311002003,47.46448410838375
4.5291141548607445,47.41920407479836
4.540779860109952,47.37404768221472
4.552440464767041,47.32901417773787
4.564096006439264,47.28410281643688
4.57574652232972,47.23931286123424
4.587392049243179,47.194643582789084
4.599032623591926,47.15009425939179
4.610668281401438,47.10566417684987
4.622299058316024,47.061352628384206
4.633924989604214,47.01715891452448
4.645546110164257,46.97308234300451
4.6571624545293,46.92912222866331
4.66877405687263,46.885277893344096
4.680380950971838,46.841548665904334
4.691983170418747,46.797933881584086
4.703580748214279,46.75443288298517
4.715173717183519,46.71104501890344
4.726762109775183,46.6677696447771
4.738345958107468,46.62460612248908
4.749925293972628,46.58155382027789
4.761500148841311,46.53861211265403
4.77307055385825,46.49578038033335
4.784636539861219,46.45305801012725
4.796198137446492,46.410444394686486
4.807755376760595,46.36793893297839
4.81930828776202,46.32554102954475
4.830856900083018,46.283250094786986
4.842401243063725,46.241065544812365
4.85394134575613,46.19898680135958
4.86547723692809,46.15701329172321
4.877008945066866,46.11514444868328
4.888536498383034,46.073379710431425
4.900059924814064,46.0317185205016
4.911579252028033,45.99016032770001
4.9230945074270425,45.94870458603817
4.934605718150731,45.9073507546649
4.946112911079784,45.86609829780073
4.957616112839288,45.824946684673186
4.969115349801903,45.78389538945252
4.980610648091372,45.74294389118808
4.992102033585536,45.70209167374935
5.003589531919566,45.66133822576242
5.015073168489094,45.620683040550766
5.026552968453256,45.58012561607673
5.038028956737642,45.53966545488326
5.04950115804225,45.49930206403764
5.060969596823278,45.45903495507563
5.0724342973301235,45.418863643940966
5.083895283583473,45.37878765093952
5.095352579385042,45.33880650067938
5.106806208319955,45.298919722021054
5.118256193759723,45.25912684802313
5.129702558868378,45.21942741587792
5.1411453265914115,45.17982096692469
5.152584519677734,45.14030704650068
5.164020160670061,45.10088520395918
5.1754522719026514,45.06155499260476
5.186880875532854,45.022315969639344
5.198305993501661,44.983167696135055
5.209727647562891,44.944109736968606
5.221145859279,44.90514166078399
5.232560650023539,44.866263039945935
5.24397204098495,44.82747345049573
5.25538005316297,44.78877247211211
5.266784707378847,44.75015968806299
5.278186024272665,44.71163468516628
5.28958402430652,44.67319705374754
5.300978727766662,44.63484638760024
5.312370154765535,44.59658228394436
5.323758325243914,44.55840434338743
5.335143258972748,44.52031216988538
5.346524975555324,44.48230537070391
5.357903494397801,44.44438355639035
5.369278834828729,44.40654634070736
5.380651015934894,44.36879334062852
5.392020056667731,44.33112417628756
5.403385975820474,44.293538470942174
5.4147487920298945,44.256035850940464
5.426108523778165,44.218615945686956
5.437465189394587,44.18127838760647
5.448818807178021,44.144022811802266
5.46016939493023,44.10684885717345
5.4715169706385405,44.06975616477075
5.482861551873498,44.03274437938801
5.494203156539807,43.995813146955975
5.50554180193539,43.9589621178343
5.516877505366828,43.92219094467538
5.5282102840010525,43.885499282895175
5.539540154866912,43.848886790643995
5.550867134856755,43.8123531287738
5.5621912407278495,43.77589796081233
5.573512489103968,43.73952095293106
5.584830896476856,43.70322177391719
5.596146479207518,43.66700009514753
5.607459253510309,43.63085559059142
5.618769235542058,43.59478793661581
5.630076441227714,43.55879681229673
5.64138088643753,43.522881899053395
5.652682586900561,43.487042880790476
5.663981558223441,43.451279443839404
5.675277815891846,43.415591276932325
5.686571375271702,43.379978071176296
5.697862251610494,43.34443952002823
5.709150460038538,43.308975319271
5.720436015570196,43.27358516698802
5.731718933105149,43.23826876354012
5.7429992274295785,43.203025811540606
5.754276913217378,43.167856015833195
5.765552005031312,43.132759083467896
5.776824517324229,43.09773472367843
5.788094464440162,43.062782647859734
5.799361860615477,43.027902569546136
5.810626719980044,42.993094204388036
5.821889056558274,42.95835727013138
5.833148884270185,42.92369148659697
5.844406216932644,42.88909657565676
5.855661068260249,42.85457226121489
5.866913451866424,42.82011826918811
5.878163381264543,42.78573432748194
5.889410869865802,42.75142016599758
5.900655930991502,42.71717551653198
5.9118985778637185,42.68300011279627
5.923138823596322,42.64889369055741
5.934376681221257,42.61485598733934
5.945612163672185,42.580886742580624
5.956845283789637,42.54698569757427
5.968076054321752,42.51315259545072
5.979304487925392,42.479387181158586
5.9905305971669165,42.44568920144812
6.001754394521818,42.41205840483385
6.012975892382341,42.378494541665695
6.024195103044782,42.344997363938795
6.0354120387053065,42.31156662546907
6.046626711546982,42.27820208168119
6.057839133557081,42.24490348983123
6.0690493167110455,42.21167060876573
6.080257272883475,42.17850319901945
6.091463013865978,42.145401022774884
6.102666551368059,42.112363843848264
6.113867897018259,42.07939142767083
6.125067062364708,42.04648354127704
6.136264058889796,42.0136399532857
6.147458897955907,41.980860433885674
6.158651590888268,41.94814475482556
6.1698421489212985,41.91549268939277
6.181030583212804,41.88290401240159
6.192216904844806,41.85037850017787
6.2034011248241905,41.81791593054507
6.214583254083449,41.78551608281052
6.225763303481403,41.75317873775071
6.236941283803863,41.72090367759822
6.248117205764322,41.68869068602774
6.25929108000463,41.65653954814291
6.270462917095739,41.624450050461746
6.2816327275382715,41.592421980904945
6.292800521763192,41.56045512878286
6.303966310132516,41.52854928478093
6.315130102939898,41.496704240949065
6.326291910381302,41.46491979084789
6.33745174267323,41.43319572891563
6.348609609880152,41.401531851359415
6.359765522028476,41.369927955559085
6.370919489079524,41.33838384019549
6.382071520929805,41.30689930524
6.393221627411899,41.27547415194222
6.404369818294771,41.24410818281891
6.415516103284551,41.212801201641625
6.42666049202503,41.18155301342563
6.437802994098216,41.15036342441897
6.448943619024896,41.11923224209144
6.460082376265239,41.08815927512281
6.4712192752191635,41.05714433339328
6.482354325227153,41.0261872279711
6.493487535570577,40.995287771103094
6.50461891547229,40.964445776204094
6.5157484740971325,40.93366105784534
6.526876220552505,40.90293343174633
6.538002163888724,40.87226271476277
6.549126313099741,40.841648724876826
6.560248677123512,40.811091281188055
6.571369264842473,40.780590203902634
6.582488085084065,40.750145314324065
6.5936051466212495,40.7197564348439
6.604720458172895,40.689423388930884
6.615834028404375,40.659146001122835
6.626945865927874,40.62892409701725
6.638055979302993,40.598757503260956
6.6491643770371125,40.56864604754186
6.660271067585919,40.538589558580206
6.671376059353758,40.50858786611867
6.6824793606941375,40.47864080091449
6.693580979910183,40.44874819472952
6.704680925255,40.41890988032309
6.715779204932167,40.38912569144206
6.726875827096078,40.35939546281334
6.737970799852447,40.32971903013473
6.749064131258707,40.300096230067055
6.760155829324353,40.270526900225846
6.771245902011416,40.24101087917307
6.782334357234801,40.21154800640938
6.79342120286274,40.18213812236644
6.804506446717145,40.15278106839764
6.815590096574041,40.12347668677189
6.826672160163902,40.09422482066509
6.837752645172013,40.06502531415223
6.848831559238995,40.035878012201245
6.859908909960905,40.006782760663484
6.870984704889759,39.9777394062681
6.88205895153411,39.94874779661352
6.893131657359024,39.919807780160276
6.904202829786524,39.89091920622503
6.915272476196107,39.86208192497229
6.926340603925152,39.833295787407934
6.93740722026897,39.80456064537064
6.948472332481168,39.7758763515282
6.9595359477744605,39.747242759366934
6.970598073320301,39.718659723188445
6.9816587162497585,39.69012709810074
6.992717883653628,39.66164474001219
7.003775582582804,39.63321250562362
7.014831820048473,39.60483025242552
7.025886603022684,39.57649783868674
7.036939938438505,39.54821512345232
7.0479918331901334,39.519981966535134
7.059042294133635,39.49179822850957
7.070091328086943,39.46366377070585
7.081138941830288,39.4355784552036
7.092185142106339,39.40754214482661
7.103229935620775,39.379554703135426
7.114273329042325,39.351615994422595
7.125315329003186,39.323725883706274
7.13635594209921,39.29588423672483
7.1473951748902635,39.26809091993066
7.158433033900615,39.24034580048357
7.169469525618854,39.21264874624766
7.180504656498664,39.18499962578264
7.191538432958714,39.157398308341016
7.20257086138298,39.129844663861014
7.213601948121252,39.10233856296054
7.224631699497237,39.07487987693308
7.235660121775683,39.0474684777445
7.246687221213751,39.02010423802216
7.257713004026376,38.99278703105365
7.268737476395359,38.965516730781054
7.279760644469795,38.93829321179513
7.290782514366097,38.911116349331294
7.301803092168481,38.88398601926265
7.312822383929041,38.85690209809753
7.323840395668057,38.82986446297206
7.334857133374271,38.80287299164722
7.3458726030068355,38.77592756250441
7.356886810486499,38.7490280545332
7.367899761714176,38.722174347342104
7.378911462552713,38.69536632113838
7.389921918836494,38.66860385673074
7.400931136369545,38.641886835524154
7.411939120926117,38.615215139513914
7.4229458782505695,38.58858865128204
7.433951414057788,38.562007253992554
7.44495573403338,38.53547083138671
7.455958843833802,38.50897926777907
7.466960749086673,38.48253244805291
7.477961455390938,38.45613025765538
7.488960968317087,38.42977258259431
7.49995929340737,38.40345930943249
7.510956436175963,38.37719032528527
7.5219524021092194,38.350965517814465
7.532947196665895,38.324784775225694
7.5439408252627205,38.29864798625526
7.5549332933389,38.272555040219665
7.5659246062433905,38.246505826885304
7.576914769333777,38.22050023660569
7.587903787933488,38.19453816024198
7.598891667339674,38.16861948917331
7.60987841282304,38.14274411529468
7.620864029628306,38.116911931012304
7.63184852297426,38.09112282924021
7.64283189805395,38.06537670339564
7.653814160034884,38.03967344739638
7.664795314073548,38.014012955568674
7.675775365258038,37.988395122986425
7.686754318694635,37.96281984496577
7.697732179451749,37.93728701735448
7.7087089525680526,37.91179653661594
7.719684643065354,37.88634829949028
7.730659255936055,37.86094220332677
7.741632796153721,37.83557814588071
7.752738595445534,37.80750480518277
7.7639642429948434,37.77697533124419
7.775271946574912,37.74476723453969
7.786648409054753,37.711153088356824
7.79808593324126,37.67629010448757
7.809579301519524,37.64028443717173
7.821124656358473,37.60321424563203
7.832718981028745,37.56514038846508
7.844359820570921,37.5261121686467
7.856045116495447,37.4861707360408
7.867773101751686,37.445351248946686
7.879542230357205,37.40368432204939
7.891351128250611,37.36119703760732
7.903198557796253,37.317913675673296
7.915083391433858,37.27385625621484
7.927004591660439,37.229044950984395
7.938961195523448,37.183498402611946
7.950952302406527,37.13723397604699
7.962977064268561,37.090267959540746
7.975034677745242,37.04261572733902
7.987124377689202,36.994291872919234
7.999245431833594,36.945310319025886
8.011397136349201,36.89568440941133
8.023578812117991,36.84542698595488
8.03578980158645,36.79455045370454
8.048029466095885,36.74306683630003
8.060297183605263,36.69098782316745
8.072592346742224,36.63832481020099
8.08491436112838,36.58508893467192
8.097262643938254,36.5312911052203
8.109636622654847,36.47694202811744
8.122035733994107,36.42205222995907
8.134459422977924,36.36663207696628
8.1469071421293,36.31069179232832
8.159378350778722,36.25424147089634
8.171872514468198,36.197291091884416
8.18438910442831,36.13985053044748
8.196927597147361,36.08192956672795
8.20948747398766,36.023537894150344
8.222068220867127,35.964685126997644
8.234669327987945,35.90538080606411
8.247290289619585,35.84563440380949
8.259930603899985,35.78545532880333
8.272589772696982,35.72485292909102
8.285267301486202,35.6638364951744
8.297962699260687,35.60241526230431
8.310675478465095,35.54059841226637
8.323405154951994,35.4783950746924
8.336151247956758,35.41581432798031
8.348913280096374,35.35286519967441
8.361690777366073,35.289556666955114
8.374483269171582,35.22589765627182
8.387290288358091,35.16189704310083
8.400111371253988,35.09756365135365
8.412946057723056,35.032906252596774
8.425793891224176,34.96793356509605
8.438654418877315,34.90265425271625
8.451527191534597,34.83707692369084
8.464411763855688,34.771210129288484
8.477307694386576,34.70506236238598
8.490214545640873,34.63864205597087
8.50313188418291,34.57195758158917
8.51605928071172,34.505017247749905
8.528996310145965,34.43782929829574
8.541942551707853,34.37040191077033
8.554897589007625,34.30274319475826
8.567861010125586,34.234861190252445
8.580832407693782,34.166763866013234
8.593811378974957,34.098459117963266
8.60679752593937,34.02995476760721
8.619790455339217,33.9612585604834
8.63278977877992,33.89237816466466
8.645795112788383,33.82332116929885
8.658806078877959,33.75409508320708
8.67182230360965,33.68470733353739
8.684843418649955,33.615165264477284
8.697869060824422,33.54547613603186
8.710898872167865,33.47564712286653
8.723932499969859,33.40568531322095
8.736969596811461,33.335597707923164
8.750009820628932,33.265391219284254
8.763052834694873,33.19507267055106
8.776098307606363,33.12464879515545
8.789145913695464,33.05412623447464
8.802195332365262,32.98351154006223
8.81524624863209,32.91281117077001
8.828298352981866,32.84203149297282
8.841351341379907,32.771178780139074
8.854404915276595,32.70025921247133
8.867458781609452,32.629278876649536
8.880512652795058,32.55824376553251
8.893566246732366,32.48715977815452
8.90661928678414,32.41603271956448
8.919671501765912,32.34486830084296
8.932722625928774,32.273672139166564
8.945772398938848,32.202449757930125
8.958820565853623,32.13120658693401
8.97186687709522,32.05994796262721
8.984911088420716,31.988679128411707
8.997952960889673,31.917405234996377
9.010992260828917,31.846131340809695
9.024028759794948,31.77486241245818
9.03706223453371,31.703603325235225
9.050092466938132,31.63235886367649
9.063119244003593,31.561133722158733
9.076142357781137,31.489932505540743
9.08916160532891,31.418759729843604
9.10217678866173,31.347619822967918
9.115187714699024,31.276517125447
9.128194195211027,31.20545589123373
9.141196046763815,31.13444028851594
9.154193090662723,31.063474400561972
9.167185152894671,30.992562226596018
9.180172064069295,30.921707682692325
9.193153659359226,30.850914602697028
9.206129778439198,30.780186739169377
9.219100265424517,30.70952776434168
9.232064968808837,30.638941271097153
9.245023741401134,30.568430773963502
9.2579764402623,30.4979997101194
9.270922926641244,30.427651440414735
9.283863065910596,30.357389250399123
9.296796727502098,30.287216351363607
9.309723784841836,30.21713588138534
9.322644115285332,30.147150906381984
9.33555760005254,30.077264421169463
9.348464124162776,30.00747935052415
9.36136357636976,29.937798550246676
9.374255849083472,29.868224808268298
9.387140838357025,29.798760845564445
9.400018443747365,29.729409317436872
9.41288856820661,29.660172815066392
9.425751118371078,29.591053864117345
9.438606003961008,29.522054929489325
9.45145313806867,29.45317841393105
9.464292437009489,29.384426659691787
9.477123820260033,29.31580194955924
9.489947210396283,29.247306507894105
9.502762533032564,29.178942501657342
9.515569716761002,29.110712041426552
9.528368693091657,29.042617182405714
9.541159396393194,28.974659925426913
9.55394176383434,28.906842217938856
9.56671573548197,28.8391659542867
9.57948125362022,28.771632979514088
9.59223826362703,28.704245086041844
9.604986713298496,28.637004017486916
9.617726552948007,28.56991146887692
9.630457735351916,28.50296908757591
9.643180215695908,28.436178474195543
9.655893951522302,28.36954118349561
9.668598902677767,28.30305872527243
9.681295031262255,28.236732565232632
9.693982301578421,28.170564125857048
9.706660680081923,28.10455478724857
9.719330135332532,28.0387058879702
9.731990637946,27.973018725867004
9.74464216050019,27.907494559125986
9.757284677721263,27.842134605830516
9.76991816597243,27.776940047229097
9.782542603674543,27.711912026021906
9.795157971029079,27.64705164836046
9.807764250021405,27.582359984343928
9.820361424377968,27.517838068751225
9.832949479524812,27.453486901758566
9.845528402545924,27.389307449647657
9.858098182143445,27.32530064549546
9.870658808597886,27.261467389856378
9.883210273729164,27.19780855142919
9.895752570858809,27.134324967711642
9.908285694772314,27.07101744564364
9.920809641682691,27.007886762237167
9.933324409194462,26.94493366519441
9.945829996268431,26.882158873513216
9.958326403187225,26.819563078082883
9.970813631521466,26.75714694226375
9.983291684096491,26.69491110246164
9.99576056496,26.632856168683805
10.008220279339705,26.570982725191094
10.02067083361061,26.509291330771717
10.033112235396239,26.44778251929729
10.045544493225954,26.38645680073729
10.058095847170222,26.32226930328663
10.071113224740854,26.246956059829177
10.084437924090535,26.164244568728346
10.098020240264036,26.07528103811259
10.111837359915167,25.98057386067331
10.125876016752983,25.880404034751304
10.140127607905526,25.774940514705854
10.154586161413828,25.664288118891506
10.1692473050491,25.54851177729501
10.184107670749329,25.42765050087188
10.199164515778284,25.301726249471695
10.214415462202394,25.170750026378553
10.22985830555457,25.034726363254393
10.245490866213412,24.893656824352473
10.261310868432066,24.747542889838034
10.27731583812955,24.59638843242266
10.293503014124113,24.440201917461632
10.309869269664828,24.278998405260364
10.32641104251342,24.112801401158354
10.343124272762724,23.94164457643712
10.360004348224134,23.76557336714259
10.377046057664234,23.58464644628638
10.394243552479894,23.39893705632917
10.411590317590447,23.20853418272189
10.429079152417685,23.013543545270085
10.44670216282263,22.814088382041827
10.464450764778313,22.61031000043434
10.482315700385932,22.402368071829233
10.500287066586912,22.190440649779823
10.51835435668361,21.974723898008126
10.536506514180122,21.755431518665702
10.554731998532272,21.5327938834016
10.573018861486787,21.30705687477268
10.591354832631483,21.07848045767722
10.60972741236378,20.847337005722906
10.62812397023471,20.61390941888509
10.646531846390106,20.3784890731423
10.664938453790942,20.141373648359824
10.683331378885264,19.902864883444494
10.701698478511437,19.66326630861324
10.720027971009792,19.422881003267268
10.73830851978907,19.182009424807003
10.75652930791698,18.94094734890623
10.774680102663993,18.69998395576991
10.792751309298884,18.459400090079633
10.810734013795027,18.219466715094146
10.828620014467237,17.98044357459892
10.846401842782164,17.742578068240338
10.864072773991598,17.50610434235213
10.881626828250658,17.27124258950486
10.899058763179811,17.03819854858567
10.916364058855741,16.807163192037667
10.933538896285167,16.57831258502408
10.950580130425084,16.351807899488836
10.967485258787747,16.12779556519099
10.984252386649421,15.906407538816586
11.00088018960724,15.687761678268199
11.017367874764364,15.471962192676935
11.03371514068721,15.259100168811605
11.049922137245892,15.049254146437471
11.065989425708619,14.842490734317773
11.081917939590097,14.638865253980931
11.097708946625753,14.438422401109749
11.113364012254701,14.241196912144613
11.128884964613079,14.0472142377553
11.144273861598188,13.856491200503621
11.159532959732283,13.669036647098018
11.174664685129269,13.484852081071054
11.18967160651673,13.303932275417262
11.204556410321514,13.126265861793755
11.219321877792643,12.951835894329786
11.233970864070523,12.780620387424902
11.248506279258537,12.612592821464167
11.262931071196885,12.447722626285401
11.277248210069137,12.285975630677365
11.291460674608729,12.127314485464646
11.30557143984692,11.97169905802099
11.319583466294889,11.819086799222879
11.333499690453358,11.66943308366086
11.347323016550172,11.522691524048197
11.361056309405216,11.378814260870051
11.374702388326853,11.237752228407802
11.388264021948501,11.099455398289441
11.401743923918458,10.963873001782988
11.41514474935986,10.83095373203278
11.428469092024368,10.70064592745336
11.441719482067683,10.572897737467464
11.454898384356978,10.447657271723589
11.468008197380271,10.324872734149682
11.481051252406813,10.20449254244426
11.494029813103067,10.086465434476766
11.506946075648372,9.970740562794436
11.519802168903466,9.857267577472136
11.532600154958612,9.745996698857887
11.545342029871135,9.636878780815376
11.5580297246045,9.52986536522645
11.570665106087034,9.424908728774623
11.583249978444039,9.321961922282386
11.595786084300606,9.22097880363898
11.608275106224578,9.121914064968305
11.62071866812819,9.024723253859039
11.633118336865603,8.92936279054119
11.645475623810695,8.83578998023753
11.657791986263785,8.743963021398914
11.670068829330646,8.653841010937287
11.68230750735513,8.565383946770611
11.694509325528067,8.478552725753575
11.706675541556057,8.393309141337449
11.71880736721497,8.30961587829367
11.730905969825248,8.227436504268097
11.742972473892666,8.146735462095947
11.755007962665045,8.067478058478821
11.767013479320482,7.989630453090609
11.778990028729046,7.9131596454073705
11.79093857868099,7.838033461056308
11.802860061290158,7.7642205378418625
11.814755374315448,7.6916903105924
11.826625382452598,7.620412995718141
11.838470918567973,7.550359575550282
11.850292784916244,7.481501781883443
11.862091754306777,7.413812079953721
11.873868571228577,7.347263651798706
11.88562395292915,7.281830379726038
11.897358590529574,7.217486829571109
11.909073149889124,7.154208235216812
11.920768272764077,7.09197047997785
11.932444577622734,7.030750082493534
11.944102660596258,6.970524179476691
11.95574309633727,6.911270509918915
11.967366438881685,6.8529673995407085
11.978973222407054,6.7955937449039805
11.990563962050265,6.739128998513835
12.002139154631582,6.683553153676414
12.013699279380099,6.628846729789827
12.025244798574162,6.57499075809185
12.03677615829098,6.521966767259894
12.048293788946308,6.469756769918567
12.059798105949318,6.418343248955523
12.071289510274587,6.36770914459719
12.082768389013257,6.31783784117895
12.094235115920348,6.268713154975973
12.105690051919348,6.220319321822909
12.117133545605357,6.172640985216882
12.12856593370926,6.1256631847395795
12.139987541540753,6.079371344944139
12.151398683458558,6.033751264001875
12.162799663250498,5.988789103421196
12.174190774552645,5.944471377479082
12.185572301229024,5.900784943177955
12.196944517740278,5.857716990449381
12.208307689485679,5.8152550325714545
12.219662073196872,5.773386897257239
12.23100791715327,5.732100717022147
12.24234546160362,5.691384921132909
12.253674939010114,5.651228226822586
12.264996574346707,5.611619631152812
12.27631058537455,5.572548403050953
12.287617182906061,5.534004075588671
12.29891657105906,5.495976438487423
12.310208947499842,5.4584555308517615
12.321494503677174,5.421431634120023
12.332773425046717,5.384895265228236
12.344045891286356,5.348837169980406
12.355312076502694,5.313248316427041
12.36657214943188,5.278119889594593
12.377826273626075,5.243443283514171
12.389074607640971,5.209210097286982
12.400317305209995,5.175412128438594
12.41155451541355,5.142041367600569
12.422786382841752,5.109089993169327
12.434013047685578,5.076550366397483
12.445234646112967,5.044415025285797
12.456451310170246,5.012676681353627
12.467663167902518,4.981328213777919
12.47887034371291,4.950362665146874
12.490072958517915,4.919773236681881
12.50127112918361,4.889553285225507
12.512464969676868,4.859696317108892
12.523654590527162,4.830195985407086
12.5348400990911,4.8010460856864015
12.546021599658095,4.7722405521970135
12.557199193552217,4.74377345417602
12.568372979230123,4.715638992265847
12.579543052375465,4.687831495035501
12.590709505989702,4.660345415608582
12.601872430479384,4.633175328391825
12.613031913738935,4.606315925736821
12.624188041243773,4.579762015526969
12.635340896102184,4.553508517157483
12.646490559141762,4.527550459454488
12.65763710901981,4.501882977216227
12.66878062223174,4.4765013091917165
12.679921173215144,4.451400794938001
12.69105883440716,4.426576872371854
12.702193676306539,4.40202507526865
12.713325767535022,4.377741030836682
12.72445517489484,4.353720457358677
12.735581963425695,4.3299591619026305
12.746706196458526,4.306453038100412
12.75782793566836,4.283198063987758
12.768947241124549,4.260190299906515
12.780064171339776,4.237425886468723
12.791178783317328,4.214901042576638
12.80229113259611,4.19261206349982
12.813401273295263,4.170555319006962
12.824509258155938,4.1487272515506035
12.835615138582911,4.127124374500634
12.846718964683728,4.105743270431061
12.857820785307178,4.084580589451937
12.868920648080234,4.063633047588575
12.88001859944379,4.042897425206005
12.891114684687368,4.022370565477148
12.902208947982121,4.002049372892426
12.913301432413597,3.9819308118109733
12.924392180012697,3.962011905052238
12.93548123178571,3.9422897325246367
12.946568627744114,3.92276142989318
12.95765440693204,3.903424187280906
12.968738607454593,3.884275248007842
12.979821266503174,3.8653119073638322
12.990902420381927,3.8465315114120058
13.001982104532301,3.8279314558266666
13.013060353556888,3.8095091847609814
13.024137201242867,3.7912621897457717
13.035212680584214,3.7731880086160063
13.046286823803952,3.7552842244675126
13.057359662374667,3.737548464639327
13.068431227039328,3.7199783997234324
13.079501547831027,3.7025717426020672
13.090570654092026,3.685326247506454
13.101638574492446,3.6682397091037795
13.112705337048356,3.6513099616046634
13.123770969139084,3.6345348778965305
13.134835497524051,3.617912368697011
13.145898948359585,3.601440381729262
13.156961347214366,3.5851169009200192
13.168022719085068,3.568939945616516
13.179083088411344,3.552907569823171
13.190142479090376,3.5370178614580423
13.201200914490883,3.521268941628121
13.212258417466641,3.505658963923555
13.223315010369785,3.4901861137270984
13.23437071506418,3.4748486075416984
13.245425552937018,3.459644692338832
13.256479544911697,3.444572644914697
13.267532711459198,3.429630771270465
13.278585072609557,3.414817406003324
13.289636647963022,3.400130911712319
13.300687456700736,3.385569678420581
13.311737517595315,3.371132123012535
13.322786849020853,3.356816688678195
13.333835468962919,3.3426218443812696
13.34488339502811,3.3285460843304167
13.355930644453323,3.3145879274695313
13.366977234114822,3.3007459169752007
13.378023180647814,3.2870186198287623
13.389068500013531,3.273404626111514
13.40011320816736,3.2599025488785123
13.411157320628492,3.2465110234795933
13.42220085259723,3.2332287071715986
13.433243818962382,3.2200542786855904
13.444286234308805,3.2069864378034794
13.455328112924585,3.1940239049454053
13.466369468808141,3.1811654207652347
13.477410315674804,3.1684097457571894
13.488450666963852,3.155755659869633
13.499490535844712,3.1432019621295666
13.51052993522331,3.1307474702742693
13.521568877748056,3.118391020391715
13.532607375816292,3.10613146657001
13.543645441579418,3.093967680553127
13.554683086949067,3.0818985514059936
13.565720323602353,3.069922985186132
13.576757162987146,3.058039904622857
13.58779361632765,3.046248248804001
13.598829694629066,3.034546972869194
13.609865408682777,3.0229350477096655
13.62090076907112,3.011411459675796
13.631935786172017,2.999975210289859
13.6429704701635,2.988625315965688
13.654004831028358,2.977360807734588
13.665038878558345,2.9661807309766766
13.67607262235821,2.955084145158649
13.687106071850303,2.9440701235769478
13.698139236278106,2.933137753106582
13.709172124710385,2.9222861339547754
13.720204746044958,2.911514379421009
13.731237109012419,2.900821615661292
13.742269222179647,2.890206981457715
13.753301093953631,2.879669627992877
13.764332732584553,2.8692087186293223
13.775364146169323,2.8588234286932592
13.786395342655004,2.848512945262932
13.797426329841647,2.838276466961885
13.808457115385767,2.8281132037556187
13.819487706803145,2.8180223767533525
13.830518111471951,2.808003218013682
13.841548336635434,2.798054970353657
13.85257838940501,2.7881768871627326
13.863608276762841,2.7783682322201098
13.87463800556456,2.768628279515349
13.885667582541926,2.7589563130738135
13.896697014305316,2.749351626784034
13.907726307346252,2.7398135242305175
13.91875546804006,2.730341318528193
13.92978450264724,2.7209343321623995
13.940813417318939,2.711591896824911
13.951842218093631,2.702313353270069
13.962870910904758,2.693098051151787
13.973899501580206,2.683945348880015
13.984927995844908,2.674854613473681
13.995956399323058,2.665825220417722
14.006984717539884,2.6568565535226756
14.018012955923936,2.6479480047872803
14.029041119808747,2.6390989742635615
14.04006921443483,2.63030886992476
14.051097244951528,2.6215771075357432
14.06212521641877,2.61290311052585
14.073153133808802,2.604286309864331
14.084181002008124,2.595726143938122
14.09520882581881,2.5872220584319567
14.106236609960327,2.5787735062110357
14.11726435907128,2.570379947205352
14.128292077710828,2.5620408482969914
14.139319770360093,2.5537556832089616
14.150347441423943,2.5455239323962773
14.161375095232332,2.53734508293938
14.172402736041548,2.529218628439323
14.183430368035985,2.5211440689149063
14.194457995329213,2.5131209107017667
14.205485621965384,2.505148666353612
14.216513251920682,2.4972268545448
14.227540889104326,2.4893549999752307
14.238568537360281,2.481532633276732
14.249596200467995,2.473759290920973
14.260623882143829,2.466034515129751
14.271651586042298,2.458357853786217
14.282679315757088,2.450728860348016
14.293707074822272,2.4431470937619664
14.304734866713325,2.435612118380619
14.315762694848233,2.4281235038796902
14.326790562588606,2.4206808251775533
14.337818473240779,2.4132836623558553
14.34884643005652,2.405931600581754
14.359874436234318,2.3986242300314298
14.370902494920228,2.391361145814993
14.381930609208919,2.3841419479029073
14.392958782144392,2.376966241053245
14.403987016721107,2.369833634741033
14.415015315884785,2.362743743087799
14.426043682533269,2.355696184793322
14.437072119517474,2.348690583068121
14.448100629642013,2.341726565567131
14.45912921566617,2.334803764324691
14.470157880304859,2.327921815690387
14.481186626229098,2.321080360266571
14.492215456066814,2.314279042846123
14.50324437240399,2.307517512352231
14.514273377784814,2.3007954217783873
14.525302474712836,2.2941124281300507
14.536331665651673,2.287468192366801
14.547360953025395,2.280862379345839
14.55839033921948,2.274294657766296
14.569419826581374,2.267764700114658
14.580449417421192,2.2612721826107407
14.591479114012307,2.254816785154922
14.602508918592081,2.2483981912761846
14.613538833362234,2.242016088081111
14.624568860489902,2.2356701662033713
14.635599002107794,2.2293601197546256
14.646629260314818,2.2230856462756585
14.657659637177119,2.2168464466888174
14.668690134727822,2.2106422252509597
14.679720754968521,2.204472689507162
14.690751499868998,2.1983375502454345
14.701782371363292,2.192236521451815
14.712813371369869,2.1861693202674077
14.723844501762446,2.1801356669429546
14.734875764390146,2.174135284798368
14.745907161073184,2.1681679001801624
14.756938693603544,2.1622332424202972
14.767970363744967,2.1563310437956034
14.779002173233803,2.1504610394882446
14.790034123779362,2.144622967546326
14.801066217064234,2.138816568845275
14.81209845474537,2.133041587050776
14.823130838452002,2.1272977685776073
14.834163369790955,2.1215848625605536
14.845196050342187,2.115902620810477
14.856228881661872,2.110250797783275
14.867261865281144,2.1046291505419195
14.878295002708049,2.099037438724888
14.889328295428074,2.093475424511671
14.900361744901929,2.087942872586237
14.911395352568547,2.0824395501103354
14.922429119846853,2.07696522668082
14.933463048129434,2.0715196743123845
14.944497138790435,2.0661026673933067
14.955531393130258,2.0607139826602507
14.966565812635372,2.0553533991685065
14.977600398461002,2.0500206982586238
14.988635151949955,2.0447156635304222
14.999670074372261,2.03943808081225
15.010705166979337,2.0341877381331335
15.021740431002597,2.0289644256937303
15.032775867654815,2.0237679358395058
15.043811478130191,2.0185980630333487
15.05484726359997,2.0134546038453385
15.065883225232712,2.008337356830929
15.076919364160299,2.0032461227269667
15.087955681504292,1.9981807041530781
15.09899217836393,1.993140905719187
15.110028855848535,1.9881265342047214
15.12106571500763,1.9831373980002953
15.13210275690289,1.978173307627506
15.143139982572658,1.9732340754432096
15.154177393029268,1.968319515676419
15.165214989308877,1.9634294443751723
15.17625277236179,1.95856367937778
15.187290743205061,1.953722040550768
15.198328902771024,1.9489043491850884
15.209367252012193,1.9441104285346826
15.220405791860657,1.939340103552654
15.231444523233495,1.9345932008982858
15.242483447033369,1.9298695489207418
15.253522564148883,1.9251689776391896
15.264561875454957,1.920491318722493
15.275601381812992,1.9158364054698398
15.28664108396056,1.9112040727813537
15.297680983056157,1.9065941572196827
15.308721079612358,1.9020064967295218
15.319761374524703,1.897440931052304
15.330801868606558,1.8928973012792827
15.341842562630934,1.8883754501291332
15.352883457365389,1.883875221720138
15.363924553595316,1.8793964618284693
15.374965852043275,1.8749390174507827
15.386007353453698,1.8705027371888063
15.397049058552822,1.8660874710415671
15.408090968052786,1.8616930704064978
15.419133082656137,1.857319388083984
15.430175403055033,1.8529662782570728
15.441217929929152,1.8486335964632141
15.45226066394843,1.8443211995923736
15.463303605772094,1.8400289458648755
15.474346756049002,1.8357566948170805
15.485390115418,1.8315043072369557
15.496433684506556,1.8272716453950677
15.507477463933435,1.8230585725481172
15.518521454309157,1.8188649533652268
15.529565656230558,1.814690653769707
15.540610070287782,1.8105355408717614
15.551654697058206,1.8063994830194814
15.562699537120803,1.802282349706483
15.573744591028923,1.7981840116946166
15.584789859313597,1.7941043408233621
15.5958353425554,1.7900432102162869
15.606881041325261,1.7860004941094398
15.617926956064704,1.7819760677198293
15.628973087327958,1.7779698075554844
15.640019435624483,1.7739815911801657
15.651066001447553,1.7700112972235194
15.662112785311189,1.7660588055112039
15.673159787683419,1.762123996793157
15.684207009043819,1.758206752955147
15.695254449862336,1.7543069569245213
15.706302110600408,1.7504244926615722


==> anc/Fig.5/beta_matter_700_VC=false.csv <==
nb/n0,sigma
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,92.99999999999996
0.0,93.00000000000007
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000007
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,92.99999999999996
0.0,93.00000000000009
0.0,93.00000000000009
0.0,92.99999999999996
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000001
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000007
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000007
0.0,93.00000000000007
0.0,93.00000000000007
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000007
0.0,93.00000000000009
0.0,93.00000000000007
0.0,93.00000000000009
0.0,93.00000000000007
0.0,93.00000000000007
0.0,93.00000000000007
0.0,93.00000000000009
0.0,93.00000000000007
0.0,92.99999999999996
0.0,93.00000000000007
0.0,93.00000000000007
0.0,93.00000000000007
0.0,93.00000000000009
0.0,93.00000000000009
0.0,93.00000000000007
0.0,93.00000000000009
0.0,93.00000000000007
0.0,93.00000000000007
0.0,93.00000000000009
0.0,93.00000000000007
0.0,93.00000000000009
0.0,93.00000000000007
0.0,93.00000000000009
0.0,93.00000000000007
0.0,93.00000000000007
0.7558095448215114,72.0236285986941
0.8366282506501481,70.43521409445007
0.8940702081784458,69.35123915973644
0.9412431250464445,68.4859372830563
0.9829579922549615,67.73838259160397
1.021028937396,67.06978905997128
1.0564250484256412,66.45929994772509
1.0897433942531345,65.89401956191108
1.121384463665653,65.3652780606225
1.1516329854387124,64.86690157599949
1.1807002429648594,64.39430334085371
1.208748276545917,63.943962519392194
1.2359046673477434,63.51310521798304
1.2622720428859837,63.09949905793597
1.287934445743782,62.70131535408619
1.3129617479469775,62.317033477469515
1.3374127991334013,61.94537258349973
1.3613377268997873,61.585241683389455
1.3847796532202712,61.23570236144162
1.4077759988239467,60.89594042348654
1.4303594905029917,60.56524398899133
1.452558950211087,60.24298631965397
1.4743999211657584,59.928612188295425
1.495905170332349,59.621626933698245
1.5170950959731928,59.32158758063688
1.5379880612594128,59.02809556795626
1.55860066972538,58.740790740669105
1.5789479945667764,58.45934634942079
1.599043770839362,58.183464856080725
1.6189005576909758,57.91287439325265
1.6385298761241234,57.64732575661054
1.6579423266673998,57.386589835327136
1.677147690424265,57.13045540498055
1.6961550162835428,56.878727222322134
1.7149726965395087,56.631224372886145
1.733608532764824,56.387778831569406
1.7520697933408005,56.148234204018316
1.7703632641527611,55.91244462038043
1.7884952930166471,55.68027376183525
1.8064718291380844,55.45159399861124
1.82429845805015,55.22628562567816
1.8419804327132718,55.00423618242609
1.8595227012713336,54.785339845425106
1.8769299318931425,54.56949688489371
1.8942065350645911,54.35661317689773
1.911356683643778,54.14659976446318
1.928384330947353,53.939372461740135
1.9452932270988978,53.73485149618054
1.9620869338391103,53.53296118436325
1.9787688379706754,53.33362963768867
1.9953421635861737,53.13678849465956
2.011809983226848,52.94237267682699
2.0281752280372656,52.75032016604611
2.0444406970989206,52.56057180058399
2.0606090659514553,52.37307108838932
2.076682894423508,52.18776403568307
2.092664633832067,52.00459898938815
2.1085566336095156,51.82352649206996
2.1243611474145236,51.64449914819348
2.1400803387743452,51.46747150064242
2.1557162863030483,51.29239991648848
2.1712709885274677,51.119242481660024
2.1867463683728983,50.94795890228062
2.2021442773131508,50.77851041446902
2.21746649923493,50.61085969951796
2.232714754032051,50.444970805399876
2.2478907009524605,50.2808090736027
2.2629959417195735,50.11834107092676
2.2780320234457703,49.957534525838945
2.2930004413548994,49.79835826902117
2.3079026413287584,49.640782177780764
2.32274002229121,49.4847771240256
2.3375139384425347,49.33031492552854
2.3522257013552443,49.177368300232445
2.3668765819416437,49.025910823371646
2.3814678123029807,48.875916887198635
2.39600058746811,48.727361663130615
2.4104760670306753,48.58022106613741
2.424895376690289,48.43447172122026
2.4392596097067463,48.290090931823045
2.4535698282713216,48.14705665005401
2.4678270648016913,48.005347448587464
2.482032323165516,47.864942494134155
2.49618657984558,47.725821522381715
2.5102907849946043,47.587964814267785
2.5243458635532408,47.45135317359127
2.538352716145886,47.31596790585808
2.552312220065381,47.18179079795071
2.5662252301354496,47.04880409932068
2.5800925795563385,46.91699050378915
2.593915080547125,46.78633313389495
2.6076935258459364,46.65681551752179
2.621428688021459,46.52842158577922
2.6351213214409546,46.40113564633074
2.6487721624094807,46.27494237400963
2.662381929818619,46.14982679742253
2.6759513257652414,46.02577428600415
2.689481036117398,45.90277053795049
2.7029717310543484,45.78080156871898
2.7164240655823138,45.65985370006488
2.7298386800272993,45.53991354958191
2.7432162005057705,45.42096802072028
2.7565572393753643,45.30300429325714
2.7698623956657493,45.186009814191735
2.7831322554911924,45.06997228904631
2.796367392445781,44.954879673546664
2.809568367982016,44.840720165666404
2.8227357317626507,44.72748219805635
2.8358700220664423,44.615154430569326
2.8489717660174834,44.50372574356578
2.862041479970782,44.393185231085624
2.87507966983592,44.28352219433368
2.8880868313688284,44.17472613571905
2.9010634504023063,44.066786752827525
2.914010003168143,43.95969393281927
2.9269269565481255,43.85343774698464
2.939814768327061,43.74800844552539
2.9526738874365406,43.64339645254443
2.9655047541900963,43.539592361224145
2.9783078005094383,43.43658692919977
2.99108345014269,43.334371074097234
3.003832118875325,43.23293586925631
3.016554214732067,43.13227253959406
3.0292501381739703,43.032372457640385
3.04192028228705,42.933227139708144
3.0545650329649225,42.83482824220752
3.067184769085493,42.737167558092985
3.0797798626814,42.640237013436725
3.0923506791049364,42.54402866412481
3.104897577187609,42.44853469266926
3.117420909394322,42.353747405130484
3.129921021972758,42.259659228147626
3.142398255098316,42.16626270607072
3.154852943012219,42.073550498181554
3.167285414160777,41.98151537603109
3.1796959913231326,41.89015022083456
3.1920849917405056,41.799448020975994
3.204452727262014,41.70940186924638
3.216799504350605,41.62000496219285
3.229125624427,41.53125059446637
3.241431383741955,41.44313215987192
3.253717073663408,41.35564314824318
3.265982980632327,41.26877714233464
3.27822938639365,41.18252781721194
3.290456568032637,41.09688893762405
3.3026647980852517,41.011854356265665
3.3148543446327494,40.92741801195822
3.3270254713938674,40.84357392788475
3.3391784378144154,40.760316209877196
3.351313499154326,40.67763904475373
3.363430906572579,40.59553669870463
3.3755309072096136,40.51400351572487
3.3876137442733008,40.43303391587356
3.399679657093042,40.35262239479308
3.4117288812364848,40.272763520433315
3.423761648550772,40.19345193334326
3.4357781872476068,40.1146823445339
3.447778721971936,40.03644953429861
3.4597634738667336,39.95874835110496
3.4717326606655594,39.881573709690585
3.483686496540717,39.80492059187303
3.495625192968347,39.728784039381445
3.5075489574150494,39.65315916288333
3.519457994563728,39.57804113208858
3.531352505940387,39.50342517794993
3.543232689990455,39.429306591414246
3.5550987421610882,39.35568072225956
3.5669508549398268,39.28254297812527
3.578789217919342,39.20988882347724
3.5906140178473733,39.13771377865141
3.602425438678352,39.06601341890777
3.6142236616238312,38.99478337350854
3.626008865201247,38.92401932481927
3.6377812252820614,38.85371700743063
3.649540915138441,38.78387220730177
3.661288105489268,38.7144807609222
3.6730229645447015,38.6455385544943
3.684745658050191,38.57704152313361
3.696456349329329,38.50898565008783
3.7081551993256245,38.44136696597303
3.719842366643813,38.374181548026854
3.731518007589731,38.30742551937854
3.743182276233313,38.241095048046525
3.7548353243425305,38.17518634759311
3.7664773015978694,38.10969567398713
3.7781083554911143,38.04461932676936
3.7897286314148255,37.97995364884986
3.8013382726708307,37.91569502355224
3.8129374205317865,37.851839876326196
3.8245262142615726,37.78838467297192
3.8361047911512234,37.725325919273665
3.847673286495947,37.66266016050163
3.859231833858781,37.60038398045505
3.870780564738029,37.538494001496375
3.882319608852702,37.47698688357205
3.8938490941053594,37.41585932378135
3.905369146611632,37.35510805584367
3.9168798907292426,37.29472984957469
3.9283814490861357,37.234721510374364
3.939873942608586,37.17507987872297
3.9513574905482485,37.11580182968812
3.96283221050905,37.056884272440456
3.9742982184733764,36.99832414977853
3.985755628827862,36.94011843766257
3.997204554388586,36.882264144756945
4.008645106425969,36.824758311980894
4.020077394689035,36.76759801206739
4.031501527429264,36.71078034913052
4.042917611424072,36.65430245823974
4.054325751999809,36.59816150500262
4.06572605305428,36.54235468515459
4.0771186170790275,36.48687922415563
4.088503545180949,36.43173237679493
4.099880937103768,36.37691142680139
4.111250891246193,36.322413686456045
4.12261350469642,36.26823649624362
4.1339688732246005,36.21437722442872
4.145317091330441,36.16083326674734
4.156658252248912,36.107602046022656
4.167992447972136,36.05468101181957
4.179319769268223,36.00206764009968
4.190640305699837,35.94975943288203
4.201954145642306,35.897753917909114
4.21326137630151,35.846048648318956
4.224562083731429,35.794641202321884
4.2358563528513775,35.74352918288305
4.247144267463005,35.69271021740973
4.258425910266848,35.642181957443874
4.269701362878817,35.59194207835935
4.280970705833531,35.541988279041746
4.292234018663485,35.492318281707334
4.303491379788006,35.44292983139031
4.314742866655074,35.39382069588278
4.325988555693105,35.34498866534336
4.3372285223383304,35.296431552043934
4.348462841049387,35.248147190098834
4.3596915853215465,35.20013343519779
4.370914827700752,35.152388164343094
4.382132639797439,35.10490927559074
4.393345092300125,35.05769468779538
4.4045522549887535,35.010742340359336
4.415754196747802,34.96405019298504
4.426950985579256,34.91761622543146
4.438142688615221,34.871438437273966
4.449329372130517,34.82551484766771
4.460511101554917,34.7798434951147
4.4716879414851975,34.734422437233995
4.482859955697169,34.68924975053547
4.494027207157222,34.644323530196644
4.505189758033926,34.5996418898431
4.51634766970935,34.55520296133162
4.527501002790169,34.51100489453668
4.5386498171186815,34.46704585714006
4.549794171783578,34.42332403442306
4.560934125130529,34.37983762906228
4.57206973477267,34.336584860927736
4.583201057600865,34.293563966883895
4.594328149793879,34.25077320059391
4.605451066828273,34.208210832326
4.616569863488182,34.165875148762986
4.6276845938750535,34.12376445281411
4.638795311417134,34.08187706342984
4.649902068878673,34.04021131541885
4.66100491836933,33.998765559267696
4.672103911353102,33.95753816096295
4.6831990986572665,33.91652750181574
4.694290530481173,33.875731978288584
4.705378256404872,33.83515000182475
4.716462325345163,33.79477999891995
4.727542785757148,33.75462041006766
4.738619685374435,33.714669690834874
4.7496930713835495,33.674926310927546
4.760762990393068,33.635388754212336
4.771829488441562,33.59605551855893
4.782892611209557,33.55692511473992
4.793952403245679,33.51799606996005
4.805008909095468,33.479266922099164
4.816062172593442,33.440736223807555
4.827112237040603,33.40240254057578
4.838159145213139,33.364264451098045
4.849202939368892,33.326320547025695
4.860243661254385,33.28856943282577
4.8712813521115805,33.25100972564077
4.8823160526848035,33.21364005515073
4.893347803227241,33.176459063436965
4.904376643507607,33.13946540484744
4.9154026128165675,33.102657745863795
4.926425749973066,33.066034764970404
4.9374460933306485,33.02959515252481
4.948463680783618,32.99333761062982
4.959478549773102,32.95726085300732
4.970490737293064,32.9213636048738
4.981500279896208,32.88564460281703
4.992507213699781,32.85010259467472
5.003511574391362,32.81473633941456
5.014513397234395,32.779544607015666
5.02551271707388,32.74452617835157
5.0365095683417325,32.709679845074724
5.04750398506237,32.675004409502364
5.058496000857815,32.64049868450385
5.069485648953079,32.60616149338921
5.080472962181332,32.57199166979947
5.091457972988915,32.53798805759791
5.102440713440473,32.504149510762744
5.1134212152237755,32.47047489328148
5.124399509654734,32.436963079045945
5.135375627682079,32.40361295174914
5.1463495998921625,32.37042340478317
5.157321456513669,32.3373933411382
5.168291227422087,32.30452167330308
5.179258942144433,32.27180732316665
5.1902246298635175,32.23924922192072
5.201188319422524,32.20684630996391
5.212150039329197,32.17459753680665
5.223109817760282,32.142501860977646
5.234067682565647,32.11055824993106
5.24502366127247,32.078765679954984
5.25597778110813,32.0471231357712
5.266930068949501,32.015629611692354
5.277880551358781,31.984284109625833
5.288829254632376,31.95308564032881
5.299776204744402,31.922033222923787
5.310721427370083,31.89112588484102
5.321664947889408,31.860362661731823
5.332606791377137,31.829742597471753
5.343546982675551,31.799264743664864
5.35448554625978,31.768928160382718
5.3654225063796614,31.73873191526608
5.376357886994124,31.708675083852075
5.387291711788415,31.678756749418863
5.3982240041776395,31.64897600290308
5.409154787309742,31.61933194282299
5.4200840840692806,31.589823675211015
5.431011917082022,31.560450313537693
5.441938308714093,31.531210978612958
5.45286328107894,31.502104798547638
5.463786856039673,31.473130908664782
5.474709055211491,31.444288451428612
5.485629899965051,31.415576576375056
5.496549411429448,31.38699444004191
5.507467610493022,31.358541205758566
5.518384517817225,31.330216044283308
5.529300153817706,31.302018132325806
5.540214538688892,31.273946653890356
5.551127692395969,31.246000799502337
5.562039634676696,31.218179766183752
5.5729503850594195,31.190482757910612
5.583859962833241,31.16290898438929
5.594768387087015,31.135457662509243
5.605675676700678,31.108128015088106
5.616581850315709,31.08091927113818
5.6274869264005645,31.053830666151686
5.63839092318632,31.026861441664526
5.649293858726734,31.0000108453686
5.660195750855345,30.97327813080963
5.671096617214942,30.946662558075065
5.681996475254016,30.9201633923964
5.692895342224172,30.893779905393544
5.703793235186341,30.867511374372842
5.714690171012285,30.84135708240024
5.725586166386318,30.81531631810491
5.736481237810564,30.789388376296667
5.74737540159991,30.763572556676763
5.758268673893518,30.737868164838734
5.769161070650186,30.71227451187
5.780052607653148,30.686790914260133
5.790943300511649,30.661416693885577
5.801833164573498,30.636151178243182
5.812728711506723,30.61073190657126
5.82378327701012,30.578977096096228
5.834966071639673,30.542120531058742
5.8462508107194795,30.501214374650598
5.857627967829284,30.456635012426965
5.8690926856505286,30.408570015472247
5.880642248566034,30.357119888102023
5.892275136194325,30.302336131419384
5.903990573387715,30.244239308357773
5.915788282737694,30.18282895114053
5.927668333386617,30.118089589157222
5.939631040451436,30.04999473865496
5.95167689285213,29.978509749672153
5.963806497717873,29.903593987969426
5.976020534596248,29.8252026269997
5.988319715335533,29.743288216560526
6.000704747025312,29.657802140990988
6.013176296221326,29.568696034765107
6.025734953306989,29.47592320893333
6.038381196186246,29.37944012845969
6.0511153528430155,29.2792079547168
6.063937562526757,29.175194176657254
6.076847735578949,29.067374330635964
6.08984551215753,28.955733804377818
6.102930220359652,28.84026971025973
6.116100834479573,28.720992803623034
6.129355934475786,28.597929403442127
6.142693667889126,28.471123269867757
6.156111715771909,28.34063737355054
6.169607264346165,28.20655548484504
6.183176984242324,28.068983501712506
6.196817019183807,27.928050431070915
6.210522985898151,27.783908937947338
6.2242899866766095,27.636735387830228
6.238112635743973,27.486729314953017
6.251985099819973,27.334112278810302
6.265901152687781,27.179126093418315
6.2798542427012825,27.022030449853613
6.293837571577024,26.863099983670374
6.307844181442895,26.702620883532575
6.321867047711287,26.54088714614978
6.335899173761761,26.378196630694184
6.349933683723916,26.214847051780065
6.363963910476616,26.05113207516427
6.3779834751318765,25.887337647202102
6.391986355936107,25.723738684443987
6.405966944687669,25.560596218188632
6.41992008976174,25.398155054434678
6.43384112551069,25.236641982322254
6.44772588854713,25.076264531150592
6.461570721931798,24.917210251589136
6.475372468851958,24.75964647375623
6.489128456924705,24.603720492375945
6.502836475656118,24.449560094954467
6.516494748587591,24.29727438082769
6.5301019010999015,24.146954790620867
6.543656926706017,23.998676290223003
6.557159151535936,23.852498646288577
6.570608199521676,23.70846775165943
6.584003958076291,23.56661695534778
6.597346545313893,23.426968367268547
6.6106362794252655,23.289534116294416
6.623873649939354,23.154317538604634
6.637059291609958,23.021314293091248
6.65019396070128,22.89051338656953
6.663278513569031,22.761898117034065
6.676313887691077,22.635446925378123
6.689301084838129,22.511134164300824
6.702241156321559,22.388930784819348
6.715135190149128,22.26880494651762
6.727984299869149,22.150722555924585
6.740789615022461,22.034647740199233
6.7535522729755915,21.92054326076936
6.76627341195431,21.80837087258637
6.778954165250219,21.698091635740827
6.791595656332759,21.58966618329707
6.804198994840723,21.48305494974972
6.816765273262251,21.378218367913465
6.82929556438032,21.275117033648737
6.84179091901079,21.173711843164007
6.854252364570828,21.07396411166068
6.866680903632517,20.97583566662019
6.879077513263248,20.87928892835855
6.891443144295206,20.784286970817647
6.9037787210425074,20.690793573486207
6.916085141160417,20.598773259181797
6.928363275642638,20.508191323711106
6.940613969063532,20.419013856128853
6.952838039834374,20.331207752739513
6.965036280609428,20.244740724770764
6.977209458740805,20.159581301051052
6.989358316862318,20.075698826073946
7.001483573368984,19.99306345533463
7.013585923106543,19.91164614668045
7.0256660379896205,19.831418649813337
7.037724567645315,19.75235349373575
7.049762140084474,19.674423972464005
7.061779362369418,19.59760412954145
7.073776821271976,19.521868741690295
7.085755083990562,19.447193300918777
7.097714698706622,19.373553998084645
7.109656195321291,19.300927703482976
7.121580086067296,19.229291949052612
7.133486866092599,19.15862491004584
7.145377014118599,19.088905386529323
7.157250992995629,19.020112785179798
7.1691092502861915,18.952227101104793
7.1809522188191925,18.885228900116218
7.192780317227528,18.819099301173633
7.204593950468267,18.75381995919383
7.216393510324602,18.689373048228074
7.228179375890718,18.625741245032856
7.239951914320719,18.562907711728524
7.25171148031063,18.500856084944274
7.263458417829298,18.439570454164258
7.275193059728471,18.379035351016913
7.2869157283701975,18.319235733994706
7.298626735983594,18.26015697465114
7.310421349140707,18.19699297244872
7.322651092455131,18.111983430481228
7.33523089293923,18.009360667121804
7.34814865681791,17.889653412322364
7.361416849391284,17.75212154352114
7.375058279803088,17.595464009113723
7.389101563123333,17.41803694487814
7.403577738450027,17.21801274430269
7.418515878190349,16.993592070208205
7.433936450543396,16.74333720330111
7.449841798944645,16.466668937570013
7.466204527885007,16.16449979376137
7.482957288384376,15.839834120806346
7.4999902733597,15.498002581667087
7.517162121360705,15.146199821214
7.534323184732005,14.792325693896583
7.55134144165797,14.443604386371636
7.568119642799023,14.105596105175916
7.584599274041362,13.781883527776799
7.600754774829104,13.47429438888414
7.6165840129731714,13.183358277242716
7.632099279815509,12.908766390418204
7.6473205100164865,12.649731891674744
7.662270816328503,12.405236000026191
7.676973821075759,12.174181151966874
7.691452199414189,11.955479322803917
7.705726974260153,11.748098778457578
7.719817249692612,11.551085708317794
7.733740186246939,11.363571351970425
7.747511100148984,11.18477117588133
7.761143618563377,11.013979994795545
7.774649853460306,10.850565292210831
7.78804057380306,10.693959998048687
7.801325366501074,10.543655400282441
7.814512781758405,10.399194526834622
7.827610462085799,10.260166138572691
7.840625255254004,10.126199371208802
7.853563312578122,9.996959005650066
7.8664301741480696,9.872141318035032
7.879230842612333,9.751470453085684
7.891969846944082,9.634695258631496
7.904651297664887,9.521586525245967
7.917278934671265,9.411934577210294
7.929856168927743,9.305547167127715
7.942386118279439,9.202247637168071
7.954871639268406,9.101873303229274
7.967315354492787,9.00427403983213
7.979719676748696,8.909311033343924
7.992086830198746,8.816855679737117
8.004418868977098,8.72678861628438
8.016717693817387,8.63899885729845
8.028985066194622,8.553383031922182
8.041222621655308,8.46984470123443
8.053431881060192,8.388293752239143
8.065614260848914,8.308645854868354
8.07777108213599,8.230821975387116
8.089903578977019,8.154747941206347
8.102012905526884,8.08035404594662
8.114100142735364,8.00757469699868
8.126166304259723,7.936348095040876
8.13821234171167,7.866615946257542
8.150239149686382,7.798323196938686
8.162247569941172,7.7314177983752295
8.174238395464018,7.665850488589676
8.186212374058803,7.601574595171298
8.19817021163899,7.538545854947074
8.210112575210664,7.4767222492816705
8.222040095613346,7.416063853092393
8.233953370019854,7.356532696489269
8.245852964167433,7.298092637674075
8.257739414760385,7.240709246150462
8.269613230798024,7.184349694926854
8.281474895871009,7.128982661806248
8.293324869904053,7.074578235796719
8.305163589907245,7.021107836137596
8.316991472185297,6.9685441301483655
8.328808913198651,6.916860962506917
8.340616290925455,6.866033287018595
8.352413965787264,6.8160371048539785
8.364202281851053,6.766849405448302
8.375981567690797,6.718448112729631
8.387752137288956,6.670812034521613
8.399514290859022,6.62392081543254
8.411268315611174,6.577754892868621
8.423014486466041,6.532295455928302
8.434753066721466,6.487524406949019
8.446484308674334,6.443424325508008
8.458208454202659,6.399978434685553
8.469925735309513,6.357170569426435
8.481636374632908,6.314985146836409
8.49334058592349,6.273407138284187
8.505038574492367,6.232422043164912
8.51673053763177,6.192015864220027
8.528416664987052,6.152175084414043
8.540097139043162,6.112886644416741
8.551772135243757,6.074137923180949
8.56344182255024,6.035916717215257
8.57510636363671,5.998211222795427
8.586765915205,5.961010018443832
8.59842062826,5.924302048480921
8.610070648370108,5.888076607461098
8.621716115912639,5.852323325436144
8.633357166306089,5.817032153991949
8.644993930229754,5.782193353013543
8.656626533831286,5.747797478131134
8.668255098923904,5.7138353688039665
8.67987974317203,5.680298137004757
8.691500580268555,5.647177156468408
8.703117720101945,5.614464052472518
8.714731268945702,5.5821506916644665
8.726341329457766,5.550229175053311
8.73794800112641,5.5186918247148915
8.749551380104073,5.4875311798838515
8.761151559474259,5.456739986656316
8.77274862942973,5.426311190688184
8.784342677168809,5.396237931385062
8.795933787312016,5.366513531454463
8.807522041787028,5.337131493845391
8.819107519954136,5.308085494349908
8.830690298833824,5.279369374423662
8.842270453031798,5.250977136706709
8.853848054955234,5.222902938811447
8.86542317467513,5.195141088513787
8.876995880761777,5.167686037409755
8.888566238904108,5.140532378749194
8.900134313449998,5.113674839540435
8.911700166723444,5.08710827820018
8.923263859249639,5.0608276798996155
8.934825449798996,5.034828151542692
8.946384995569291,5.009104919745635
8.957942551893545,4.983653324757164
8.969498173024222,4.958468817299171
8.981051911025306,4.933546958498376
8.992603817271721,4.908883410556348
9.00415394105871,4.884473938608636
9.015702330700124,4.860314405173916
9.02724903311859,4.836400767789792
9.038794093963096,4.812729076121249
9.050337557657214,4.789295469191457
9.061879467439077,4.76609617272913
9.07341986540036,4.743127496614065
9.08495879252322,4.720385832416763
9.096496288715874,4.697867651027003
9.108032392847196,4.675569500370261
9.119567142779498,4.653488003203516
9.131100575400275,4.631619854991449
9.142632726652915,4.609961821857056
9.154163631565801,4.588510738604253
9.165693324280817,4.567263506810211
9.1772218380806,4.5462170929824355
9.188749205414567,4.525368526780058
9.200275457924402,4.504714899295758
9.211800626468342,4.484253361395646
9.22332474114456,4.463981122114895
9.234847831314084,4.443895447107685
9.246369925622133,4.423993657147156
9.25789105201971,4.4042731266769035
9.269411237783617,4.384731282407543
9.280930509536047,4.365365601960654
9.292448893263622,4.346173612555626
9.303966414335534,4.327152889738691
9.315483097521366,4.308301056153177
9.32699896700798,4.289615780347337
9.338514046415977,4.271094775621055
9.350028358815685,4.252735798907357
9.361541926742465,4.2345366496898045
9.37305477221156,4.216495168952594
9.38456691673258,4.198609238162263
9.39607838132323,4.180876778282052
9.407589186459326,4.163295749035709
9.419099352337994,4.145864147113742
9.43060889852057,4.128580006544792
9.442117844187436,4.1114413969909
9.45362620809018,4.094446423105269
9.465134008563098,4.077593223707318
9.476641263622975,4.060879970627315
9.488147990628656,4.044304869331969
9.499654206811222,4.027866156109363
9.511159928942163,4.011562098685622
9.52266517342729,3.9953909951834277
9.534169956316392,3.979351173430818
9.545674293312201,3.963440990290091
9.557178199779356,3.94765883100511
9.568681690752918,3.932003108567125
9.580184780946766,3.916472263097582
9.591687484761637,3.9010647612486866
9.603189816293003,3.8857790956193616
9.614691789338705,3.870613784188473
9.626193417406277,3.8555673697621087
9.637694713720096,3.840638419436106
9.649195691228389,3.8258255240735317
9.660696362610071,3.8111272977954487
9.672196740281104,3.7965423774852693
9.683696836400989,3.782069422306217
9.695196662879038,3.7677071132319235
9.70669623138011,3.7534541525882004
9.718195553330814,3.739309263607529
9.729694639924904,3.725271189994902
9.741193502128866,3.711338695504794
9.752692150687304,3.6975105635283607
9.764190596128163,3.683785596691991
9.775688848767812,3.6701626164656047
9.787186918715873,3.656640462780829
9.7986848158801,3.643217993658077
9.810182549970996,3.629894084844481
9.821680130506431,3.6166676294591666
9.83317756681588,3.6035375376481
9.844674868044796,3.5905027362470783
9.856172043158969,3.577562168453471
9.867669100948303,3.56471479350514
9.879166050030877,3.5519595863677114
9.890662898856867,3.5392955374289525
9.902159655712252,3.5267216522010765
9.91365632872237,3.514236951029437
9.925152925855652,3.5018404688083997
9.936649454926934,3.4895312547039503
9.948145923600885,3.477308371883184
9.959642339395247,3.4651708972491604
9.971138709684183,3.453117921182906
9.982635041701226,3.4411485472907146
9.994131342542339,3.429261892157934
10.005627619169015,3.4174570851076127
10.017123878410995,3.4057332679649894
10.028620126969152,3.3940895948279923
10.040116371418309,3.3825252318416887
10.051612618209745,3.371039356978911
10.063108873674034,3.359631159824938
10.07460514402328,3.3482998413679943
10.086101435353989,3.3370446137931107
10.097597753649007,3.3258647002818833
10.109094104780327,3.3147593348157964
10.120590494511239,3.30372776198371
10.132086928498413,3.29276923679469
10.14358341229438,3.281883024493506
10.15507995134935,3.2710684003809285
10.166576551013614,3.260324649637955
10.178073216539406,3.2496510671532146
10.189569953082804,3.2390469573549883
10.201066765706015,3.2285116340457587
10.212563659378887,3.218044420240975
10.224060638980934,3.2076446480110943
10.235557709303183,3.1973116583267855
10.247054875049947,3.1870448009074575
10.258552140840319,3.1768434340729947
10.270049511210248,3.166706924598654
10.281546990613805,3.1566346475725187
10.293044583425013,3.1466259862568036
10.304542293939438,3.136680331950631
10.316040126375492,3.1267970838571886
10.327538084876267,3.116975648952197
10.339036173510642,3.1072154418559763
10.35053439627511,3.0975158847080264
10.362032757094752,3.0878764070432534
10.373531259824995,3.0782964456717705
10.385029908252688,3.06877544456055
10.396528706097483,3.059312854717439
10.408027657013163,3.0499081340777656
10.419526764588936,3.040560747392638
10.431026032350442,3.031270166120013
10.442525463761237,3.022035868317819
10.4540250622237,3.012857338538588
10.465524831080444,3.003734067726769
10.477024773615085,2.994665553118086
10.488524893053777,2.9856512981399717
10.500025192565847,2.9766908123153115
10.511525675265153,2.9677836111664453
10.52302634421104,2.9589292161222267
10.534527202409164,2.9501271544264824
10.546028252812828,2.9413769590478727
10.557529498323548,2.9326781685919503
10.569030941792317,2.9240303272145534
10.580532586020308,2.915432984536799
10.592034433759938,2.9068856955621336
10.603536487715642,2.8983880205941484
10.615038750544722,2.889939525156629
10.626541224858311,2.8815397799148457
10.638043913222168,2.8731883605979522
10.649546818157402,2.8648848479233875
10.661049942141293,2.85662882752224
10.672553287608201,2.8484198898662108
10.684056856950091,2.8402576301956723
10.695560652517699,2.832141648449279
10.707064676620613,2.8240715491946107
10.71856893152863,2.81604694156047
10.730073419472088,2.8080674391694997
10.741578142642679,2.8001326600735523
10.753083103194186,2.7922422266880758
10.764588303242952,2.784395765730048
10.776093744868678,2.7765929081548957
10.787599430114993,2.76883328909599
10.799105360990145,2.7611165478044253
10.81061153946761,2.7534423275900464
10.822117967486555,2.745810275763771
10.833624646952565,2.73822004358045
10.845131579738169,2.7306712861829894
10.856638767683457,2.723163662547486
10.86814621259646,2.7156968354294
10.879653916253885,2.7082704713098384
10.89116188040167,2.7008842403443243
10.902670106755243,2.693537816310556
10.914178597000314,2.686230876558815
10.925687352793194,2.6789631019617026
10.937196375761435,2.6717341768660323
10.94870566750416,2.6645437890446173
10.960215229592599,2.657391629649257
10.971725063570686,2.6502773931643024
10.983235170955245,2.643200777361228
10.994745553236626,2.636161483254054
11.006256211879135,2.6291592150549437
11.017767148321392,2.62219368013098
11.02927836397681,2.6152645889620127
11.040789860233959,2.608371655097972
11.052301638457042,2.601514595118537
11.063813699986266,2.594693128591811
11.075326046138064,2.587906978035044
11.08683867820585,2.581155868874963
11.098351597460105,2.574439529409727
11.109864805148701,2.567757690770225
11.121378302497542,2.5611100868832533
11.1328920907107,2.5544964544346658
11.1444061709708,2.547916532833138
11.15592054443947,2.541370064174467
11.167435212257507,2.5348567932066506
11.178950175545436,2.528376467295471
11.190465435403484,2.52192883639049
11.20198099291234,2.515513652991643
11.213496849133147,2.509130672116334
11.225013005107863,2.5027796512671707
11.236529461859654,2.4964603503998912
11.248046220393212,2.490172531892531
11.259563281694865,2.4839159605138725
11.271080646733056,2.477690403393414
11.282598316458518,2.4714956299915642
11.294116291804558,2.465331412069933
11.305634573687396,2.459197523662401
11.317153163006385,2.4530937410465166
11.328672060644209,2.4470198427154926
11.340191267467308,2.4409756093503843
11.351710784325984,2.4349608237928035
11.363230612054672,2.4289752710181323
11.374750751472147,2.423018738109058
11.38627120338204,2.417091014229346
11.397791968572673,2.4111918905983267
11.409313047817529,2.4053211604656686
11.420834441875375,2.399478619086143
11.432356151490696,2.3936640636954616
11.443878177393621,2.3878772934860235
11.455400520300298,2.3821181095825406
11.466923180913161,2.376386315019619
11.478446159920992,2.3706817147177643
11.489969457999148,2.3650041154608332
11.50149307580994,2.3593533258737676
11.513017014002715,2.3537291564002203
11.524541273213961,2.3481314192810294
11.53606585406755,2.342559928532485
11.547590757175099,2.3370144999252433
11.559115983135827,2.3314949509635556
11.570641532537147,2.326001100864523
11.58216740595444,2.320532770538068
11.593693603951525,2.315089782566573
11.605220127080704,2.3096719611857375
11.61674697588287,2.304279132264689
11.628274150887986,2.298911123286998
11.639801652614716,2.293567763331962
11.651329481571176,2.288248883055808
11.662857638254577,2.2829543146734155
11.67438612315178,2.2776838919402707
11.685914936739296,2.2724374501346962
11.697444079483324,2.267214826040165
11.708973551840053,2.262015857928075
11.720503354255829,2.2568403855405292
11.732033487167227,2.251688250073658
11.743563951001013,2.2465592941608423
11.755094746174807,2.2414533618566472
11.76662587309662,2.236370298619913
11.778157332165351,2.231309951298963
11.789689123770808,2.2262721681148676
11.801221248293993,2.2212567986463543
11.812753706106902,2.2162636938146867
11.824286497572976,2.211292705868177
11.835819623047033,2.206343688367725
11.847353082875523,2.2014164961718388
11.85888687739658,2.196510985422217
11.870421006940035,2.191627013529638
11.881955471827913,2.186764439159786
11.893490272373857,2.181923122219176
11.905025408884159,2.1771029238416486
11.916560881657057,2.172303706374854
11.928096690983198,2.167525333366566
11.939632837145886,2.1627676695522213
11.951169320420865,2.1580305808411215
11.96270614107661,2.153313934304037
11.974243299374434,2.148617598160569
11.985780795568544,2.1439414417664415
11.997318629906259,2.13928533560147
12.008856802627799,2.134649151257113
12.02039531396679,2.1300327614246233
12.031934164150027,2.1254360398831196
12.043473353397843,2.1208588614881556
12.055012881923869,2.116301102159639
12.066552749935477,2.111762638871154
12.078092957633633,2.107243349638044
12.089633505213182,2.10274311350674
12.101174392756315,2.0982618105660897
12.112715620764659,2.093799321824234
12.124257189095795,2.089355529422764
12.135799098026599,2.0849303164012634
12.147341347722097,2.080523566799353
12.158883938341361,2.0761351656239597
12.17042687003798,2.0717649988392455
12.181970142959736,2.0674129533563153
12.193513757249217,2.063078917023802
12.205057713043285,2.0587627786175906
12.216602010473743,2.054464427831473
12.228146649666979,2.0501837552676427
12.239691630744172,2.045920652427273
12.25123695382147,2.0416750117009825
12.262782619009968,2.037446726360096
12.274328626415713,2.0332356905472455
12.28587497613993,2.0290417992676213
12.297421668278806,2.0248649483801096
12.308968702924012,2.020705034588346
12.320516080162406,2.016561955432622
12.332063800076163,2.0124356092807916
12.343611862742934,2.0083258953203083
12.355160268235801,2.004232713549627
12.366709016623508,2.000155964770265
12.378258107970275,1.996095550578478
12.389807542336092,1.9920513733573793
12.401357319776563,1.9880233362691433
12.412907440343245,1.984011343246933
12.424457904083383,1.9800152989873057
12.436008711040275,1.976035108942825
12.44755986125298,1.9720706793142146
12.459111354756805,1.9681219170429431
12.470663191582938,1.9641887298041518
12.482215371612927,1.9602710259423342
12.493767895308045,1.956368714748159
12.505320762250385,1.9524817058838255
12.516873972601843,1.9486099099432779
12.528427526374994,1.9447532381620052
12.53998142357852,1.9409116024665196
12.551535664217667,1.9370849154681433
12.563090248294245,1.9332730904555941
12.574645175806417,1.929476041389032
12.586200446749048,1.9256936828931606
12.59775606111357,1.9219259302510172
12.609312018888119,1.918172699397503
12.620868320057582,1.9144339069129406
12.632424964603489,1.9107094700171896
12.643981952504271,1.90699930656311
12.655539283735234,1.9033033350309616
12.667096958268528,1.899621474521909
12.678654976073203,1.8959536447523373
12.690213337115383,1.892299766047871
12.701772041358096,1.8886597593377756
12.713331088761493,1.8850335461491077
12.724890479282884,1.8814210486007987
12.73645021287663,1.8778221893985456
12.748010289494324,1.8742368918289383
12.759570709084711,1.870665079753933
12.771131471593849,1.8671066776056493
12.782692576965111,1.8635616103809238
12.79425402513908,1.8600298036360006
12.805815815876999,1.8565111834559669
12.817377949508233,1.8530056766022331
12.828940425743044,1.84951321018159
12.840503244512297,1.8460337119397636
12.852066405791572,1.8425671100815462
12.863629909391241,1.839113333572088
12.87519375530659,1.8356723116676896
12.886757943458216,1.8322439742164933
12.898322473764416,1.8288282515809848
12.909887346141026,1.82542507463319
12.921452560501649,1.8220343747503904
12.933018116757681,1.8186560838100252
12.944584014818249,1.8152901341853591
12.956150254590195,1.8119364587408537
12.967716835978392,1.8085949908278192
12.979283758885362,1.8052656642801317
12.990851023211572,1.8019484134092487
13.002418628855576,1.7986431730005954
13.013986575713615,1.7953498783087176
13.02555486368007,1.7920684650536818
13.037123492647236,1.7887988694160895
13.048692462505597,1.785541028033722
13.06026177314357,1.7822948779967738
13.071831424447591,1.7790603568442718
13.083401416302314,1.7758374025598676
13.09497174859055,1.772625953567808
13.106542421193234,1.7694259487293102
13.11811343398942,1.766237327338231
13.129684786856474,1.7630600291175842
13.141256479670021,1.7598939942155725
13.15282851230385,1.7567391632019853
13.164400884627277,1.753595477013291
13.175973596516153,1.7504628771524346
13.1875466478367,1.7473413053809677
13.199120038456023,1.744230703917786
13.210693768239603,1.7411310153849897
13.222267837051364,1.7380421828044632
13.233842244753662,1.7349641495942718
13.245416991207222,1.7318968595654678
13.256992076271407,1.7288402569182335
13.268567499803924,1.7257942862390407
13.280143261661049,1.7227588924968058
13.291719361697496,1.7197340210399734
13.303295799766776,1.7167196175929127
13.314872575720623,1.7137156282529906
13.326449689409758,1.7107219994870528
13.338027140683193,1.7077386781285975
13.349604929388793,1.7047656113742298
13.361183055372846,1.7018027467808707
13.372761518480567,1.698850032262648
13.38434031855577,1.6959074160876022
13.395919455440804,1.6929748468749342
13.407498928977056,1.6900522735919528
13.419078739004508,1.6871396455510665
13.430658885361717,1.6842369124069094
13.442239367886417,1.6813440241534627
13.453820186414864,1.6784609311210994
13.465401340782126,1.6755875839738676
13.476982830822344,1.6727239337065973
13.488564656368224,1.6698699316421395
13.500146817251547,1.6670255294287342
13.511729313302832,1.6641906790370304
13.523312144351578,1.6613653327577196
13.534895310226279,1.6585494431985912
13.54647881075414,1.6557429632820704
13.558062645761524,1.6529458462424327
13.569646815073654,1.6501580456234084
13.581231318514748,1.6473795152754815
13.592816155908134,1.6446102093534625
13.604401327075886,1.6418500823138935
13.61598683183941,1.6390990889125117
13.627572670018854,1.6363571842019895
13.639158841433732,1.633624323529299
13.650745345902363,1.6309004625333325
13.662332183260379,1.628185557183853
13.673919353269959,1.6254795635729937
13.685506855801203,1.6227824383248588
13.697094690650879,1.6200941381813947
13.708682857632883,1.6174146202059538
13.720271356560309,1.614743841739949
13.731860187245442,1.6120817604003266
13.743449349499718,1.6094283340776918
13.7550388431338,1.6067835209338743
13.76662866795748,1.6041472793997509
13.778218823779792,1.601519568173191
13.78980931040898,1.5989003462168356
13.80140012765257,1.5962895727560216
13.812991275317362,1.5936872072764325
13.82458275320926,1.5910932095226549
13.836174561133552,1.588507539495178
13.847766698894846,1.5859301574491835
13.859359166296999,1.5833610238921392
13.870951963143147,1.5808000995818203
13.882545089235721,1.5782473455242882
13.894138544376583,1.5757027229721694
13.905732328366925,1.573166193422352
13.917326441007036,1.5706377186143032
13.92892088209693,1.568117260528099
13.940515651435785,1.5656047813825325
13.952110748822184,1.563100243633185
13.963706174054082,1.5606036099706864
13.975301926928962,1.5581148433186678
13.986898007243445,1.5556339068322325
13.99849441479396,1.5531607638959208
14.01009114937597,1.5506953781219606
14.021688210784637,1.5482377133485574
14.033285598814443,1.545787733638126
14.044883313259469,1.543345403275501
14.056481353913036,1.5409106867663396
14.068079720568216,1.5384835488351913
14.079678413017282,1.5360639544239711
14.091277431052225,1.5336518686904372
14.102876774464477,1.5312472570060498
14.114476443044845,1.5288500849549114
14.126076436583917,1.5264603183316638
14.137676754871576,1.524077923140178
14.149277397697311,1.521702865591776
14.160878364850152,1.5193351121036947
14.172479656118842,1.5169746292976571
14.184081271291333,1.5146213839980533
14.195683210155599,1.5122753432306215
14.207285472498755,1.5099364742208865
14.218888058107789,1.507604744392483
14.23049096676913,1.5052801213657991
14.242094198268878,1.50296257295663
14.253697752392757,1.500652067174234
14.265301628926046,1.49834857222057
14.276905827653733,1.4960520564881366
14.28851034836031,1.4937624885590044
14.300115190829969,1.491479837203366
14.311720354846585,1.4892040713777293
14.323325840193624,1.4869351602241014
14.334931646654264,1.4846730730682398
14.346537774011267,1.4824177794183104
14.358144222047116,1.480169248963659
14.36975099054402,1.4779274515733511
14.38135807928376,1.4756923572948755
14.392965488047976,1.4734639363528204
14.40457321661775,1.4712421591477556
14.41618126477414,1.4690269962544165
14.427789632297763,1.4668184184210742
14.439398318968916,1.4646163965677645
14.45100732456771,1.462420901785247
14.462616648874036,1.4602319053337782
14.474226291667346,1.4580493786416358
14.485836252726923,1.4558732933042529
14.497446531831866,1.453703621082664
14.509057128760888,1.451540333902483
14.520668043292549,1.4493834038526445
14.532279275205207,1.4472328031842057
14.543890824276838,1.4450885043092005
14.555502690285326,1.442950479799507
14.567114873008377,1.4408187023856014
14.578727372223229,1.4386931449554607
14.590340187707197,1.4365737805533916
14.60195331922725,1.4344605823580865
14.61356676657978,1.4323535237635372
14.625180529531846,1.430252578257062
14.636794607859684,1.4281577194969868
14.648409001339704,1.4260689212929638
14.660023709747922,1.4239861576039858
14.671638732860025,1.421909402537974
14.683254070451904,1.419838630350412
14.69486972229909,1.4177738154432575
14.706485688171005,1.4157149324152776
14.71810196786056,1.4136619558043566
14.72971856112527,1.4116148606002874
14.7413354677457,1.4095736217294357
14.752952687496913,1.407538214311102
14.764570220153322,1.4055086136051775
14.77618806548951,1.4034847950108718
14.78780622328001,1.4014667340657507
14.79942469326041,1.3994544064980732
14.811043475320346,1.3974477879604326
14.822662569118584,1.3954468545591554
14.834281974467178,1.3934515823233151
14.845901691140192,1.391461947468113
14.857521718928117,1.3894779264237678
14.869142057571482,1.3874994955117415
14.880762706859976,1.3855266314202417
14.892383666563473,1.383559310905043
14.90400493646609,1.381597510791865
14.915626516330299,1.3796412081233556
14.927248405909376,1.3776903800760532
14.938870605044626,1.3757450037181826
14.950493113442517,1.3738050566072426
14.962115930898124,1.3718705161741054
14.973739057186584,1.3699413600319073
14.985362492071657,1.3680175659500917
14.99698623534042,1.3660991118521477
15.008610286753742,1.3641859756552595
15.020234646088182,1.3622781354981928
15.031859313116536,1.3603755696117585
15.043484287610461,1.3584782563553512
15.05510956934457,1.3565861741792873
15.066735158088074,1.354699301701397
15.07836105361781,1.3528176175802837
15.089987255701145,1.350941100679257
15.101613764115891,1.3490697299009482
15.113240578630178,1.347203484311323
15.124867698955697,1.3453423430456117
15.136495125038335,1.3434862854474796
15.148122856501642,1.3416352908051392
15.159750893142647,1.3397893386743103
15.171379234744881,1.337948408645677
15.183007881082643,1.3361124804412972
15.194636831925234,1.3342815338593665
15.206266087052816,1.3324555488988232
15.217895646228957,1.3306345055335542
15.229525509228603,1.3288183839319032
15.241155675824245,1.3270071643503254
15.252786145788027,1.3252008271431148
15.264416918892122,1.3233993527736907
15.276047994909506,1.321602721809548
15.28767937357826,1.3198109149010446
15.299311054771744,1.3180239128727886
15.310943038161499,1.3162416965460322
15.32257532355316,1.3144642469122543
15.334207910720199,1.3126915450484549
15.345840799434036,1.3109235721275296
15.35747398943498,1.309160309463608
15.369107480591515,1.3074017383147256
15.38074127258317,1.3056478402571154
15.392375365209512,1.3038985968262184
15.404009758247462,1.302153989695547
15.415644451466916,1.3004140006150895
15.427279444642272,1.2986786114345692
15.438914737545806,1.2969478041137998
15.450550329949722,1.2952215606920416
15.462186221626778,1.293499863306397
15.473822412351462,1.2917826941890298
15.485458901895147,1.290070035660007
15.497095690030935,1.2883618701331283
15.50873277653306,1.2866581801146775
15.52037016117458,1.2849589481999883
15.532007843687552,1.2832641571422307


==> anc/Fig.5/beta_matter_700_VC=true.csv <==
nb/n0,sigma
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,93.00000000000603
0.0,92.99999999999788
0.0,92.99999999999788
0.0,92.99999999999788
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000462
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000469
0.0,93.00000000000752
0.0,93.0
0.0,93.0
0.0,93.0
0.0,92.99999999999879
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.00000000000432
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.7300389354985414,74.17796099635859
0.8360988088535707,72.30800115412094
0.8978630778094913,71.29125921422319
0.9464385064278249,70.52575161686724
0.9885710514050617,69.88493429181544
1.0265892736291065,69.32428314247937
1.0616769748255879,68.82099922559301
1.0945397101264722,68.36143542931372
1.1256394106457948,67.93662854792959
1.1552983742407463,67.54030882926331
1.183752146159826,67.16788423844163
1.21117908087928,66.81587110432584
1.23771806842985,66.48155196907216
1.263479757921269,66.16275855467495
1.2885539799450338,65.85772800367147
1.3130148337911707,65.56500420887718
1.336924279968697,65.28336804503294
1.360334742465772,65.01178677304704
1.383291035389273,64.74937654026405
1.4058318168085011,64.49537405502181
1.4279907043303517,64.24911483153615
1.4497971438894022,64.01001623257805
1.471277095352078,63.77756407654409
1.4924535800208254,63.55130193381
1.5133471225676707,63.33082248048161
1.5339761112480577,63.11576044599418
1.5543570940857945,62.90578680956044
1.5745050245024574,62.70060398573258
1.5944334663805728,62.4999418002335
1.614154766602462,62.303554103567215
1.6336802010609404,62.11121590290577
1.6530200989824317,61.92272091864656
1.6721839493637396,61.737879491300305
1.6911804925665466,61.556516779237676
1.7100177995173196,61.37847119946052
1.7287033404708159,61.20359307257245
1.747244045126195,61.03174344005024
1.7656463550175805,60.8627930281622
1.783916269805835,60.696621336763194
1.8020593880110025,60.53311583451414
1.8200809430734293,60.37217124706629
1.8379858353842298,60.213688924042096
1.8557786608070181,60.05757627526549
1.8734637361538706,59.90374626692578
1.8910451220013695,59.75211697013955
1.9085266431775327,59.60261115540634
1.9259119072026059,59.45515592740401
1.94320432092927,59.30968239529006
1.9604071055882715,59.16612537446832
1.9775233104253929,59.02442311615577
1.9945558250834,58.88451706169857
2.011507390878357,58.74635161891559
2.028380611056588,58.609873958111464
2.0451779601929694,58.47503382569639
2.061901792767363,58.34178337358046
2.0785543510338655,58.21007700274985
2.0951377722420967,58.07987121963338
2.111654095277525,57.95112450396866
2.128105266774714,57.82379718710721
2.1444931467550794,57.69785133974084
2.1608195138327955,57.57325066818071
2.1770860700282353,57.44996041842355
2.1932944452245766,57.32794728728944
2.2094462012995812,57.207179340005176
2.2255428359602707,57.087625933682226
2.241585786306496,56.969257646179706
2.2575764321462097,56.85204620989387
2.2735160990833214,56.73596445006777
2.2894060613965492,56.62098622725333
2.3052475447267393,56.5070863835803
2.3210417285869274,56.394240692551016
2.336789748702219,56.28242581196783
2.352492699244922,56.17161924031805
2.3681516348297826,56.06179927489616
2.383767572495363,55.952944973611814
2.3993414935011654,55.84503611851348
2.414874345030846,55.73805318164558
2.430367041793544,55.63197729293843
2.4458204675304485,55.526790209982465
2.461235476433923,55.4224742895456
2.4766128944844437,55.31901246073569
2.491953520711936,55.2163881996575
2.507258128386115,55.114585505505694
2.5225274661407386,55.01358887795929
2.537762259036133,54.91338329582177
2.5529632095643424,54.813954196798356
2.5681309986002434,54.715287458359505
2.583266286302188,54.617369379610885
2.598369712966051,54.520186664094915
2.6134418998340534,54.42372640349641
2.6284834498631153,54.32797606216019
2.643494948453868,54.232923462393416
2.6584769641427384,54.13855677050956
2.6734300492606575,54.04486448353931
2.688354740558539,53.95183541660624
2.703251559803002,53.85945869090219
2.718121014342908,53.767723722245265
2.7329635976495745,53.67662021016293
2.7477797898311467,53.58613812749991
2.762570058122922,53.4962677105044
2.7773348573554193,53.40699944935938
2.792074630400685,53.318324079154415
2.8067898085987535,53.23023257125361
2.821480812164496,53.14271612506048
2.83614805057693,53.05576616012927
2.8507919229510965,52.96937430863297
2.8654128184658147,52.88353240770511
2.88001111638841,52.79823249444856
2.8945871868989976,52.713466796480986
2.909141391125307,52.629227726826635
2.9236740813590303,52.54550787886045
2.9381856014915195,52.46230001931399
2.952676287243922,52.37959708303044
2.967146466431058,52.297392167599064
2.9815964592137427,52.215678528230264
2.9960265783415214,52.13444957281622
3.010437129385482,52.05369885719999
3.0248284109620087,51.973420080618084
3.0392007149477243,51.89360708132886
3.053554326685818,51.81425383241108
3.0678895251849183,51.735354437710086
3.082206583309954,51.65690312795234
3.0965057679658816,51.57889425700043
3.1107873402745865,51.501322298243124
3.1250515557450824,51.42418184112668
3.139298664437486,51.34746758780672
3.153528911120749,51.27117434993083
3.167742535425132,51.19529704552463
3.1819397719884313,51.11983069600399
3.196120850597822,51.04477042327778
3.2102859963257395,50.970111446969334
3.2244354296616926,50.89584908172371
3.2385693666390742,50.82197873461141
3.252688018957568,50.74849590262405
3.266791594101529,50.67539617025284
3.280880295454017,50.602675207151606
3.294954322407226,50.53032876587803
3.3090138704689114,50.45835267970811
3.3230591313643227,50.386742860530084
3.337090293141317,50.31549529679569
3.351107540255315,50.244606051558605
3.3651110536738376,50.17407126054994
3.3791010109606,50.10388713034215
3.3930775863639093,50.03404993655591
3.4070409509010404,49.96455602212572
3.4209912724397173,49.89540179562765
3.4349287157771298,49.826583729655304
3.4488534427164765,49.75809835924375
3.462765612141222,49.68994228034429
3.4766653800865472,49.622112148354496
3.4905528998093653,49.554604676675126
3.504428321855364,49.48741663533188
3.5182917941246403,49.420544849621734
3.5321434619350223,49.353986198810574
3.545983468083543,49.28773761486491
3.559811952906079,49.22179608121807
3.573629054335214,49.15615863158821
3.587434907956367,49.09082234880631
3.6012296470623104,49.02578436370143
3.6150134027061456,48.96104185400151
3.6287863037524897,48.896592043278076
3.6425484769274603,48.832432199914166
3.6563000468672047,48.768559636098345
3.670041136158751,48.704971706761505
3.683771865413155,48.64166580906464
3.697492353262835,48.57863938072849
3.7112027164419215,48.51588989972916
3.724903069816541,48.45341488324663
3.7385935264258974,48.39121188682011
3.7522741975219844,48.32927850352764
3.765945192608231,48.26761236318596
3.7796066194771627,48.20621113156846
3.793258584246868,48.145072509657616
3.8069011913966193,48.08419423289677
3.8205345438015708,48.02357407047522
3.8341587427662476,47.96320982463286
3.8477738880575263,47.90309932997329
3.8613800779365093,47.84324045280438
3.8749774091621307,47.78363109066469
3.888565977158596,47.724269170823405
3.902145875770849,47.66515265140763
3.9157171975679574,47.60627951906555
3.9292800337305587,47.54764778924635
3.9428344741106716,47.48925550549841
3.956380607259568,47.43110073879432
3.969918520444573,47.373181587166165
3.983448299682003,47.31549617505781
3.9969700297596793,47.25804265284455
4.010483794261248,47.20081919632994
4.023989675589342,47.14382400625729
4.037487754988543,47.08705530783463
4.050978112567857,47.030511350264696
4.064460827322087,46.97419040629596
4.077935977153485,46.91809077177548
4.09140363889227,46.862210765215764
4.10486388831681,46.80654872737412
4.118316800173527,46.75110302083735
4.131762448196073,46.69587202962077
4.145200905124145,46.64085415877369
4.15863224272199,46.58604783399147
4.17205653178433,46.531451501280436
4.185473842203284,46.47706362641049
4.1988842429117605,46.42288269488673
4.212287801945991,46.36890721133025
4.225684586452466,46.315135699215716
4.239074662704141,46.26156670053291
4.252458096095437,46.20819877548908
4.26583495123516,46.15503050205955
4.279205291856519,46.10206047588171
4.292569180880187,46.049287309870614
4.305926680448458,45.99670963378767
4.319277851904431,45.944326094124726
4.332622755823139,45.8921353537272
4.345961452029956,45.84013609153403
4.359293999576328,45.78832700229997
4.372620456813205,45.73670679633052
4.385940881359346,45.685274199217574
4.3992553301257535,45.6340279515837
4.4125638593277365,45.58296680882717
4.425866524496354,45.53208954088005
4.439163380490126,45.48139493196289
4.452454481506002,45.43088178035276
4.465739881090667,45.38054889814758
4.479019632150567,45.330395111044055
4.492293786963097,45.280419258113305
4.505562397186759,45.23062019158336
4.518825513871103,45.180996776628135
4.532083187466674,45.13154789115902
4.545335467834636,45.082272425618
4.558582404256287,45.03316928278135
4.571824045442255,44.98423737756127
4.585060439541718,44.93547563681311
4.5982916340404785,44.88688299945626
4.611517676250759,44.838458414986164
4.624738612530572,44.79020084536827
4.637954488897389,44.74210926328862
4.651165350761258,44.69418265282992
4.664371243127738,44.64642000852703
4.677572210454831,44.59882033577854
4.690768296705448,44.55138265052094
4.703959545355071,44.504105979068164
4.717145999399048,44.45698935795418
4.730327701360009,44.41003183377728
4.743504693294991,44.363232463049314
4.7566770168023185,44.3165903120476
4.769844713028712,44.27010445666727
4.7830078226758,44.22377398227896
4.796166386006972,44.177597983588655
4.809320442853631,44.13157556449884
4.822470032621732,44.08570583797442
4.835615194298009,44.0399879259081
4.84875596645606,43.994420958991746
4.861892387262366,43.94900407658788
4.8750244944822505,43.90373642660347
4.888152325485618,43.85861716536758
4.901275917252695,43.81364545750943
4.914395306379569,43.76882047583967
4.927510529083708,43.724141401235045
4.940621621209345,43.67960742252111
4.953728618232763,43.63521773636205
4.966831555267378,43.590971547149024
4.979930467069099,43.5468680668913
4.99302538804095,43.502906515111626
5.006116352238388,43.459086118737666
5.019203393373831,43.415406112003055
5.032286544821554,43.37186573634449
5.045365839622246,43.32846424030109
5.0584413104877,43.2852008794192
5.071512989805226,43.24207491615565
5.084580909642096,43.19908561978241
5.097645101749848,43.15623226629518
5.110705597568567,43.113514138322245
5.123762428231185,43.07093052503419
5.136815624567339,43.02848072205701
5.149865217107697,42.98616403138449
5.162911236087767,42.943979761294216
5.175953711449991,42.90192722626471
5.188992672856867,42.86000574688814
5.202028149674129,42.818214649805874
5.215060171001122,42.776553267594345
5.228088765653166,42.73502093872876
5.241113962174904,42.6936170074803
5.2541357888418725,42.652340823847496
5.2671542736639605,42.6111917434822
5.280169444388818,42.57016912761602
5.293181328505307,42.52927234298833
5.306189953246653,42.488500761775526
5.319195345593771,42.44785376152142
5.332197532278496,42.40733072507029
5.34519653978671,42.366931040496546
5.3581923943526455,42.326654101040525
5.371185122005266,42.286499305050576
5.384174748484986,42.24646605589788
5.397161299332751,42.206553761936945
5.410144799849797,42.16676183643194
5.423125275109287,42.12708969749576
5.4361027499589625,42.08753676803261
5.449077249023932,42.048102475677446
5.46204879670948,42.00878625273792
5.475017417203634,41.96958753613746
5.487983134479794,41.93050576735814
5.500945972299403,41.89154039238551
5.513905954214452,41.852690861654594
5.526863103569956,41.81395662999437
5.5398174434935,41.77533715657434
5.552768996962515,41.73683190486242
5.5657177866673475,41.69844034246472
5.578663835209827,41.6601619414364
5.591607164868063,41.62199617761983
5.604547797813603,41.58394253155254
5.617485756053053,41.54600048673482
5.630421061304449,41.50816953181889
5.643353735211436,41.47044915863148
5.656283799138629,41.43283886331284
5.669211274322753,41.39533814562635
5.682136181805346,41.35794650931098
5.695058542457114,41.32066346175357
5.707978376969499,41.283488514091054
5.7208957058614125,41.24642118110985
5.733810549469181,41.209460981323794
5.746722927973397,41.17260743677327
5.759632861381961,41.13586007307037
5.772540369536927,41.099218419338854
5.785445472116108,41.062682008179614
5.7983481886352655,41.0262503756261
5.81124853844962,40.98992306110949
5.824146540755701,40.95369960741934
5.837042214597402,40.917579560608246
5.849935578849758,40.881562470182814
5.862826652248672,40.84564788873034
5.87571545337316,40.809835372104835
5.888602000652134,40.77412447933491
5.901486312365893,40.73851477259202
5.914368406574357,40.70300581727601
5.927248301410488,40.66759718155222
5.940126014649307,40.632288436869466
5.953001563992525,40.59707915762088
5.965874967068116,40.56196892084396
5.9787462411117716,40.526957307543064
5.991615403805965,40.4920438999545
6.004482471588463,40.45722828589576
6.017347462091974,40.422510052726444
6.030210392003988,40.38788879272418
6.043071278071573,40.35336410044617
6.0559301369110266,40.31893557320808
6.06878698500927,40.28460281105528
6.081641838741227,40.25036541663475
6.094494714306396,40.21622299554205
6.10734562781294,40.18217515590997
6.120194595273994,40.14822150815251
6.133041632533604,40.11436166566437
6.145886755329771,40.08059524428142
6.158729979280057,40.046921862375235
6.171571319882799,40.01334114083086
6.184410792518365,39.97985270301714
6.1972484124503096,39.946456174763206
6.210084194826517,39.91315118433352
6.222918154680377,39.879937362403
6.235750306943479,39.84681434195695
6.2485806663981815,39.8137817585608
6.261409247755021,39.7808392499115
6.274236065600687,39.74798645608535
6.287061134412874,39.71522301944881
6.299884468561424,39.68254858463961
6.312706082309326,39.649962798539825
6.325525989813693,39.61746531025752
6.3383442051268855,39.585055771102866
6.351160742197514,39.55273383456652
6.363975614871368,39.520499156298605
6.376788836892415,39.488351394089136
6.389600421903882,39.456290207843985
6.402410383449092,39.42431525956729
6.415218734972424,39.392426213340435
6.428025489820355,39.36062273530086
6.440830661242276,39.32890449362378
6.453634262391471,39.29727115850272
6.466436306325931,39.26572240212832
6.479236806009394,39.23425789867201
6.492035774312109,39.202877324265565
6.504833224011674,39.17158035698293
6.517629167798461,39.14036667679293
6.530423618257707,39.10923596565545
6.543216587899732,39.078187907336854
6.556008089140363,39.047222187499145
6.568798134306966,39.0163384936589
6.581586735639305,38.98553651516734
6.594373905290379,38.95481594319558
6.607159655327182,38.92417647071586
6.619943997731409,38.89361779248788
6.6327269444004004,38.8631396050391
6.645508507147664,38.832741606651325
6.658288697703854,38.802423497343575
6.671067527717364,38.77218497885597
6.683845008755101,38.74202575463558
6.696621152303249,38.7119455298196
6.709395969767901,38.6819440112211
6.722169472475878,38.65202090731337
6.734941671675342,38.622175928216244
6.7477125785364676,38.592408785680185
6.760482204152215,38.56271919307249
6.773250559538944,38.53310686536319
6.786017655637121,38.503571519110544
6.798783503311882,38.47411287244744
6.811548113353825,38.44473064506711
6.824311496479536,38.415424558210475
6.8370736633323,38.386194334651435
6.849834624482706,38.35703969868518
6.862594390429201,38.32796037611321
6.8753529715988595,38.29895609423176
6.888110378345699,38.270026581820915
6.900866620962108,38.24117156912199
6.913621709657879,38.21239078784292
6.926375654582399,38.18368397112887
6.939128465814325,38.15505085355903
6.951880153364491,38.12649117113192
6.964630727176338,38.09800466125334
6.977380197126517,38.06959106272543
6.990128573025468,38.04125011573479
7.002875864622223,38.01298156177962
7.015622081575632,37.98478514396302
7.028367233537311,37.956660606374385
7.041111330030219,37.92860769468184
7.0538543805496605,37.90062615582439
7.06659639452003,37.872715738056364
7.079337381297571,37.844876190949655
7.092077350199149,37.81710726532838
7.104816310446216,37.78940871336655
7.1175542712218105,37.761780288470334
7.130291241642847,37.734221745320475
7.143027230766223,37.70673283985277
7.155762247597465,37.67931332924517
7.168496301057666,37.65196297191482
7.18122940003566,37.62468152749839
7.193961553353057,37.597468756849636
7.206692769773792,37.57032442202683
7.219423058004655,37.54324828628459
7.2321524266956345,37.51624011406314
7.2448808844404065,37.489299670979946
7.257608439776869,37.46242672382087
7.270335101187463,37.435621040529526
7.283060877099632,37.408882390199835
7.295785775886322,37.38221054306684
7.308509805866274,37.355605270497
7.321232975304588,37.32906634498079
7.333955292413095,37.30259354012245
7.346676765350635,37.27618663063375
7.359397402223696,37.249845392323365
7.37211721108667,37.2235696020898
7.384836199942211,37.19735903791285
7.397554376741818,37.17121347884538
7.4102717493860215,37.14513270500561
7.422988325724919,37.119116497567894
7.435704113558456,37.09316463875732
7.448419120636848,37.06727691183892
7.461133354660989,37.04145310111196
7.473846823282804,37.01569299190217
7.486559534105547,36.98999637055294
7.499271494683124,36.96436302442086
7.511982712526169,36.93879274186026
7.524693195090836,36.91328531222931
7.537402949790737,36.88784052587065
7.550111983991521,36.862458174110145
7.562820305012341,36.83713804924777
7.575527920126242,36.81187994455144
7.588234836559857,36.78668365425931
7.600941061492035,36.76154897351693
7.613646602066653,36.736475698499085
7.626351465371933,36.7114636262591
7.6390556584553115,36.68651255480085
7.651759188289284,36.6616222831262
7.664462061925567,36.63679261087479
7.677164286187969,36.61202333902406
7.689865867979978,36.58731426917727
7.702566814131571,36.562665203908495
7.715267131430147,36.53807594668812
7.727966826620846,36.51354630187437
7.74066590640689,36.48907607470885
7.753364377449808,36.46466507130964
7.766062246369791,36.44031309866546
7.778759519746048,36.41601996462936
7.79145620411688,36.39178547791404
7.8041523059802795,36.36760944808381
7.816847831793915,36.34349168555133
7.8295427879755986,36.31943200157007
7.842237180903527,36.295430208229355
7.854931016920934,36.27148611849895
7.867624302320663,36.24759954595903
7.880317043363799,36.22377030534285
7.893009246274852,36.199998211977956
7.90570091723837,36.17628308204459
7.918392062400677,36.15262473253011
7.931082687870335,36.1290229812199
7.943772799718445,36.105477646692336
7.956462403978926,36.08198854831244
7.969151506648739,36.05855550622767
7.981840113688205,36.03517834136195
7.994528231021139,36.011856875411745
8.00721586453527,35.98859093083974
8.019903020082362,35.965380330870985
8.03258970347846,35.942224899487506
8.045275920504235,35.91912446142341
8.0579616769051,35.8960788421606
8.070646978391526,35.87308786792295
8.083331830639333,35.85015136567327
8.096040700303202,35.82665359110578
8.108902334139536,35.799353030356095
8.121862461390062,35.76961250269046
8.134899371218172,35.73797611993217
8.148003034590827,35.70469421960101
8.161167283401499,35.66992006146709
8.174387815952363,35.6337599768868
8.187661400402938,35.596293392970416
8.200985483424558,35.55758266892923
8.214357972018522,35.5176785794531
8.227777100862667,35.47662364844368
8.24124134636348,35.43445430907719
8.254749368182509,35.39120237358757
8.268299967882916,35.34689607300121
8.281892058747532,35.30156081630483
8.295524643168386,35.25521975953223
8.309196795332037,35.207894241901755
8.322907647711517,35.159604126456315
8.336656380358988,35.11036807044889
8.350442212301136,35.06020374301318
8.364264394542964,35.00912800252508
8.378122204321707,34.95715704265212
8.39201494034702,34.904306513727605
8.40594191883002,34.850591624379156
8.419902470150568,34.79602722721582
8.43389593604792,34.74062789147302
8.447921667243548,34.684407964606145
8.461979021428158,34.62738162537147
8.476067361551967,34.569562928713594
8.490186054377714,34.510965844412006
8.504334469254882,34.45160429039739
8.518511977092105,34.39149216049289
8.532717949489902,34.330643349025955
8.546951758033837,34.269071770579075
8.561212773707013,34.206791377352246
8.575500366430857,34.14381617308191
8.589813904690661,34.080160224799705
8.604152755278248,34.015837671746816
8.618516283100256,33.950862732544806
8.632903851068935,33.88524971030341
8.647314820060105,33.819012996005
8.66174854893259,33.75216707030663
8.676204394603607,33.68472650389037
8.690681712174756,33.61670595649208
8.705179855105758,33.54812017456518
8.71969817541904,33.478983988619625
8.734236023961405,33.409312308031076
8.748792750679685,33.33912011643153
8.763367704935495,33.26842246553519
8.777960235842839,33.19723446839021
8.792569692631373,33.12557129189669
8.80719542502699,33.05344814878968
8.821836783648447,32.980880289098586
8.836493120422267,32.907882991062294
8.851163789003474,32.83447155175956
8.865848145208684,32.76066127732815
8.880545547454052,32.68646747293707
8.895255357197458,32.61190543253445
8.909976939381922,32.536990428434386
8.924709662879385,32.461737700783964
8.939452900930348,32.38616244698789
8.954206031582405,32.31027981107364
8.968968438117887,32.234104873159815
8.98373950948073,32.157652638859986
8.99851864068271,32.080938029052334
9.013305233213131,32.00397586947347
9.028098695415032,31.926780880837267
9.042898442918785,31.849367668521186
9.05770389889034,31.771750713908954
9.072514494495714,31.69394436413063
9.087329669173176,31.615962823528086
9.102148870959931,31.53782014486795
9.116971556788645,31.459530221001135
9.131797192767362,31.381106776872986
9.146625254424949,31.30256336195399
9.16145522702331,31.223913342874326
9.176286605640692,31.14516989690331
9.191118895512899,31.06634600525385
9.205951612150173,30.98745444724006
9.220784281514643,30.908507794682688
9.235616440166813,30.829518406763214
9.250447635392362,30.75049842530906
9.265277425310577,30.671459770494124
9.280105378964468,30.592414136963914
9.294931076392794,30.513372990378425
9.3097541086845,30.43434756436187
9.324574078016132,30.35534885786069
9.339390597672807,30.276387632891343
9.354203292052928,30.19747441268368
9.369011796657572,30.11861948019263
9.383815758065046,30.039832876980725
9.398614833891386,29.961124402451674
9.413408692736672,29.882503613432466
9.42819701411935,29.80397982407499
9.442979488397551,29.725562106080535
9.457755816679907,29.647259289217573
9.472525710723287,29.569079962150337
9.487288892823251,29.49103247350918
9.50204509569297,29.413124933243814
9.516794062329504,29.33536521425895
9.531535545897821,29.257760954026118
9.546269309543026,29.180319557043212
9.560995126253568,29.10304819670184
9.575712778818685,29.025953817727547
9.59042205939487,28.949043139148635
9.605122769610713,28.87232265666707
9.619814720256498,28.7957986457782
9.634497731132765,28.71947716479691
9.649171630875927,28.64336405799507
9.66383625676114,28.567464958982967
9.678491454530292,28.49178529401144
9.69313707819474,28.416330285507147
9.707772989849548,28.341104955610124
9.72239905947966,28.266114129847995
9.737015164771888,28.191362440744385
9.751621190919417,28.116854331636958
9.766217030431536,28.042594060416317
9.780802582941417,27.968585703344168
9.795377755015716,27.89483315889237
9.809942459963068,27.821340151583346
9.824496617544732,27.748110236164084
9.8390401542949,27.67514679994349
9.853573002318154,27.602453069691727
9.868095100122213,27.530032112448346
9.882606391927501,27.45788684087678
9.897106827589527,27.386020016772335
9.911596362421195,27.314434254849473
9.926074957018344,27.243132026502266
9.940542577067465,27.172115663463753
9.954999193257951,27.101387361937636
9.969444781011033,27.03094918497121
9.983879320323249,26.960803067997453
9.998302795700814,26.890950820745427
10.012715195925104,26.821394131488514
10.027116513917168,26.752134570367495
10.041506746587173,26.683173592793334
10.055885894686481,26.614512542795776
10.070253962662857,26.546152656319013
10.08461095851949,26.47809506445615
10.098956893735343,26.410340796576694
10.113291782926689,26.34289078373435
10.127615644064472,26.275745860718857
10.14192849795486,26.208906770978476
10.156230368419648,26.14237416757053
10.170521282031528,26.076148617068647
10.184801268025447,26.01023060215727
10.199070358184095,25.944620524381367
10.213328586726258,25.879318706833025
10.227575990198368,25.814325396777058
10.241812607326823,25.74964076831082
10.256038479127387,25.685264924386754
10.270253648382798,25.6211979002168
10.284458159969379,25.55743966469252
10.298652060552334,25.49399012318941
10.312835398400377,25.430849120455
10.327008223982874,25.368016439215868
10.34117058851536,25.305491809524256
10.35532254510004,25.243274904349
10.369464148694735,25.181365341730768
10.383595454706217,25.119762693004418
10.397716520382232,25.05846647776635
10.411827404006191,24.997476169229863
10.425928164974215,24.936791195352345
10.44001886372794,24.876410940606554
10.454099561561268,24.816334748304875
10.468170321198489,24.756561919262943
10.482582729388215,24.686847404947557
10.497443965011824,24.604021292457883
10.512640380597212,24.511340602977295
10.528146228972709,24.409501184450914
10.543952864102645,24.29869517302298
10.56005916962839,24.178887846030513
10.576468273639069,24.049911729502416
10.593186032554025,23.91150920774847
10.610220177067406,23.763355788332245
10.62757973517826,23.605075214292288
10.645274564318772,23.43625133472935
10.663314903769251,23.25643937570295
10.681710891206166,23.06517834638486
10.700472002306569,22.862005932755395
10.719606381149928,22.64647704541076
10.739120037431526,22.41818703169634
10.759015898129224,22.176800315130492
10.77929271951244,21.922084776085246
10.799943892841755,21.653951433128437
10.820956214805612,21.372497851948417
10.842308739476266,21.078052210150112
10.863971874900821,20.771213250148364
10.885906920532033,20.452879846055527
10.908066242882471,20.124263195226263
10.930394237611715,19.786875386819965
10.952829121498619,19.442490731864684
10.975305448446267,19.093080603945015
10.997757091276727,18.740727639136473
11.020120321732575,18.387529491339837
11.04233659710933,18.035504402603653
11.064354731633477,17.686509965011414
11.086132268320007,17.34218304389472
11.107636023795287,17.003904195445852
11.12884191046387,16.67278553664876
11.14973421734201,16.349677940571514
11.17030455392036,16.03519199319583
11.190550641488743,15.729727118352113
11.21047509439266,15.43350414159328
11.230084286177833,15.146597805810153
11.249387353412308,14.868966989034972
11.268395357959058,14.600481409619096
11.287120606936929,14.340944344114035
11.30557611609272,14.090111421385867
11.32377520090508,13.847705742072932
11.341731168373071,13.61342987415168
11.359457095846663,13.386975123012084
11.376965675382797,13.168028604768818
11.394269109835916,12.956278531644406
11.41137904816078,12.751418075935405
11.42830654997954,12.55314812436593
11.445062071825916,12.361179167629269
11.461655468301027,12.175232533645158
11.478096005016816,11.995041111925767
11.49439237793019,11.82034971361036
11.5105527381064,11.650915147388801
11.526584718843104,11.486506094457184
11.542495464601892,11.326902843963355
11.5582916600707,11.171896926215574
11.573979559039248,11.02129068209605
11.589565012466,10.874896792281604
11.605053495435467,10.732537785337454
11.620450132806486,10.594045538556106
11.63575972344033,10.45926078160578
11.650986762962594,10.328032610165677
11.666135465057184,10.200218014517027
11.681209781321483,10.07568142639977
11.69621341973459,9.95429428621293
11.711149861802118,9.835934631674531
11.726022378448643,9.720486708413043
11.740834044727523,9.607840602368338
11.75558775347919,9.497891894059522
11.77028622781124,9.390541332639582
11.784932032991584,9.285694531220805
11.799527586862311,9.183261681756985
11.814075170089216,9.083157284418425
11.828576935226865,8.98529989907602
11.843034915314215,8.889611909430094
11.857451031615375,8.796019304123575
11.871827101104483,8.70445147084763
11.88616484300393,8.61484100391695
11.900465885229163,8.527123525020253
11.914731770048007,8.441237514717695
11.928963959538073,8.35712415499246
11.943163840543216,8.274727181848766
11.957332729313837,8.193992747230983
11.971471875811785,8.114869289658435
11.98558246771288,8.037307412962333
11.999665634129842,7.961259772562637
12.01372244908081,7.886680968803151
12.0277539347138,7.813527446763613
12.04176106432082,7.741757402251825
12.055744765142462,7.671330693412868
12.069705920988564,7.602208757655955
12.083645374684982,7.534354533510749
12.097563930359764,7.467732387087721
12.111462355539702,7.402308043025051
12.125341383360789,7.338048518286027
12.139201714000666,7.274922062662566
12.15304401696251,7.212898098456625
12.166868932267537,7.151947167362336
12.180677072331346,7.092040878755864
12.19446902320914,7.033151859469279
12.208245346035087,6.975253709064309
12.222006578290937,6.9183209556993
12.235753234980796,6.862329015038879
12.249485809821758,6.80725415118235
12.26320477622842,6.753073439254715
12.276910588377117,6.699764730913009
12.2906036821212,6.647306620830926
12.304284475886304,6.595678415241593
12.317953371509734,6.544860102038435
12.331610755030322,6.494832322509334
12.34525699744444,6.4455763437696945
12.35889245539595,6.397074034358033
12.37251747186002,6.349307838669254
12.38613237676597,6.302260754401034
12.399737487596166,6.255916310393159
12.413333109950877,6.210258545652468
12.426919538083533,6.165271989375571
12.440497055407473,6.120941641917096
12.454065934976363,6.077252956652253
12.467626439939647,6.034191822682048
12.48117882397456,5.9917445483354586
12.494723331696097,5.949897845429709
12.508260199046282,5.908638814241557
12.521789653663625,5.867954929157588
12.535311915234534,5.827834024964911
12.548827195827075,5.788264283748075
12.562335700208259,5.749234222364529
12.575837626146141,5.710732680462573
12.589333164680697,5.672748809114917
12.602822500479503,5.635272059387737
12.61630581193373,5.598292172757622
12.629783271570892,5.5617991701364735
12.643255046208976,5.525783342694064
12.656721297198402,5.49023524253214
12.67018218063699,5.455145673831654
12.683637847575108,5.4205056843629995
12.697088444211388,5.386306557342497
12.710534111935598,5.352539804151741
12.723974988227196,5.319197154168166
12.73741120538539,5.286270552899728
12.750842892098847,5.253752149648036
12.764270173049828,5.221634293947179
12.777693168869392,5.189909527812113
12.791111996564377,5.1585705805679885
12.804526769750707,5.127610361849607
12.817937598285718,5.097021957370539
12.831344588924525,5.06679862209849
12.844747845174158,5.036933775679964
12.858147467460578,5.007420997244674
12.871543553238734,4.978254020534174
12.884936197097682,4.949426729209418
12.89832549086121,4.920933152332729
12.911711523654853,4.892767460083981
12.925094382086318,4.864923959209022
12.938474150299374,4.837397089510293
12.951850909955073,4.810181420040533
12.965224740297954,4.783271644234236
12.978595718692528,4.756662577261557
12.991963919908661,4.730349152701964
13.00532941688197,4.704326418386679
13.018692280460218,4.678589533596089
13.032052579534618,4.65313376581525
13.045410381104613,4.627954487690596
13.058765750279429,4.603047173964161
13.072118750583655,4.5784073991375465
13.085469443637045,4.5540308339515745
13.098817889467407,4.529913243260291
13.112164146497644,4.50605048332881
13.125508271596937,4.482438499351019
13.138850320165504,4.459073323123639
13.152190346035967,4.435951070421266
13.1655284017425,4.41306793921252
13.178864538412675,4.390420207170144
13.192198805848623,4.368004229645634
13.205531252568031,4.345816437632319
13.218861925843258,4.323853335791277
13.2321908717395,4.302111500539495
13.245518135151253,4.280587578199404
13.25884375983768,4.259278283203731
13.272167788456683,4.238180396357692
13.285490262597666,4.21729076315448
13.298811222813576,4.196606292141258
13.312130708650985,4.17612395333555
13.325448758680196,4.155840776690601
13.33876541052357,4.135753850605102
13.352080700882928,4.115860320478559
13.36539466556665,4.096157387310836
13.378707339515012,4.076642306340137
13.392018756825163,4.057312385724597
13.405328950775404,4.0381649852598756
13.418637953835587,4.019197515115448
13.431945797752556,4.000407434732564
13.445252513446135,3.9817922514372532
13.458558131156064,3.963349519516064
13.471862680399123,3.9450768390022986
13.485166190001705,3.9269718546218786
13.498468688118765,3.9090322547493197
13.511770202252114,3.8912557703917474
13.52507075926858,3.8736401742028534
13.538370385416943,3.8561832795229503
13.551669106344745,3.8388829394474224
13.564966947114682,3.8217370459183253
13.57826393222018,3.8047435288438014
13.591560085600412,3.787900355239303
13.604855430655359,3.7712055283935446
13.61814999025985,3.7546570870565867
13.631443786777414,3.7382531046501404
13.6447368420738,3.7219916884976714
13.658029177529937,3.705870979077539
13.671320814054408,3.6898891492935597
13.684611772095876,3.6740444037665303
13.697902071654655,3.6583349781432393
13.711191732294683,3.642759138424883
13.724480773154083,3.6273151803113644
13.737769212956401,3.612001428563773
13.751057070021098,3.596816236383716
13.764344362273416,3.5817579848074135
13.77763110725462,3.5668250821156944
13.790917322131511,3.5520159632598958
13.804203023705536,3.5373290893011284
13.81748822842219,3.522762946864283
13.830772952379517,3.508316047606495
13.844057211336876,3.4939869276973075
13.857341020723036,3.4797741473127966
13.870624395644368,3.4656762901432034
13.883907350892631,3.4516919629102136
13.897189900952602,3.4378197948984437
13.910472060009456,3.424058437497782
13.923753841955909,3.410406563756609
13.937035260399346,3.396862867944757
13.950316328668432,3.383426065130505
13.963597059819897,3.3700948907635118
13.976877466644828,3.3568681002709098
13.990157561674868,3.343744468661636
14.003437357188592,3.33072279014047
14.016716865217116,3.317801877731305
14.029996097549844,3.304980562908923
14.043275065740243,3.292257695240158
14.056553781111315,3.2796321420329915
14.069832254760595,3.2671027879936876
14.083110497565652,3.254668534892188
14.09638852018894,3.242328301235307
14.109666333082574,3.2300810219470644
14.122943946493422,3.21792564805667
14.136221370467425,3.205861146393605
14.14949861485415,3.1938864992895835
14.162775689311422,3.1820007042876353
14.176052603309346,3.1702027738568033
14.189329366134592,3.158491735114163
14.20260598689436,3.146866629552937
14.215882474520544,3.1353265127764405
14.229158837773374,3.123870454237896
14.242435085245193,3.112497536986547
14.255711225364305,3.101206857418212
14.26898726639833,3.0899975250329055
14.282263216457856,3.0788686621967374
14.295539083499639,3.067819403908893
14.308814875330151,3.056848897574433
14.322090599608542,3.04595630278108
14.335366263850002,3.035140791082036
14.34864187542874,3.02440154578218
14.361917441580887,3.0137377617296544
14.37519296940764,3.0031486451116676
14.388468465877853,2.9926334132547288
14.401743937831004,2.982191294428788
14.415019391979836,2.9718215276559135
14.428294834912869,2.961523362522869
14.441570273097328,2.9512960589974875
14.454845712881149,2.941138887249028
14.468121160496066,2.9310511274721747
14.48139662205938,2.92103206971462
14.494672103568702,2.9110810137059655
14.507947610944111,2.9011972687054235
14.52122314995055,2.8913801533132744
14.534498726279473,2.8816289953391037
14.547774345511778,2.871943131633405
14.561050013127216,2.8623219079370767
14.574325734506647,2.8527646787333962
14.587601514925968,2.8432708070982575
14.600877359590692,2.833839664568954
14.614153273588622,2.824470630985953
14.62742926192446,2.8151630943680392
14.640705329513768,2.805916450773344
14.653981481184218,2.7967301041679504
14.667257721677597,2.787603466296435
14.680534055651526,2.7785359565544643
14.69381048768097,2.7695270018645686
14.707087022259955,2.760576036554262
14.720363663803086,2.7516825022359135
14.733640416647066,2.742845847689766
14.746917285052234,2.7340655287488524
14.760194273204055,2.7253410081860965
14.773471385214485,2.7166717556033215
14.786748625123597,2.708057247323324
14.800025996900477,2.699496966282719
14.813303504445138,2.690990401927661
14.826581151589478,2.6825370501119954
14.839858942098658,2.6741364129952854
14.85313687967223,2.6657879989460143
14.866414967945733,2.657491322443002
14.87969321049164,2.6492459039816096
14.892971610820258,2.6410512699799775
14.906250172381593,2.6329069526878084
14.919528898565641,2.624812490096518
14.932807792704406,2.616767425851077
14.946086858071995,2.608771309162997
14.9593660978865,2.600823694726522
14.972645515310582,2.592924142634569
14.985925113452597,2.5850722182967307
14.999204895367646,2.5772674923593626
15.012484864058495,2.5695095406265698
15.025765022476353,2.5617979439826994
15.039045373507907,2.554132288305007
15.052325919992867,2.5465121644673787
15.06560666483587,2.53893716815537
15.078887610699175,2.5314068995672834
15.09216876028844,2.523920964191304
15.105450116284596,2.516478971729095
15.118731681304382,2.5090805365718096
15.132013457919893,2.5017252776184846
15.14529544865958,2.49441281821073
15.158577656009326,2.4871427860683073
15.171860082412348,2.4799148132249846
15.185142730270934,2.472728535966251
15.198425601946335,2.465583594767793
15.211708699760074,2.4584796342354736
15.224992025994311,2.451416303045812
15.238275582892577,2.4443932538875686
15.251559372660632,2.4374101434047257
15.264843397466827,2.4304666321401664
15.278127659430151,2.423562384598315
15.291412160684894,2.4166970685993197
15.304696903253049,2.40987035640959
15.317981889173014,2.403081923504744
15.331267120408668,2.3963314491988457
15.344552599001128,2.389618616031318
15.35783832679208,2.382943110605588
15.371124305701665,2.3763046226509323
15.384410537590538,2.3697028454186686
15.397697024226384,2.3631374756879455
15.410983767591235,2.3566082129908392
15.424270769270487,2.3501147610764686
15.437558031062244,2.3436568262664244
15.450845554675857,2.33723411829912
15.464133341791397,2.3308463500549492
15.477421394060618,2.3244932375314926
15.490709713107242,2.3181744998002807
15.50399830052782,2.311889858966441
15.517287157891792,2.3056390401266595
15.53057628674206,2.2994217713294653
15.543865688595483,2.293237783535729
15.557155364943325,2.2870868105793223
15.570445317250153,2.28096858915638
15.583735546961277,2.2748828586514014
15.597026055489186,2.2688293613716164
15.61031684422814,2.2628078422394386
15.623607914547037,2.2568180488919363
15.636899267791781,2.250859731618037
15.650190905285333,2.2449326433242205
15.663482828312196,2.2390365395283625
15.676775038198446,2.2331711781837287
15.690067536152865,2.2273363199306258
15.703360323426413,2.2215317277751176
15.716653401225635,2.215757167236963
15.729946770740884,2.210012406263737
15.743240433197728,2.204297214891217
15.756534389681416,2.1986113660782878
15.769828641349635,2.19295463469942
15.783123189315956,2.187326798034659
15.796418034674357,2.1817276356322597
15.809713178500415,2.1761569292799594
15.823008621850809,2.170614462976511
15.836304365764493,2.1651000228976502
15.849600411260619,2.159613397399089
15.86289675934334,2.154154376928115
15.87619341099749,2.1487227540579985
15.889490367191328,2.1433183234313966
15.902787628876004,2.1379408817401253
15.916085196986302,2.1325902276998816
15.929383072440372,2.1272661620248825
15.942681256140352,2.1219684874031004
15.955979748972354,2.116697008472177
15.969278551807056,2.1114515317949523
15.98257766549646,2.106231865823099
15.995877090868367,2.1010378209084877
16.009176828697367,2.095869209229564
16.02247688005037,2.0907258449483166
16.03577724542641,2.0856075437288837
16.049077925698608,2.0805141231866044
16.06237892167851,2.0754454029645752
16.075680234075957,2.0704012039564454
16.08898186364562,2.065381349109537
16.10228381111304,2.060385662913535
16.115586077195278,2.0554139718559017
16.128888662589247,2.050466103614658
16.142191567983325,2.0455418878169565
16.155494794053652,2.0406411556680033
16.168798341461585,2.035763739926897
16.18210221085773,2.0309094749711654
16.1954064028817,2.0260781967326436
16.208710918149894,2.0212697426491526
16.22201575729873,2.0164839518872433
16.235320920911917,2.011720664810238
16.248626409587096,2.0069797234900784
16.261932223902708,2.00226097139891
16.275238364434113,1.9975642535541895
16.288544831733894,1.9928894162859898
16.301851626325764,1.988236307546365
16.31515874882592,1.9836047762288747
16.328466199681092,1.978994673294077
16.341773979433633,1.9744058506291928
16.355082088592443,1.969838161584575
16.368390527652583,1.9652914608673635
16.3816992971008,1.9607656045103823
16.395008397414134,1.9562604498608533
16.408317829059765,1.9517758555650426
16.421627592495827,1.9473116815541767
16.434937688171164,1.9428677890292454
16.448248116525097,1.9384440404469303
16.461558877989468,1.9340402995018087
16.474869972983043,1.9296564311300728
16.488181401916982,1.9252923014297434
16.501493165208696,1.9209477778351358
16.514805263240913,1.9166227287770454
16.528117696403307,1.9123170239954101
16.541430465078456,1.908030534335979
16.554743569634102,1.9037631318187778
16.56805701043587,1.899514689575309
16.58137078783817,1.8952850818721367
16.59468490218825,1.891074184082401
16.60799935382657,1.8868818726734518
16.621314143076088,1.8827080252030153
16.63462927028358,1.8785525203080946
16.64794473574762,1.8744152376760712
16.661260539782923,1.8702960580369832
16.67457668269128,1.8661948631847491
16.687893164771282,1.8621115359146216
16.701209986309674,1.858045960058684
16.7145271475888,1.8539980204416502
16.72784464888459,1.849967602887921
16.74116249046448,1.84595459420776
16.75448067259077,1.8419588821785655
16.767799195521466,1.8379803555236423
16.781118059502102,1.8340189039644732
16.79443726477693,1.8300744181288422
16.807756811581566,1.8261467895847285
16.821076700148303,1.8222359108166868
16.834396930698684,1.8183416752101011
16.847717503454,1.8144639771429467
16.86103841862466,1.8106027117761958
16.87435967642046,1.8067577751109776
16.887681277038446,1.8029290642140026
16.901003220676408,1.7991164768612748
16.914325507522232,1.7953199117428662
16.927648137761828,1.7915392683723679
16.940971111574047,1.787774447127737
16.95429442913129,1.7840253491933404
16.967618090601828,1.7802918765834388
16.98094209615045,1.776573932132648
16.994266445932833,1.7728714194665152
17.007591140073007,1.7691842430726128
17.020916178803613,1.765512307998609
17.034241562193664,1.7618555203727384
17.047567290395826,1.758213786943883
17.06089336354638,1.7545870152293268
17.074219781777057,1.750975113520122
17.087546545209484,1.747377990838852
17.100873653962754,1.7437955569583161
17.114201108153686,1.7402277223904352
17.127528907891683,1.7366743983634652
17.140857053282613,1.7331354968266683
17.1541855444282,1.7296109304401461
17.167514381425658,1.7261006125677216
17.180843564368033,1.722604457269836
17.19417309334429,1.7191223792964643
17.20750296843911,1.7156542940803525
17.220833189733344,1.7122001177301123
17.2341637573035,1.7087597670234673
17.24749467122239,1.7053331594005732
17.260825931558855,1.7019202129574964
17.274157538377825,1.6985208464396468
17.287489491740587,1.6951349792354182
17.30082179170447,1.6917625313697926
17.31415443832324,1.6884034234980074
17.327487431647032,1.685057576899514
17.340820771722196,1.6817249134716725
17.3541544585917,1.6784053557238179
17.367488492295045,1.6750988267713385
17.380822872868134,1.6718052503292335
17.3941576003435,1.66852455070707
17.407492674750397,1.6652566528028347
17.420828096114597,1.662001482096956
17.434163864458725,1.6587589646471472
17.447499979802146,1.655529027082245
17.460836442160957,1.65231159659754
17.47417325154816,1.649106600948413
17.487510407973755,1.6459139684455735
17.500847911444428,1.6427336279494424
17.514185761964182,1.639565508864891
17.527523959533628,1.6364095411363262
17.54086250415076,1.6332656552420153
17.554201395787956,1.6301337822164719
17.567540634504905,1.627013853511015
17.58088022022335,1.6239058012565428
17.594220152952257,1.6208095579913226
17.607560432675204,1.617725056789436
17.620901059373463,1.6146522312297549
17.63424203302511,1.6115910153906496
17.647583353605846,1.6085413438459726
17.6609250210889,1.6055031516596325
17.674267035444466,1.6024763743815227
17.687609396640664,1.5994609480428135
17.70095210464292,1.5964568091516844
17.714295159414064,1.5934638946883974


==> anc/Fig.5/beta_matter_800_VC=false.csv <==
nb/n0,sigma
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.0,93.00000000000017
0.7100520284321795,72.0404664609693
0.7979533196165564,70.49066809934288
0.8591342057379474,69.48887074662042
0.90928722763696,68.70776050307164
0.9534773009226527,68.0464074693025
0.9939923514066711,67.46044359905642
1.0318849367108522,66.9288004764932
1.0677761043979472,66.43890946035083
1.1020723853168832,65.9824856489834
1.135058121673246,65.55370438559437
1.1669417986890491,65.14827739251254
1.197881829125886,64.76293518388104
1.2280020005129728,64.39511540758772
1.257401261682621,64.04276458549164
1.2861602049470924,63.70420634871498
1.3143455162916058,63.378050707387786
1.342013124754664,63.06312967895406
1.3692104882064529,62.7584504598253
1.3959782891365027,62.46316061178077
1.4223517169608932,62.176521688812294
1.4483614538027272,61.89788892552257
1.4740344437471715,61.626695362949306
1.4993945009863323,61.36243927981692
1.5244627963712964,61.1046741229665
1.5492582507091093,60.85300035507723
1.573797856099588,60.607058790288114
1.5980969403664338,60.36652509862434
1.6221693867061264,60.13110523707461
1.646027817560232,59.90053162472662
1.6696837492660765,59.674559916139664
1.6931477233087655,59.45296626499469
1.7164294181590514,59.23554498823606
1.7395377451643568,59.02210656183374
1.7624809311763536,58.81247589223563
1.7852665900850888,58.60649081851078
1.8079017850382852,58.404000808609005
1.8303930827608592,58.20486581987704
1.8527466012381133,58.00895529897234
1.8749680515558116,57.81614730155974
1.8970627750111606,57.62632771360979
1.9190357758792924,57.43938956137593
1.9408917505853878,57.2552323974025
1.962635113720004,57.073761752739465
1.984270021216007,56.89488864696131
2.0058003913310936,56.71852914828956
2.0272299232437443,56.54460397836629
2.0485621139835546,56.3730381556023
2.069800273698854,56.20376067301997
2.0909475394175314,56.03670420639873
2.1120068875822837,55.87180484940911
2.13298114542403,55.70900187269947
2.153873001323429,55.548237504357765
2.1746850142666765,55.38945672947538
2.1954196224863627,55.23260710681872
2.2160791513778944,55.07763860086203
2.2366658207578496,54.9245034276354
2.257181751529612,54.7731559132532
2.2776289718385447,54.623552362317696
2.298009422697829,54.47565093997939
2.318324963224803,54.329411558475236
2.338577375450159,54.18479577598668
2.358768368860397,54.0417667000056
2.3788995843613785,53.900288901770885
2.3989725982894075,53.76032833193262
2.4189889258879784,53.6218522458155
2.4389500246395017,53.48482913244883
2.4588572973563108,53.34922864870257
2.4787120950339876,53.21502155786352
2.4985157195672936,53.08217967232563
2.5182694262460266,52.95067580000893
2.5379744260818806,52.82048369426813
2.5576318880180096,52.69157800698755
2.5772429409793096,52.56393424462775
2.5968086757985462,52.43752872700036
2.6163301470252853,52.31233854856479
2.6358083746198546,52.18834154207185
2.655244345557865,52.0655162443555
2.674639015324107,51.94384186416394
2.693993309331159,51.82329825184117
2.713308124254357,51.70386587075536
2.7325843292731937,51.58552577035195
2.751822767289402,51.46825956069853
2.771024256015744,51.35204938846091
2.790189589051028,51.23687791417499
2.8093195368786583,51.12272829075368
2.82841484781481,51.00958414313976
2.8474762489063252,50.89742954903291
2.866504446781775,50.78624902062261
2.8855001284584656,50.67602748726381
2.904463962108607,50.56675027903615
2.9233965977843765,50.45840311113342
2.9422986681128185,50.350972069032096
2.9611707889483148,50.24444359439297
2.9800135599992523,50.138804471651085
2.9988275654218697,50.03404181525475
3.0176133743862645,49.930143057515146
3.0363715416155608,49.82709593703104
3.055102607899774,49.724888487657076
3.0738071005859977,49.62350902798346
3.0924855340232633,49.52294615129639
3.1111384101151547,49.42318871601485
3.1297662185554276,49.324225836503835
3.1483694373906945,49.22604687438189
3.1669485333676044,49.12864143013477
3.185503962292754,49.03199933513967
3.2040361693960864,48.93611064402181
3.2225455896721664,48.840965627341184
3.241032648207028,48.746554764591224
3.259497760491261,48.65286873749199
3.2779413327196862,48.55989842356058
3.296363762077941,48.467634889811436
3.3147654370336617,48.376069387603664
3.3331467375590766,48.285193345429185
3.3515080354494895,48.194998365037215
3.3698496944933436,48.10547621542993
3.388172070786201,48.016618828000986
3.4064755128911477,47.928418291724604
3.4247603620870755,47.840866848523575
3.4430269525709933,47.75395688882009
3.4612756116589254,47.66768094725579
3.4795066599788202,47.582031698574895
3.497720411657363,47.497001953662206
3.5159171745011495,47.41258465571939
3.534097250156481,47.32877287664199
3.5522609343023164,47.24555981338289
3.5704085167842647,47.16293878464245
3.5885402817825973,47.08090322753453
3.606656507959031,46.99944669442827
3.6247574686008117,46.91856284989384
3.6428434317599336,46.83824546775584
3.660914660387504,46.75848842824943
3.6789714124635564,46.67928571527613
3.6970139411224525,46.60063141375359
3.7150424947742415,46.52251970705646
3.733057317221791,46.444944874544106
3.751058647774095,46.36790128917174
3.7690467213561516,46.2913834151811
3.787021768614898,46.21538580586818
3.804984016022009,46.13990310142436
3.822933685973389,46.06493002684809
3.8408709968853456,45.99046138992447
3.8587961632880674,45.916492079269716
3.8767093959159613,45.84301706243816
3.894610901795156,45.7700313840897
3.9125008843286677,45.69753016421436
3.9303795433785678,45.62550859641281
3.94824707534598,45.55396194623007
3.9661036732485537,45.48288554954075
3.9839495267572436,45.41227481125731
4.001784822430821,45.342125202624715
4.019609743531285,45.27243226169781
4.037424470273189,45.20319159047018
4.05522917986754,45.134398853846605
4.07302404647668,45.066049778523315
4.090809241464487,44.998140151311524
4.108584933303,44.930665818140874
4.126351287697199,44.8636226827534
4.144108467627844,44.7970067055068
4.161856633410164,44.730813902212674
4.179595942749316,44.665040343007895
4.197326550792852,44.59968215125756
4.21504861019044,44.53473550248801
4.232762271110115,44.470196623352265
4.2504676813554925,44.406061790616555
4.268164986345636,44.34232733018415
4.285854329195864,44.278989616138794
4.303535850756352,44.21604506981612
4.321209689656401,44.15349015890001
4.338875982347859,44.09132139654249
4.356534863146922,44.029535340506946
4.3741864642753825,43.96812859233389
4.391830915900558,43.90709779652826
4.409468346174337,43.84643963976778
4.427098881125862,43.7861508505691
4.444722645425605,43.72622819634771
4.462339760967682,43.66666848706221
4.479950348359127,43.607468570122606
4.497554526227474,43.54862533188277
4.5151524113997885,43.49013569652297
4.5327441189356135,43.4319966253875
4.5503297621590955,43.374205116338395
4.56790945269027,43.31675820312428
4.585483300475865,43.25965295476527
4.603051413819093,43.20288647495201
4.620613899408966,43.146455901459035
4.638170862348924,43.090358405572346
4.655722406184748,43.034591191529934
4.673268632931866,42.97915149597587
4.6908096431021225,42.92403658742636
4.708345535729765,42.86924376574878
4.725876408397205,42.81477036165208
4.74340235725981,42.76061373618902
4.760923477070437,42.70677128026954
4.778439861203302,42.65324041418505
4.795951601677445,42.600018587143104
4.813458789179603,42.54710327681274
4.830961513086557,42.49449198887938
4.848459861487197,42.442182256609804
4.865953921203871,42.390171640426196
4.883443777813563,42.33845772748964
4.900929515668325,42.28703813129235
4.918411217915633,42.235910491258394
4.935888966517971,42.18507247235353
4.953362842272301,42.134521764702285
4.970832924828992,42.0842560832137
4.988299292710356,42.03427316721445
5.00576202332896,41.98457078008968
5.023221193005396,41.93514670893116
5.040676876985737,41.88599876419252
5.058129149458765,41.837124779351406
5.075578083572792,41.788522610578525
5.093023751452021,41.740190136413226
5.110466224212812,41.692125257445454
5.1279055719795466,41.6443258960039
5.145341863899982,41.5967899958506
5.1627751681608265,41.54951552188075
5.1802055520023895,41.50250045982921
5.19763308173339,41.45574281598194
5.2150578227454,41.409240616893186
5.232479839526824,41.36299190910796
5.249899195676892,41.31699475889004
5.267315953919241,41.27124725195444
5.284730176115209,41.22574749320546
5.302141923276977,41.18049360647932
5.319551255580445,41.1354837342914
5.336958232377946,41.09071603758837
5.3543629122104175,41.046188695504625
5.371765352819866,41.0018999051231
5.389165611161129,40.95784788124053
5.40656374341369,40.914030856136726
5.423959804993232,40.87044707934809
5.441353850562933,40.82709481744493
5.45874593404465,40.783972353812885
5.476136108629775,40.74107798843794
5.493524426790051,40.698410037695524
5.510910940288155,40.65596683414254
5.528295700187947,40.61374672631399
5.545678756859095,40.57174807851931
5.563060160009726,40.529969270655755
5.580439958662396,40.48840869799958
5.597818201186283,40.44706477102535
5.615194935301032,40.405935915215984
5.632570208086241,40.36502057087862
5.649944065990496,40.32431719296327
5.667316554840482,40.283824250884614
5.684687719849997,40.24354022834653
5.7020576056284344,40.20346362316963
5.719426256189588,40.163592947121465
5.73679371496002,40.12392672574937
5.754160024787387,40.084463498216124
5.771525227948617,40.04520181713846
5.788889366157986,40.00614024842713
5.80625248057492,39.96727737113087
5.8236146118119105,39.9286117772817
5.840975799942079,39.89014207174317
5.858336084506774,39.85186687206064
5.875695504522887,39.81378480831417
5.89305409849025,39.77589452297342
5.910411904398766,39.738194670754815
5.927768959735454,39.70068391848095
5.945125301491378,39.66336094494198
5.962480966168563,39.6262244407592
5.979835989786651,39.589273108250545
5.9971904078895415,39.55250566129824
6.0145442555519395,39.51592082521824
6.031897567385597,39.47951733663163
6.049250377546092,39.44329394333804
6.066602719738628,39.40724940419067
6.083954627224131,39.37138248897334
6.10130613282552,39.335691978279094
6.118657268933526,39.30017666339081
6.136008067512492,39.264835346163295
6.153358560106332,39.22966683890711
6.170708777843796,39.19466996427414
6.188058751444553,39.159843555144555
6.205408511224251,39.12518645451564
6.222758087100212,39.090697515391994
6.2401075085966164,39.05637560067715
6.257456804849768,39.022219583067105
6.274806004613374,38.98822834494477
6.2921551362634425,38.95440077827628
6.3095042278034645,38.9207357845087
6.326853306869384,38.88723227446864
6.344202400734175,38.853889168263095
6.36155153631305,38.820705395180696
6.3789007401678814,38.787679893595
6.396250038511945,38.75481161086871
6.413599457214565,38.72209950325926
6.430949021805481,38.689542535825716
6.448298757479572,38.65713968233662
6.465648689100913,38.62488992517964
6.482998841207335,38.59279225527169
6.500349238014613,38.560845671970824
6.51769990342063,38.529049182988864
6.5350508610095455,38.49740180430533
6.552402134055906,38.46590256008256
6.569753745528627,38.43455048258175
6.587105718094944,38.40334461208019
6.604458074124292,38.372283996789506
6.621810835692278,38.341367692774895
6.639164024584308,38.310594763875585
6.656517662299473,38.279964281625944
6.673871770054141,38.24947532517802
6.691226368785641,38.219126981224626
6.7085814791557805,38.188918343923746
6.725937121554412,38.15884851482358
6.743293316103027,38.12891660278877
6.760650082657945,38.099121723927325
6.77800744081393,38.06946300151868
6.795365409907417,38.03993956594234
6.8127240090197825,38.01055055460766
6.830083256980689,37.98129511188446
6.8474431723711255,37.952172389034274
6.864803773526764,37.92318154414248
6.882165078540906,37.894321742051666
6.8995271052675875,37.86559215429519
6.916889871324681,37.836991959031806
6.934253394096745,37.808520340981275
6.9516176907381055,37.78017649136039
6.968982778175685,37.751959607819984
6.986348673111794,37.723868894382555
7.003715392027168,37.69590356138083
7.02108295118347,37.66806282539676
7.038451366626321,37.6403459092015
7.055820654187736,37.612752041695835
7.073190829489013,37.585280457851695
7.090561907943241,37.55793039865389
7.107933904758011,37.53070111104274
7.12530683493778,37.503591847857464
7.142680713286645,37.47660186778009
7.16005555441764,37.44973043529826
7.177431372726424,37.42297682057853
7.194808182438549,37.396340299518435
7.212185997580753,37.36982015362334
7.2295648319914525,37.34341566997061
7.246944699323065,37.317126141157196
7.264325613044354,37.290950865248035
7.281707586442562,37.26488914572483
7.299090632625851,37.238940291435554
7.316474764525321,37.213103616544295
7.3338599948973195,37.187378440482014
7.3512463363255485,37.16176408789741
7.368633801223182,37.13625988860887
7.386022401834961,37.110865177556356
7.403412150239224,37.08557929475435
7.420803058350101,37.060401585245025
7.438195137919306,37.03533139905191
7.4555884005383035,37.01036809113438
7.47298285764014,36.98551102134213
7.490378520501487,36.96075955437072
7.507775400244522,36.93611305971716
7.525173507838722,36.9115709116362
7.542572854102805,36.88713248909702
7.559973449706656,36.862797175740454
7.5773753051728985,36.83856435983663
7.594778430878928,36.81443343424296
7.6121828370585085,36.79040379636291
7.6295885338036795,36.76647484810481
7.646995531066224,36.74264599584126
7.664403838659641,36.71891665036931
7.681813466260626,36.69528622687034
7.699224423410885,36.671754144871144
7.716636719518573,36.64831982820485
7.734050363764653,36.62498270507623
7.751465365581569,36.60174220750527
7.768881733700492,36.57859777232629
7.786299477107174,36.555548840113985
7.803718604566377,36.53259485566485
7.8211391247188455,36.50973526785717
7.838561046082569,36.48696952961481
7.85598437705463,36.464297097871636
7.873409125912308,36.441717433536105
7.890835300814724,36.419230001456306
7.908262909804188,36.39683427038535
7.925691960807588,36.3745297129472
7.943122461637793,36.35231580560273
7.960554419995051,36.33019202861617
7.977987843468262,36.308157866021894
7.995422739536366,36.286212805591674
8.012859115569631,36.26435633880205
8.030296978830927,36.24258796080224
8.04773633647707,36.220907170382226
8.065177195560043,36.199313469941224
8.082619563028265,36.17780636545653
8.10006344572777,36.15638536645272
8.117508850403542,36.1350499859705
8.134955783700244,36.11379974053824
8.15240425216086,36.092634150134664
8.169854262246048,36.071552738180664
8.187305820295506,36.050555031474936
8.204758932570611,36.02964056019636
8.222213605234254,36.00880885786069
8.239669844356502,35.98805946129389
8.257127655915161,35.967391910606025
8.27458704579757,35.94680574916119
8.292048019801003,35.92630052355105
8.309510583531129,35.90587578371258
8.326974742918576,35.88553108217358
8.344440503188238,35.86526597548099
8.361907869892251,35.84508002271902
8.379376848394935,35.82497278621048
8.396847443970762,35.804943831394105
8.41431966183674,35.78499272655569
8.431793507090582,35.76511904328774
8.449268984774477,35.74532235597952
8.466746099844624,35.72560224203413
8.484224857178441,35.70595828179549
8.501705261575475,35.686390058523635
8.519187317758421,35.666897158370475
8.536671030373912,35.64747917035572
8.554156403993437,35.628135686343064
8.571643443114281,35.60886630101656
8.589132152160268,35.589670611857265
8.606622535482852,35.5705482191201
8.624114597361652,35.551498725810866
8.641608342005654,35.532521737663664
8.659103773553689,35.51361686311827
8.676600896061592,35.49478371324963
8.694099713572319,35.47602190198765
8.711600229978098,35.45733104561144
8.729102449159827,35.43871076321162
8.74660637491847,35.420160676427024
8.764112010989901,35.40168040947177
8.781619361045445,35.38326958911414
8.799128428692775,35.36492784465607
8.816639217476576,35.34665480791221
8.834151730879308,35.32845011318964
8.851665972321952,35.310313397267684
8.869181945080209,35.29224429948202
8.886699652707751,35.27424246118354
8.904219098191781,35.25630752676142
8.921740284798895,35.238439142580845
8.939263215653218,35.22063695748515
8.956787893821538,35.20290062267236
8.974314322313948,35.18522979167637
8.991842504084644,35.16762412034797
9.009372442032411,35.15008326683656
9.026904139001395,35.13260689157142
9.04443759778167,35.11519465724372
9.061972821109913,35.09784622878831
9.079521028045662,35.08022881263934
9.097233366938898,35.05786279961734
9.115065953906562,35.03204976778142
9.132992182494384,35.003578073588145
9.151001062052336,34.972772743417295
9.169086199425887,34.93982222123552
9.187243333698115,34.90485150028514
9.205469394239437,34.86795007429962
9.223762049183485,34.82918533988345
9.242119457534052,34.7886099568662
9.260540119870878,34.74626628262935
9.279022782093453,34.702189232307035
9.2975663699863,34.65640822420695
9.316169942793904,34.60894856111889
9.334832659088606,34.55983244693478
9.353553750903602,34.50907975819814
9.372332503610055,34.4567086456444
9.391168239895517,34.40273601421414
9.410060306754433,34.34717791458255
9.429008064729917,34.29004986801644
9.448010878888008,34.23136714086811
9.467068111140552,34.17114497918371
9.486179113654538,34.10939881235589
9.505343223146122,34.04614443174323
9.524559755902924,33.98139814675537
9.543828003447098,33.91517692447058
9.563147228745422,33.8474985131693
9.58251666291273,33.7783815520855
9.601935502365512,33.707845668666415
9.621402906394827,33.6359115640529
9.640917995143353,33.56260108791266
9.660479847952404,33.487937302052764
9.68008750209548,33.411944534156916
9.699739951870242,33.334648420839656
9.719436148053811,33.256075940754236
9.739174997714292,33.17625543752247
9.758955364380398,33.095216631909715
9.778776068552004,33.01299062517021
9.798635888568315,32.9296098903842
9.8185335618055,32.84510825506885
9.838467786213302,32.75952087272753
9.858437222160047,32.67288418587137
9.878440494594772,32.58523587796256
9.898476195515633,32.496614816164374
9.918542886654034,32.40706098726684
9.938639102491178,32.31661542189999
9.958763353442793,32.225320113366394
9.978914129269372,32.13321792825616
9.99908990265771,32.040352510709
10.019289132944701,31.94676818098711
10.039510269946131,31.852509829308985
10.059751757918312,31.757622804773494
10.080012039433802,31.66215280359884
10.100289559442022,31.56614575225255
10.120582769187587,31.469647691606404
10.140890130119645,31.372704660217156
10.161210117701618,31.27536257852968
10.181541225181826,31.17766713440429
10.201881967033364,31.079663672362894
10.222230882491308,30.98139708461545
10.242586538698072,30.882911707532383
10.26294753370215,30.78425122302928
10.283312499324547,30.685458563510753
10.303680103572685,30.586575826299864
10.32404905306411,30.487644190635255
10.344418095013408,30.388703844056575
10.364786019032941,30.289793914782987
10.385151658662581,30.19095241144566
10.405513892641643,30.092216170083265
10.42587164592767,29.99362080841257
10.446223890468582,29.895200687307277
10.466569645736424,29.796988879342425
10.486907979032535,29.699017144227593
10.507238005577424,29.601315910859764
10.527558888397516,29.503914265716123
10.5478698380197,29.406839947277255
10.56817011199515,29.310119346060418
10.58845901424555,29.21377751009778
10.608735894369271,29.117838154360086
10.629000146540484,29.02232367700272
10.649251208615418,28.927255176841467
10.669488561229691,28.832652474415813
10.689711725961487,28.738534141603704
10.709920264695546,28.64491752580047
10.730113777959915,28.55181878288331
10.750291903602864,28.459252909728587
10.770454315370456,28.36723377888498
10.790600721454737,28.27577417461288
10.810730863066365,28.184885830455663
10.830844512898457,28.09457946641384
10.850941473729346,28.00486482841858
10.8710215769339,27.915750726690984
10.891084681070177,27.827245075069154
10.911130670418673,27.73935492943776
10.9311594536355,27.652086526796804
10.951170962365993,27.56544532309689
10.971165149950036,27.479436031550613
10.991141990079985,27.394062658271157
11.011101475591673,27.309328539576953
11.031043617285281,27.22523637739225
11.050968442670207,27.141788272088714
11.070875994935458,27.058985757530902
11.090766331828153,26.97682983247722
11.110639524631992,26.89532099196641
11.13049565718165,26.814459257418576
11.150334824921526,26.73424420561511
11.1701571339745,26.654674996861694
11.189962700457352,26.57575040014345
11.209751649315086,26.497468821797483
11.229524113966294,26.41982832740697
11.249280235303544,26.342826664651003
11.269020160920132,26.266461289523363
11.288744045154694,26.190729381967962
11.308452047242776,26.11562787142215
11.328144331819992,26.04115345290686
11.347821068046336,25.96730260520736
11.367482428856459,25.894071609868107
11.387128590771455,25.821456566532554
11.406759733324977,25.749453408330055
11.426376038678287,25.678057916602665
11.445977691178754,25.60726573520203
11.46556487704568,25.537072382989933
11.485137784002392,25.467473266382836
11.504696600961363,25.39846369090923
11.524241517725224,25.330038872112294
11.54377272470928,25.26219394579057
11.563290412684736,25.194923977612653
11.582794772541854,25.128223972145783
11.602285995070574,25.062088881322026
11.621764270758357,24.9965136123746
11.64122978960327,24.931493035264893
11.660682740942226,24.867021989628498
11.680123313290936,24.803095291273088
11.699551694204985,24.73970773816861
11.718968070109133,24.67685411622403
11.738372626315336,24.6145292044351
11.75803224140261,24.544081200805383
11.778485239112591,24.44802624016663
11.799600312664381,24.33054699936233
11.821407392890775,24.190563178222746
11.843994293076113,24.02505927077227
11.867501414944025,23.82921910249482
11.892139566451288,23.595780432794356
11.918230200246105,23.313596802364923
11.946288508282196,22.964654359018343
11.977208587605528,22.51736067323017
12.012733211195982,21.90926440984043
12.056811417362336,20.995676324138913
12.117566853891047,19.460805837220843
12.184195719024942,17.637775877172576
12.234118410630785,16.385819787600667
12.273692142309754,15.511846271454807
12.307935667281301,14.838249611288179
12.339016630730676,14.286006983410763
12.368007816416666,13.815347204026041
12.395512955494478,13.403608094536386
12.421905130330291,13.036639947536623
12.447431281715307,12.704991512666835
12.472263582253872,12.402018111654096
12.49652704256901,12.12285749512082
12.520315422010363,11.863835832159472
12.543700928612006,11.622103536021902
12.566740410982293,11.395401611096823
12.58947946465553,11.181905962950534
12.611955245447515,10.980120283544176
12.63419844905742,10.788800319214303
12.656234740397432,10.606899028339743
12.67808580495928,10.433526055569049
12.699770137680565,10.267917220402728
12.721303644245834,10.109411177748028
12.742700106340969,9.957431305008186
12.763971545817352,9.811471456278987
12.785128513982203,9.67108463476487
12.80618032308289,9.535873881008248
12.827135233654813,9.40548487710854
12.848000608245048,9.27959988504555
12.868783036075738,9.157932749102875
12.889488439252691,9.040224724741897
12.910122158720505,8.926240996480988
12.93068902856776,8.815767731500268
12.951193437780402,8.708609585282916
12.971639383147966,8.604587571676682
12.992030514481268,8.503537235950109
13.01237017342108,8.405307080823517
13.03266142698079,8.309757203116773
13.052907096565175,8.216758108835748
13.073109783543115,8.126189675576265
13.093271890851327,8.037940250162537
13.113395642921269,7.951905845446979
13.133483102504965,7.867989437992545
13.153536185795963,7.78610034417441
13.173556675842308,7.70615366437567
13.19354623431345,7.628069790109581
13.213506412290917,7.551773962028798
13.233438659439013,7.477195874782502
13.253344332653887,7.404269320892231
13.27322470363071,7.332931871722621
13.29308096570499,7.263124588375502
13.312914239976426,7.194791760426751
13.332725580925477,7.127880669371222
13.352515981449123,7.062341373460089
13.372286377439796,6.998126512019086
13.392037651951714,6.935191126977681
13.411770638994067,6.873492499843938
13.431486126832063,6.812990003357976
13.451184861936419,6.7536449604948565
13.470867550262167,6.6954205280929475
13.490534861744226,6.638281570027531
13.510187431361885,6.582194560425482
13.529825862144621,6.527127479784496
13.549450726924846,6.473049726812044
13.569062570301915,6.419932034221319
13.588661910399471,6.367746391155644
13.608249240477479,6.316465971448179
13.627825030454654,6.26606506656907
13.647389728278215,6.216519023907467
13.666943761225184,6.167804188899701
13.686487537097902,6.11989785129743
13.706021445337928,6.072778195034912
13.725545858062464,6.026424251428118
13.74506113102938,5.980815855447339
13.764567604520934,5.935933605009909
13.784065604265683,5.891758821704452
13.803555442058888,5.848273516868644
13.82303741666017,5.805460355966761
13.842511814404048,5.763302627653954
13.861978909826759,5.721784215487094
13.881438966329343,5.6808895667623736
13.900892236701097,5.640603669695449
13.920338963634835,5.60091202655342
13.939779380267051,5.561800631175555
13.959213710622215,5.523255946706509
13.978642170058679,5.4852648848807535
13.998064965782435,5.4478147862716915
14.0174822968392,5.410893402063851
14.036894355086826,5.374488876362178
14.056301325022039,5.338589730011322
14.075703384685381,5.303184842870076
14.095100705240528,5.26826344178962
14.114493451767771,5.233815084745564
14.13388178333726,5.199829647878989
14.153265853649563,5.166297312389722
14.172645810527097,5.133208553177484
14.192021796893648,5.100554126628769
14.211393950682405,5.068325059917048
14.230762404959297,5.036512641088983
14.250127288434586,5.005108407378472
14.269488725162711,4.97410413895952
14.288846835400003,4.943491846736913
14.308201735001157,4.913263765611782
14.327553536210985,4.8834123456667555
14.34690234743689,4.853930244560652
14.366248273869457,4.824810319852081
14.385591416834691,4.796045622173653
14.404931874518716,4.767629388847264
14.424269742510802,4.739555034749843
14.443605112486884,4.7118161510256655
14.462938073809775,4.684406494393926
14.482268712902835,4.6573199837801535
14.501597113502626,4.630550694389117
14.520923356760688,4.604092852476493
14.54024752136162,4.57794083060671
14.559569683529784,4.552089141788349
14.578889917149086,4.526532436528741
14.598208294186147,4.501265496878838
14.61752488393429,4.476283233368565
14.636839754288175,4.4515806801396725
14.656152970429899,4.427152991341807
14.675464596075635,4.402995437328975
14.694774692975107,4.379103400879651
14.714083321106026,4.355472374515624
14.73339053862448,4.332097955508046
14.75269640226067,4.308975844680254
14.772000966801349,4.286101841600825
14.791304285693169,4.263471842698447
14.81060641082419,4.241081837924958
14.829907392628508,4.218927908085203
14.849207280134728,4.197006222177627
14.868506121012596,4.175313034827663
14.887803961617458,4.153844683815897
14.907100847033322,4.132597587692445
14.926396821114253,4.111568243478795
14.945691926523796,4.090753224446907
14.964986204773346,4.070149177979891
14.984279696258882,4.0497528235029625
15.003572440296258,4.02956095048944
15.02286447515503,4.00957041653203
15.042155838091519,3.9897781454806407
15.061446565380022,3.970181125644506
15.080736692343482,3.9507764080517087
15.100026253382412,3.9315611047688215
15.119315282003532,3.91253238727609
15.138603810846229,3.893687484894222
15.157891871709579,3.875023683263839
15.177179495577027,3.856538322874971
15.196466712640918,3.8382287976416403
15.215753552326085,3.820092553523946
15.235040043312413,3.8021270871933757
15.254326213556826,3.7843299447399805
15.273612090314263,3.7666987204202393
15.292897700158163,3.7492310554447204
15.312183069000318,3.7319246368015775
15.331468222109592,3.7147771961186464
15.350753184130602,3.6977865085578943
15.3700379791013,3.6809503917458457
15.389322630470081,3.6642667047343744
15.408607161112728,3.6477333469937157
15.42789159334804,3.6313482574359264
15.447175948953657,3.615109413466141
15.466460249180864,3.599014830063091
15.48574451476918,3.5830625588858886
15.505028765960482,3.567250687407206
15.52431302251266,3.5515773380707083
15.543597303712419,3.5360406674749045
15.562881628388354,3.5206388655780194
15.582166014923276,3.505370154926733
15.601450481266,3.490232789906736
15.62073504494041,3.4752250560152516
15.640019723050418,3.460345269229737
15.65930453235755,3.445591774926007
15.678589489132978,3.4309629480053783
15.697874609317573,3.4164571915955935
15.717159908582984,3.402072936027907
15.736445402035695,3.3878086397727563
15.755731104585747,3.3736627871249136
15.775017030752144,3.3596338886084602
15.794303194721238,3.3457204800657605
15.813589610367135,3.3319211222542258
15.83287629122782,3.3182344000270327
15.852163250540716,3.304658922448226
15.871450501274564,3.2911933215580547
15.890738056059071,3.277836252172762
15.91002592725597,3.264586391461179
15.929314126948126,3.2514424384204306
15.948602666946812,3.2384031134167275
15.967891558798133,3.2254671577387595
15.987180813774062,3.2126333331198946
16.00647044295632,3.199900421529964
16.02576045707426,3.1872672244235347
16.045050866731636,3.1747325622987868
16.064341682203178,3.1622952750302074
16.083632913587728,3.1499542205870843
16.102924570747494,3.137708275130221
16.122216663326586,3.125556332553978
16.14150920075639,3.113497304131362
16.160802192260352,3.1015301181657953
16.18009564683067,3.0896537195980938
16.199389573375083,3.07786706995768
16.21868398043711,3.0661691464759993
16.237978876340392,3.054558942305572
16.257274269773994,3.043035466087923
16.276570168378665,3.0315977413961583
16.29586658017576,3.020244806645069
16.315163512957117,3.0089757152065384
16.334460974215087,2.9977895340460474
16.353758971365135,2.9866853445665686
16.37305751163997,2.9756622417836285
16.392356602115346,2.964719334178751
16.411656249714273,2.953855743448925
16.430956461174894,2.9430706041700683
16.450257243219127,2.932363063928848
16.4695586022329,2.9217322823801273
16.488860544589706,2.9111774317042443
16.508163076493407,2.900697696039405
16.527466204013635,2.8902922713260994
16.54676993307108,2.879960365009112
16.56607426953091,2.8697011962731005
16.58537921902476,2.8595139949155963
16.604684787131138,2.8493980020886496
16.623990979290603,2.8393524695990875
16.64329780081233,2.8293766598816186
16.662605256941603,2.8194698455805187
16.681913352761157,2.809631309899895
16.701222093238787,2.799860345701107
16.720531483250955,2.790156255854537
16.739841527610324,2.7805183529542803
16.75915223094628,2.7709459589613687
16.778463597840386,2.7614384052629073
16.7977756327617,2.7519950323971485
16.817088340076523,2.7426151898929017
16.836401724073664,2.7332982361587166
16.85571578893747,2.724043538445385
16.875030538752963,2.7148504722906437
16.89434597752534,2.705718421791553
16.913662109173373,2.6966467793241566
16.93297893752856,2.6876349453706467
16.952296466337202,2.6786823283961394
16.971614699269075,2.6697883447523454
16.99093363985653,2.660952418608835
17.010253291754033,2.6521739812036866
17.029573658202366,2.6434524721199035
17.048894742728493,2.634787337549379
17.068216548492323,2.6261780312875094
17.087539078736956,2.6176240141108518
17.106862336600635,2.609124753787401
17.126186325149916,2.6006797249703126
17.145511047383035,2.592288409074687
17.164836506231385,2.583950294167628
17.18416270456062,2.5756648748608972
17.203489645172162,2.567431652205438
17.22281733080443,2.5592501335877533
17.242145764133976,2.5511198326285256
17.26147494777684,2.5430402690830656
17.280804884289616,2.5350109687445226
17.30013557617075,2.5270314633468343
17.31946702586144,2.519101290472229
17.338799235747086,2.5112199934583344
17.35813220815788,2.5033871213085064
17.377465945370535,2.4956022286027504
17.396800449608705,2.4878648754114123
17.416135723044313,2.4801746272091947
17.435471767798507,2.47253105479238
17.454808585895236,2.4649337343467423
17.47414617946284,2.4573822467296313
17.493484550414596,2.4498761784078296
17.512823700678457,2.4424151206552582
17.532163632136346,2.434998669670888
17.551504346624487,2.4276264265057113
17.5708458459349,2.420297996988343
17.590188131815893,2.4130129916531358
17.6095312059728,2.405771025670353
17.628875070069114,2.3985717187749245
17.648219725726946,2.3914146952000377
17.667565174528193,2.3842995836088168
17.686911418016997,2.3772260170223047
17.706258457691924,2.370193632784621
17.725606295020576,2.363202072451746
17.744954931430428,2.3562509817634774
17.7643043683121,2.349340010572764
17.78365460702007,2.3424688127858126
17.80300564887346,2.335637046303186
17.822357495156574,2.3288443729616213
17.841710147119407,2.322090458477289
17.86106360597849,2.31537497238955
17.880417872917505,2.308697588006058
17.899772949087662,2.302057982349355
17.919128835608547,2.2954558361024477
17.938485533568382,2.288890833557924
17.957843044024923,2.2823626625661877
17.977201368006,2.2758710144845247
17.996560506489228,2.269415584009757
18.01592046048803,2.2629960696247338
18.035281230918834,2.2566121727718973
18.054642818694173,2.25026359835288
18.074005224699714,2.2439500545362523
18.09336844979398,2.2376712527131417
18.112732494808657,2.2314269074525326
18.13209736054973,2.225216736457107
18.151463047797545,2.2190404605202025
18.1708295573075,2.2128978034831897
18.19019688981007,2.2067884921935477
18.209565046011583,2.200712256464397
18.228934026594736,2.1946688290331475
18.248303832221126,2.1886579455361317
18.267674463521793,2.1826793444126356
18.287045921113364,2.1767327669543675
18.306418205587327,2.1708179572067756
18.32579131751348,2.164934661947722
18.345165257440108,2.1590826306507087
18.36454002589476,2.1532616154491517
18.38391562338406,2.147471371100487
18.40329205039452,2.1417116549516253
18.422669307392606,2.1359822269046673
18.442047394825334,2.130282849382919
18.46142631312024,2.124613287297556
18.480806062686256,2.1189733080154123
18.50018664391357,2.1133626813263175
18.519568057173966,2.1077811794116266
18.538950302821622,2.1022285768130997
18.55833338119273,2.0967046504018834
18.577717292606323,2.091209179348765
18.59710203735943,2.0857419450860895
18.61648761575231,2.0803027313188713
18.635874028038714,2.074891323915421
18.655261274476192,2.0695075109593293
18.67464935530155,2.0641510826816702
18.694038270735753,2.0588218314412563
18.71342802098466,2.053519551697581
18.732818606238816,2.0482440399842403
18.752210026674053,2.042995094882711
18.771602282451568,2.0377725169962666
18.790995373718303,2.032576108924925
18.81038930059419,2.0274056752086818
18.829784063236712,2.0222610224599364
18.849179661712665,2.0171419590248933
18.868576096092877,2.0120482953383103
18.88797336655789,2.0069798434214396
18.907371473071983,2.0019364175325562
18.926770415721943,1.9969178335018252
18.946170194548632,1.9919239090296872
18.965570809580218,1.986954463600871
18.984972260833207,1.982009318462004
19.004374548311862,1.9770882966001828
19.02377767200887,1.972191222722003
19.043181631905618,1.9673179232323794
19.062586427971947,1.962468226213902
19.081992060166833,1.957641961406638
19.101398528438146,1.9528389601878913
19.120805832723228,1.9480590555528985
19.140213972948732,1.9433020820949487
19.159622948996272,1.9385678760382825
19.179032760876282,1.9338562749593564
19.198443408380587,1.9291671182882861
19.217854891430235,1.924500246770307
19.23726720990181,1.9198555027075652
19.256680363662426,1.9152327298896166
19.27609435256985,1.910631773575836
19.295509176464908,1.9060524805103072
19.314924835209947,1.9014946987421362
19.334341328612705,1.896958277934571
19.35375865649951,1.8924430690244272
19.373176818683827,1.8879489243720682
19.392595814967514,1.8834756977116835
19.412015645185217,1.8790232440130579
19.431436309072076,1.8745914198221718
19.45085780642917,1.8701800828253867
19.470280137028695,1.8657890920652977
19.489703300635266,1.8614183078764401
19.50912729700622,1.8570675918690893
19.528552125889984,1.8527368069221253
19.547977787012666,1.8484258172071624
19.567404280159593,1.8441344879205774
19.586831605007493,1.8398626857999918
19.606259761294048,1.835610278573753
19.625688748732973,1.8313771352164223
19.645118567031254,1.8271631258815353
19.66454921588914,1.8229681218879776
19.683980695000464,1.818791995707516
19.70341300399283,1.8146346208550996
19.722846142672687,1.810495872272635
19.742280110648522,1.8063756257036485
19.761714907588775,1.8022737581018256
19.781150533156392,1.798190147511948
19.800586987007723,1.7941246730550786
19.820024268793986,1.7900772149184159
19.839462378160416,1.7860476543429025
19.858901314746387,1.7820358736115818
19.87834107818598,1.7780417560385047
19.897781668108003,1.7740651859575072
19.917223084135532,1.7701060487099098
19.936665325886743,1.7661642306354342
19.95610839297449,1.7622396190592586
19.975552285006483,1.7583321022833616
19.994997001585705,1.7544415695742945
20.01444254230992,1.7505679111535464
20.033888906772408,1.7467110181869907
20.053336094561356,1.7428707827749819
20.072784105260588,1.7390470979419286
20.092232938449392,1.7352398576267432
20.111682593702405,1.731448956673079
20.131133070589655,1.7276742908190887
20.15058436867742,1.723915756688654
20.170036487527153,1.7201732517815422
20.18948942669747,1.7164466744725788
20.20894318573907,1.712735923968818
20.228397764202967,1.7090409003514528
20.247853161634552,1.7053615045324857
20.267309377561855,1.7016976382120947
20.28676641156258,1.698049204082803
20.306224263130666,1.694416105395067
20.32568293180944,1.6907982463746012
20.34514241712551,1.6871955320008978
20.36460271860189,1.6836078680418174
20.38406383575818,1.6800351610454478
20.40352576811008,1.676477318331477
20.422988515170506,1.6729342479841107
20.44245207644867,1.6694058588432157
20.461916451450712,1.66589206049714
20.48138163967941,1.6623927632751037
20.500847640634582,1.6589078782392424
20.520314453812773,1.6554373171773034
20.539782078707734,1.651980992595142
20.559250514809925,1.6485388177094151
20.578719761607125,1.6451107064409043
20.598189818574816,1.6416965733060322
20.617660685214716,1.6382963338196512
20.637132360995633,1.6349099038620625
20.656604845317553,1.6315372002042352
20.676078137884673,1.6281781398609978
20.69555223793781,1.6248326411462457
20.715027145022567,1.6215006226053037
20.73450285860502,1.6181820035376135
20.75397937814902,1.6148767038856573
20.77345670311582,1.6115846442279054
20.79293483296291,1.608305745814878
20.812413767148573,1.6050399303902239
20.831893505126747,1.6017871204493372
20.85137404634969,1.5985472390522362
20.870855390267142,1.5953202098647739
20.890337536326854,1.592105957151801
20.909820483974457,1.5889044057711128
20.929304232653315,1.5857154811690413
20.948788781805195,1.5825391093729535
20.968274130869396,1.5793752169865838
20.987760279283425,1.5762237311843912
21.007247226483305,1.5730845797055972
21.02673497190236,1.569957690849043
21.046223514972606,1.566842993467944
21.065712855124332,1.5637404169638893
21.085202991785643,1.560649891281583
21.1046939243835,1.557571346905447
21.12418565234245,1.5545047148512314
21.143678175086215,1.5514499266636257
21.163171492035996,1.548406914409983
21.18266560261231,1.5453756106757535
21.2021605062334,1.5423559485591127
21.221656202316286,1.5393478616663383
21.24115269026957,1.5363512841805245
21.260649969528203,1.5333661504903187
21.280148039483834,1.5303923959172692
21.29964689955461,1.5274299559790527
21.31914654915073,1.524478766751399
21.33864698768053,1.5215387647903393
21.35814821455113,1.518609887126878
21.377650229168474,1.515692071262788
21.397153030937357,1.5127852551670908
21.416656619261545,1.509889377271451
21.4361609935427,1.5070043764639873
21.455666153182598,1.5041301920878571
21.475172097580973,1.5012667639349861
21.494678826136777,1.4984140322437307
21.514186338247814,1.4955719376919674
21.533694633310848,1.4927404213963995
21.55320371072155,1.4899194249052472
21.57271356987479,1.4871088901978982
21.592224210164417,1.4843087596769546
21.611735630983013,1.481518976166834
21.6312478317228,1.4787394829108995
21.650760811774397,1.475970223564448
21.670274570527912,1.4732111421930787
21.689789107372803,1.4704621832688072
21.7093044216977,1.4677232916665695
21.7288205129561,1.4649944127372656
21.748337380404042,1.4622754919983658
21.767855023344943,1.4595664756017455
21.787373441605702,1.4568673099406
21.80689263412929,1.4541779419030731
21.82641260044673,1.4514983186850499
21.845933339941155,1.448828387878427
21.865454851995196,1.4461680974496207
21.884977135990685,1.4435173957361431
21.904500191308703,1.4408762314433161
21.924024017330183,1.4382445536407042
21.943548613434988,1.435622311759452
21.963073979002598,1.433009455588553
21.982600113412097,1.430405935272069
22.002127016041737,1.4278117013056602
22.02165468625592,1.425226704478618
22.041183123472898,1.4226508961462205
22.060712327028817,1.420084227675723
22.080242296313674,1.417526650994325
22.099773030703528,1.4149781183107712
22.119304529574052,1.4124385821673828
22.1388367923004,1.4099079954372296
22.15836981825741,1.4073863113212106
22.177903606819665,1.404873483345395
22.19743815736104,1.402369465357891
22.21697346925553,1.3998742115262228
22.236509541876302,1.397387676334664
22.256046374596668,1.3949098145812726
22.27558396678942,1.3924405813754765
22.295122317827023,1.389979932135062
22.314661427081727,1.3875278225837728
22.334201293925762,1.3850842087487008
22.353741917730567,1.3826490469574952
22.373283297868145,1.3802222938359363
22.39282543370936,1.3778039063054264
22.412368324625813,1.375393841580395
22.431911969988082,1.372992057165785
22.451456369167197,1.370598510854711
22.471001521533783,1.3682131607258343
22.490547426458267,1.3658359651412517
22.51009408331112,1.3634668827437413
22.529641491462503,1.3611058724546148
22.549189650282592,1.3587528934714042
22.568738559141465,1.35640790526538
22.588288217408984,1.3540708675794006
22.607838624455194,1.3517417404256782
22.627389779649835,1.3494204840831963
22.646941682341502,1.3471070591553542
22.66649433193522,1.3448014263499533
22.686047727822203,1.34250354667396
22.705601869308264,1.3402133816311563
22.72515675579148,1.3379308927235132
22.744712386641645,1.3356560417864045
22.764268761228415,1.3333887909069462
22.783825878921647,1.3311291024220822
22.80338373909093,1.3288769389166482
22.822942341106362,1.326632263221194
22.84250168433778,1.3243950384098322
22.862061768128072,1.3221652278749867
22.88162259190829,1.3199427949998537
22.901184155028066,1.3177277036368293
22.92074645682395,1.3155199179091934
22.940309496686712,1.3133194020233985
22.95987327398662,1.3111261204748044
22.97943778809445,1.308940037988873
22.999003038380685,1.3067611195193667
23.01856902421646,1.3045893302465312
23.03813574497263,1.3024246355751827
23.057703200020438,1.3002670011330197
23.07727138873107,1.2981163927687127
23.096840310476246,1.2959727765501934
23.116409964627664,1.293836118762997
23.13598035055702,1.2917063859081914
23.15555146763666,1.2895835447011275
23.17512331523865,1.287467562069269
23.194695892735588,1.2853584051509348
23.214269199500293,1.2832560412931517
23.233843234905603,1.2811604380504713
23.25341799832483,1.2790715631830172
23.272993489131224,1.2769893846548683
23.292569706698757,1.2749138706326943
23.312146650401225,1.27284498948385
23.331724319612725,1.2707827097750712
23.351302713708076,1.268727000270626
23.370881832061745,1.2666778299309795
23.39046167389979,1.264635167975086
23.410042238923435,1.2625989836384663
23.42962352642539,1.2605692464154632
23.449205535566257,1.258545926208894
23.468788265843834,1.2565289928581753
23.488371716634568,1.2545184164687035
23.507955887315546,1.2525141673317057
23.527540777263788,1.250516215922447
23.547126385856984,1.2485245328992844
23.56671271247294,1.2465390891016181
23.586299756490035,1.2445598555490691
23.605887517286696,1.242586803439844
23.62547599424198,1.2406199041493462
23.64506518673519,1.2386591292288416
23.664655094145875,1.2367044504041302
23.684245715854285,1.234755839574283
23.703837051240683,1.2328132688101034
23.723429099686033,1.2308767103530363
23.743021860571368,1.2289461366137169
23.762615333278344,1.2270215201709018
23.78220951718911,1.2251028337698606
23.801804411685676,1.223190050321324
23.82140001615123,1.221283142900343
23.840996329968686,1.2193820847446644
23.86059335237395,1.2174868492038518
23.880191083026666,1.2155974099574287
23.899789521371797,1.213713740666977
23.91938866643786,1.2118358151675228
23.938988517778334,1.2099636075241351
23.958589074778985,1.2080970919269367


==> anc/Fig.5/beta_matter_800_VC=true.csv <==
nb/n0,sigma
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999243
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,92.99999999999561
0.0,93.00000000000227
0.0,92.99999999999808
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,93.00000000000227
0.0,92.99999999999987
0.0,93.00000000000554
0.0,93.00000000000227
0.0,93.00000000000227
0.0,92.99999999999872
0.0,92.99999999999363
0.0,92.99999999999731
0.0,92.999999999999
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.0
0.0,93.00000000000232
0.0,92.9999999999959
0.0,93.0
0.0,93.00000000000178
0.770612186444289,71.13879952870478
0.8517960244346379,69.76017415937108
0.9100675042928486,68.8426230221923
0.9581140319215524,68.12541050774988
1.0008357730330135,67.51493328616434
1.0400984444426247,66.97477814024275
1.0768619179630046,66.4858978406416
1.111708088119818,66.03664586312486
1.1450231724095377,65.61924541186126
1.1770795688014717,65.22818545089595
1.2080780887133251,64.85938705255192
1.238171871173547,64.50972880451998
1.2674808805467248,64.17675787098662
1.2961011715384119,63.85850469286762
1.324111065737405,63.55335908436862
1.3515754138906035,63.25998450556426
1.3785486242131182,62.977257009221475
1.4050768675205456,62.70422068853684
1.4311997175276292,62.44005447145742
1.4569513937645129,62.184046914237626
1.4823617190165057,61.93557675009366
1.5074568673541044,61.69409766969705
1.5322599563801818,61.459126251778315
1.5567915214817132,61.230232284968245
1.5810698996569146,61.007030924465845
1.605111543014748,60.7891762755555
1.628931277381073,60.57635609839795
1.6525425168390673,60.3682874035808
1.6759574435298215,60.1647127628087
1.699187158963682,59.96539719533869
1.722241812413362,59.770125526538045
1.7451307103725218,59.57870013229848
1.7678624103638563,59.3909390033596
1.7904448019024004,59.20667407497327
1.8128851764352176,59.0257497799158
1.8351902882864128,58.84802178829619
1.857366407833903,58.6733559061724
1.8794193681405629,58.501627108949336
1.9013546059890907,58.332718689994884
1.9231771981176768,58.16652150812421
1.94489189332675,58.00293332024902
1.9665031410131015,57.841858187755605
1.9880151166065019,57.68320594685384
2.009431744308346,57.52689173469724
2.0307567174732233,57.372835564263035
2.0519935169246675,57.220961941998986
2.0731454274548424,57.07119952309186
2.094215552722821,56.92348079994212
2.1152068287365884,56.777741820018285
2.136122036079736,56.63392192977702
2.156963811022859,56.49196354175351
2.1777346556393993,56.351811922347444
2.1984369470362144,56.213414998065666
2.219072945784379,56.076723178314595
2.2396448036430336,55.94168919306014
2.260154570638008,55.808267943831815
2.28060420156453,55.67641636678669
2.3009955619687426,55.54609330664676
2.321330433658667,55.417259400461525
2.341610519787456,55.289876970317025
2.3618374495509338,55.163909924111884
2.3820127825307025,55.039323663723586
2.402138012721628,54.91608499986346
2.422214572261566,54.794162073063106
2.4422438348988895,54.67352428024108
2.4622271192138854,54.55414220640151
2.4821656916182717,54.43598756099527
2.502060769148652,54.31903311861128
2.521913522073052,54.20325266359633
2.5417250763240826,54.088620938318996
2.5614965157735616,53.97511359478114
2.581228884359459,53.86270714931752
2.600923188078935,53.75137894014286
2.620580396855468,53.641107087535865
2.6402014462940833,53.53187045646031
2.659787239309181,53.42364862144652
2.6793386477046957,53.31642183355847
2.6988565135933302,53.21017098931605
2.718341650782042,53.10487760142151
2.7377948460749257,53.00052377116264
2.757216860409137,52.8970921623445
2.7766084301423786,52.794565976784824
2.79597026801734,52.69292893103386
2.815303064225143,52.592165234443364
2.8346074873716436,52.492259568408194
2.8538841853886048,52.39319706670035
2.8731337864013007,52.29496329685354
2.8923568995478006,52.19754424251011
2.911554115756051,52.100926286680945
2.9307260084810483,52.00509619585762
2.9498731344041533,51.91004110493117
2.9689960340977826,51.81574850284347
2.9880952326558794,51.722206218976666
3.00717124029428,51.62940241017561
3.0262245529208465,51.53732554842256
3.045255652678865,51.44596440907823
3.064265008463657,51.35530805969836
3.0832530764151937,51.26534584935961
3.102220300387519,51.17606739848435
3.1211671123961255,51.08746258913921
3.140093933045192,50.99952155575697
3.159001171934868,50.91223467629443
3.177889228050626,50.82559256377107
3.19675849013486,50.739586058188166
3.215609337042316,50.654206218794535
3.2344421380798516,50.5694443166907
3.253257253331387,50.48529182775033
3.2720550339688197,50.401740425843236
3.290835822549978,50.3187819763349
3.309599953303665,50.236408529869536
3.3283477524029133,50.15461231639895
3.3470795382268643,50.07338573946738
3.3657956216118445,49.99272137071449
3.384496306092307,49.912611944611776
3.403181888132193,49.83305035339665
3.42185265734615,49.75402964222669
3.440508896713503,49.67554300449542
3.4591508827821076,49.597583777357585
3.4777788858655403,49.52014543740901
3.49639317023189,49.44322159654141
3.514993994285708,49.3668059979444
3.5335816107427367,49.290892512270574
3.5521562667982094,49.21547513393293
3.5707182042888572,49.14054797754426
3.5892676598486686,49.06610527448572
3.607804865059176,48.99214136960165
3.6263300465940964,48.91865071801225
3.644843426358642,48.84562788204105
3.6633452216239846,48.77306752825322
3.681835645156923,48.700964424592264
3.7003149053445465,48.62931343762812
3.718783206315056,48.55810952989151
3.737240748054147,48.4873477573003
3.75568772651656,48.41702326666671
3.7741243337372716,48.34713129337277
3.7925507579310174,48.27766715890053
3.8109671835987466,48.20862626874255
3.829373791622605,48.14000411016576
3.847770759361013,48.07179625012991
3.8661582607401,48.00399833326115
3.884536466342003,47.936606079894574
3.9029055434902276,47.86961528417873
3.9212656563324675,47.80302181224003
3.939616965920433,47.73682160040637
3.9579596302874145,47.671010653486405
3.976293804523212,47.60558504310541
3.99461964084663,47.540540906088005
4.012937288675906,47.47587444289918
4.031246894696831,47.411581916122266
4.049548602928695,47.34765964899332
4.067842554781936,47.2841040239655
4.08612888915161,47.2209114813869
4.104407742414837,47.15807851803399
4.122679248551694,47.095601685942846
4.140943539170552,47.03347759107821
4.15920074356907,46.97170289212685
4.17745098878762,46.91027429930582
4.195694399660917,46.84918857320672
4.213931098868173,46.78844252368073
4.232161206981824,46.7280330087445
4.250384842514803,46.667956933526966
4.268602121972973,46.608211249237286
4.286813159873262,46.548792952171006
4.305018068827132,46.489699082736145
4.323216959557748,46.43092672451315
4.341409940944856,46.37247300333185
4.359597120065199,46.31433508638576
4.37777860223186,46.25651018136086
4.395954491031949,46.19899553559069
4.414124888363254,46.141788435238084
4.43228989446951,46.08488620449449
4.450449607975639,46.028286204799166
4.468604125921168,45.97198583408834
4.48675354379319,45.915982526051685
4.504897955558341,45.860273749419136
4.52303745369388,45.804857007257574
4.541172129218048,45.7497298362951
4.559302071719702,45.69488980625267
4.577427369386966,45.640334519200294
4.595548109035285,45.586061608927295
4.6136643761348335,45.53206874032758
4.6317762548370185,45.47835360880194
4.649883828000497,45.42491393967462
4.667987177216434,45.37174748762341
4.686086382833235,45.31885203612795
4.704181523980446,45.266225396926295
4.722272678592391,45.21386540948828
4.740359923430908,45.161769940499475
4.758443334107715,45.10993688336132
4.776522985106144,45.05836415770048
4.794598949802489,45.00704970888836
4.812671300486664,44.95599150757673
4.8307401083823995,44.90518754924036
4.848805443666995,44.8546358537352
4.8668673754907585,44.804334464860375
4.884925971995671,44.754281449934055
4.902981300333892,44.70447489938194
4.921033426685621,44.65491292632981
4.939082416276669,44.60559366621115
4.957128333395678,44.556515276376004
4.975171241410777,44.50767593571899
4.993211202785995,44.459073844305316
5.011248279097219,44.4107072230143
5.0292825310478975,44.36257431318455
5.047314018484227,44.31467337626901
5.06534280041016,44.267002693500515
5.083368935001975,44.21956056556066
5.101392479622548,44.172345312256766
5.11941349083546,44.12535527220763
5.137432024418394,44.07858880253778
5.155448135376805,44.03204427856992
5.173461877956695,43.98572009353678
5.191473305657718,43.93961465828762
5.209482471245409,43.893726401007875
5.227489426763671,43.84805376694153
5.245494223546534,43.802595218122555
5.2634969122301465,43.75734923310686
5.281497542764116,43.71231430671486
5.299496164422701,43.66748894977993
5.317492825816015,43.622871688893504
5.335487574900636,43.5784610661681
5.353480458990289,43.534255638994836
5.371471524766096,43.49025397981111
5.389460818286844,43.44645467587267
5.407448384998748,43.402856329026626
5.425434269745332,43.359457555496306
5.443418516776826,43.31625698566128
5.461401169759719,43.27325326384982
5.479382271785569,43.230445048130754
5.497361865380392,43.18783101011071
5.515339992513067,43.145409834737876
5.533316694604312,43.1031802201015
5.551292012534773,43.06114087724963
5.569265986653689,43.019290529993626
5.587238656786738,42.977627914730114
5.605210062244129,42.936151780259095
5.623180241828396,42.894860887606086
5.6411492338420794,42.853754009852715
5.659117076095251,42.81282993196113
5.677083805912841,42.772087450614954
5.695049460141962,42.731525374048076
5.71301407515895,42.69114252188936
5.730977686876392,42.65093772500386
5.7489403307498845,42.61090982533637
5.766902041784797,42.5710576757639
5.784862854542921,42.53138013994287
5.802822803148806,42.49187609216571
5.820781921296261,42.45254441721521
5.838740242254467,42.41338401022541
5.85669779887416,42.37439377654326
5.874654623593602,42.33557263159122
5.892610748444559,42.29691950073691
5.910566205058087,42.2584333191585
5.928521024670068,42.22011303171955
5.946475238127027,42.18195759284036
5.964428875891522,42.14396596637438
5.9823819680475285,42.10613712548691
6.000334544305779,42.06847005253524
6.018286634008918,42.030963738950526
6.036238266136711,41.993617185121785
6.054189469311037,41.956429400283504
6.072140271800777,41.91939940240246
6.090090701526729,41.88252621806968
6.108040786066428,41.8458088823905
6.125990552658727,41.809246438879825
6.143940028208545,41.772837939357096
6.161889239291219,41.73658244384604
6.179838212157241,41.70047902046954
6.197786972736429,41.66452674535446
6.215735546642231,41.62872470253087
6.23368395917618,41.59307198384065
6.251632235331774,41.55756768883859
6.26958039979879,41.522210924701774
6.287528476967325,41.48700080613847
6.305476490931652,41.45193645529781
6.323424465494093,41.41701700168159
6.341372424169088,41.382241582058015
6.3593203901867525,41.34760934037497
6.377268386491228,41.31311942767604
6.39521643576596,41.2787710020212
6.4131645604051615,41.24456322840039
6.431112782538574,41.21049527865454
6.449061124029666,41.17656633139912
6.467009606479127,41.14277557194527
6.484958251228282,41.10912219222181
6.502907079362263,41.07560539070123
6.520856111713478,41.042224372326416
6.538805368864646,41.00897834843569
6.556754871152129,40.975866536693175
6.574704638668943,40.94288816101566
6.592654691267836,40.9100424515056
6.610605048564454,40.877328644379375
6.628555729940123,40.844745981902825
6.64650675450746,40.81229371241149
6.664458141300773,40.77997108979999
6.68240990890359,40.74777737435091
6.700362075826896,40.715711831775444
6.718314660324176,40.68377373360076
6.736267680431637,40.65196235701597
6.754221153970943,40.62027698481335
6.772175098551792,40.58871690532713
6.7901295315746495,40.55728141237465
6.80808447023313,40.52596980519825
6.826039931516739,40.49478138840803
6.843995932213107,40.46371547192529
6.861952488910684,40.43277137092541
6.8799096180009895,40.401948405785205
6.897867335681097,40.37124590202748
6.91582565795595,40.34066319026665
6.933784600640659,40.31019960615797
6.951744179362786,40.27985449034427
6.96970440956465,40.24962718840494
6.987665306505463,40.21951705080608
7.0056268852635695,40.18952343284976
7.023589160738529,40.15964569462617
7.041552147653353,40.129883200963455
7.05951586055654,40.10023532138153
7.077480313824108,40.07070143004401
7.095445521661691,40.04128090571218
7.113411498106506,40.01197313169898
7.1313782570293744,39.98277749582328
7.149345812136565,39.953693390367164
7.167314176971923,39.92472021202887
7.1852833649185115,39.89585736188173
7.203253389200725,39.867104245330765
7.221224262885985,39.83846027206972
7.239195998886604,39.80992485603999
7.25716860996161,39.78149741538938
7.275142108718794,39.75317737243014
7.29311650760008,39.72496415367279
7.3110918189600325,39.696857189432755
7.3290680549259335,39.668855914487374
7.34704522751395,39.640959767348924
7.365023348608744,39.61316819056593
7.383002429944497,39.58548063062187
7.400982483115616,39.55789653789291
7.418963519578291,39.53041536661652
7.4369455506521716,39.50303657485108
7.454928587521786,39.475759624442155
7.472912641238144,39.44858398098678
7.490897722720282,39.42150911379887
7.508883842756624,39.39453449587475
7.526871012006609,39.367659603858534
7.544859241002065,39.3408839180092
7.562848540148594,39.31420692216743
7.5808389197270545,39.28762810372274
7.598830389895022,39.26114695358109
7.616822960687952,39.23476296613307
7.634816642020747,39.208475639221845
7.652811443689058,39.182284474112606
7.670807375370512,39.15618897546196
7.6888044466261025,39.13018865128641
7.706802666901557,39.1042830129331
7.7248020455283815,39.07847157505054
7.74280259172539,39.05275385555781
7.76080431459972,39.02712937561712
7.778807223148287,39.00159765960382
7.796811326258728,38.97615823507932
7.814816632710904,38.95081063276167
7.8328231511777515,38.92555438649972
7.8508308902268205,38.900389033243634
7.868839858321068,38.87531411301947
7.886850063820272,38.85032916890224
7.904861514982012,38.82543374698852
7.922874219962764,38.8006273963716
7.940888186819149,38.77590966911487
7.958903423484581,38.75128012021141
7.976919937885499,38.72673830764683
7.994937737730272,38.70228379216529
8.012956830694808,38.67791613749623
8.030977224354999,38.65363491018178
8.048998926191238,38.62943967957553
8.067021943590078,38.605330017834724
8.08504628384644,38.581305499890355
8.103071954164655,38.55736570342441
8.121098961659362,38.53351020884681
8.139127313356463,38.509738599271685
8.157157016194118,38.486050460496216
8.175188076893251,38.46244538113572
8.193220502482156,38.438922951880734
8.211254299511333,38.41548276683131
8.229289474576396,38.39212442214144
8.24732603419009,38.36884751668966
8.265363984884786,38.34565165166748
8.283403332796965,38.32253643149653
8.301444084305771,38.299501462438755
8.319486245600375,38.27654635345654
8.33752982279117,38.25367071598339
8.355574821910423,38.23087416390157
8.373621248913217,38.20815631352312
8.39166910967826,38.185516783571885
8.409718410008686,38.16295519516092
8.427769155632802,38.140471171776994
8.445821352204877,38.11806433925831
8.46387500530607,38.095734325777855
8.481930120444932,38.073480761823625
8.499986703058365,38.05130328018157
8.518044758512398,38.02920151591516
8.536104292102715,38.00717510634935
8.554165309055666,37.98522369105244
8.572227814528699,37.96334691181731
8.590291813611366,37.94154441264544
8.608357311325822,37.91981583972783
8.626424312627561,37.89816084143001
8.644492822406315,37.876579068272655
8.662562845486331,37.855070172917216
8.680634386627451,37.833633810147475
8.698707450525626,37.812269636854516
8.716782041813493,37.79097731201877
8.734858165061114,37.76975649669513
8.752935824776705,37.74860685399732
8.771015025407083,37.727528049080455
8.789095771338514,37.706519749126926
8.807178066897135,37.68558162333034
8.825261916349728,37.66471334287997
8.84334732390422,37.64391458094622
8.86143429371047,37.62318501266466
8.87952282986056,37.60252431512165
8.89761293638971,37.581932167339254
8.915704617276669,37.561408250261906
8.933797876444387,37.54095224673959
8.951892717760476,37.52056384151599
8.969989145037909,37.50024272121246
8.988087162035553,37.47998857431431
9.006186772458626,37.459801091158035
9.024287979959295,37.43967996391641
9.042390788137324,37.4196248865848
9.06049520054049,37.399635554967865
9.078601220665092,37.379711666666616
9.096708851956626,37.35985292106463
9.114818097810142,37.34005901931447
9.132928961570839,37.32032966432585
9.151041446534563,37.30066456075131
9.169155555948286,37.28106341497482
9.18727129301073,37.2615259350978
9.205388660872593,37.24205183092778
9.223507662637315,37.22264081396484
9.2416283013614,37.20329259738966
9.259750580054915,37.18400689605242
9.277874501682035,37.16478342645854
9.296000069161396,37.145621906758606
9.314127285366641,37.12652205673553
9.332256153120673,37.10748359779248
9.350386675219948,37.08850625294286
9.368518854400394,37.06958974679641
9.386652693360084,37.05073380554958
9.404788194754117,37.03193815697054
9.422925361158583,37.01320253037909
9.441064195245007,36.994526656712715
9.459204699461775,36.97591026836035
9.477346876308511,36.95735309928159
9.495490728237636,36.93885488495695
9.513636257652871,36.92041536238546
9.531783466938169,36.902034270017715
9.549932358405751,36.88371134786036
9.568082934350189,36.86544633734993
9.586235197022026,36.84723898140254
9.604389148633134,36.8290890243881
9.622544791358393,36.81099621212451
9.640702127334865,36.792960291865136
9.658861158661725,36.774981012303485
9.677021887402677,36.75705812351282
9.695184315583656,36.739191377005405
9.713348445195637,36.72138052567815
9.731514278193442,36.70362532381555
9.749681816497237,36.68592552707989
9.767851061991076,36.66828089249997
9.786028877501915,36.65051735602627
9.804370609696448,36.62869932376111
9.822835970934882,36.60384760601921
9.841394521353232,36.576732932841644
9.860033946104162,36.547666600053645
9.878747008856829,36.51683108590255
9.897528802875113,36.48434972738583
9.916375717694137,36.450312917118865
9.935284948208563,36.41479055182575
9.954254226894603,36.37783882443325
9.97328166348668,36.3395042919592
9.992365642263332,36.29982648269975
10.011504752748941,36.25883965611941
10.030697741006142,36.216574040619726
10.04994347424277,36.173056733692434
10.069240914374229,36.12831237501267
10.088589097811871,36.08236366170566
10.107987119703173,36.03523175079367
10.127434121433616,35.98693657900302
10.146929280571682,35.93749712075424
10.16647180267727,35.88693159896376
10.18606091455906,35.83525765922788
10.205695858675565,35.78249251516683
10.225375888453216,35.72865307063345
10.245100264348059,35.67375602309505
10.264868250525401,35.61781795169036
10.284679112048455,35.560855392242175
10.30453211250225,35.50288490152138
10.324426511992733,35.44392311229219
10.344361565455399,35.38398677991271
10.364336521261997,35.323092822497756
10.384350620057383,35.26125835488102
10.4044030938293,35.198500716086116
10.424493165172716,35.13483749304331
10.444620046734794,35.07028653916211
10.464782940823644,35.00486598890791
10.484981039168265,34.93859426859154
10.505213522816042,34.87149010365708
10.525479562158917,34.80357252271979
10.545778317077026,34.73486085857559
10.566108937192714,34.66537474639297
10.586470562225188,34.59513411926189
10.606862322439492,34.524159201289436
10.627283339181572,34.452470498389914
10.647732725488076,34.38008878711924
10.668209586794564,34.30703510060916
10.688713021655294,34.23333071461784
10.709242122579473,34.15899712981033
10.729795976890337,34.08405605364331
10.750373667635236,34.008529380666886
10.770974274543644,33.93243917123469
10.79159687499992,33.85580763002311
10.81224054506857,33.778657082395576
10.83290436052185,33.70100995087788
10.853587397890312,33.62288873061178
10.874288735521402,33.54431596434903
10.895007454641686,33.465314217077484
10.915742640417017,33.38590605040253
10.936493383005628,33.30611399682365
10.957258778598623,33.225960534036815
10.978037930443156,33.14546805938166
10.998829949844051,33.064658864555255
11.019633957138744,32.98355511070559
11.040449082642828,32.902178804012756
11.06127446754218,32.82055177202766
11.082109264847412,32.73869563975664
11.102952640096118,32.656631808553456
11.123803772242189,32.574381433586815
11.144661854373732,32.49196540349694
11.165526094415217,32.409404320723496
11.186395715766029,32.3267184828845
11.207269957926009,32.24392786516617
11.228148077021915,32.16105210389872
11.249029346319036,32.07811048121084
11.269913056667042,31.995121910857346
11.29079851689691,31.912104925236903
11.311685054166752,31.829077663563684
11.332572014257828,31.746057861228703
11.353458761820308,31.663062840339606
11.3743446805712,31.580109501410906
11.395229173445172,31.497214316204214
11.416111662698953,31.41439332169392
11.43699158997254,31.3316621151157
11.457868416307138,31.249035850091012
11.478741622123358,31.166529233770945
11.499610707160496,31.084156524977974
11.52047519037522,31.00193153339806
11.541334609821131,30.91986761923794
11.562188522484758,30.83797769425803
11.58303650405414,30.75627422414543
11.603878148748985,30.674769229793608
11.624713069054447,30.593474291084643
11.645540895425745,30.512400550884887
11.666361276025393,30.431558719221528
11.68717387639436,30.350959078510336
11.707978379124526,30.270611489126043
11.72877448346226,30.190525395746413
11.749561905196716,30.110709832690315
11.7703403757899,30.03117343326704
11.791109642495027,29.951924434669706
11.811869467709467,29.872970686826065
11.832619628619481,29.794319660210558
11.85335991686626,29.71597845312796
11.87409013796323,29.63795380192573
11.89481011118105,29.560252087225546
11.915519668765052,29.48287934454606
11.936218655741772,29.405841272203055
11.956906929824605,29.32914323882378
11.977584360111054,29.252790295836512
11.99825082752941,29.17678718308569
12.018906224278643,29.10113833824382
12.039550452938041,29.02584790784631
12.060183426646047,28.95091975381181
12.080805068394588,28.876357463587656
12.1014153108737,28.802164357943635
12.122014095752277,28.728343501139815
12.142601373642526,28.65489770802067
12.163177103613991,28.58182955324538
12.183741252783268,28.509141379417606
12.20429379605745,28.43683530536782
12.224834715752023,28.364913234179095
12.245364001271293,28.293376861115984
12.265881648787172,28.222227681380865
12.286387660927451,28.151466997712504
12.30688204647269,28.08109592781804
12.327364820034447,28.01111541183358
12.347836001904959,27.94152621839428
12.368295617491691,27.872328953441208
12.388743697411243,27.803524065613978
12.409180276910819,27.735111852427572
12.429605395827627,27.66709246784056
12.450019098256004,27.59946592774688
12.470421432330337,27.532232116137767
12.49081244999964,27.46539079093794
12.511192206810112,27.398941589668524
12.531560761695259,27.3328840349358
12.551918176773782,27.26721753974505
12.572264517155672,27.20194141264727
12.592599850755086,27.137054862714685
12.612924248090643,27.072557004235417
12.633237782198137,27.008446861850565
12.65354052833123,26.944723374297144
12.673832563896497,26.881385399253777
12.694113968276636,26.81843171739086
12.71438482268455,26.75586103640605
12.734645210017193,26.69367199511567
12.754895214737816,26.6318631663983
12.775134922740296,26.570433061971222
12.795364421222581,26.5093801351163
12.815583798572861,26.448702784197682
12.835793144258368,26.388399355874558
12.855992548718802,26.328468148189867
12.876182103335795,26.268907413579644
12.896361900062855,26.209715361549534
12.916532031721276,26.150890161780257
12.9367816695794,26.089989635088212
12.95770130982675,26.010819436255904
12.979153353572174,25.91710206629589
13.00109022990082,25.81008585682429
13.023511834079324,25.68970557990625
13.046436636080767,25.555369179849716
13.069895341130215,25.406125890961768
13.09392917834931,25.240705906772696
13.118589882349038,25.05751125747137
13.143940537455002,24.854579682242605
13.170056956926548,24.629529181235657
13.197029369523642,24.37948777772153
13.224964083161424,24.101015428881833
13.253984464891216,23.790033992796825
13.284229873478147,23.44180149192565
13.315849859912253,23.051007374204136
13.34898879120338,22.612136389758184
13.383753465443583,22.12034558032206
13.420156103795492,21.57314745226465
13.45803524681206,20.97295037406413
13.496987040956965,20.3296187549543
13.536374891495203,19.660958448996155
13.575464017343963,18.989297121437197
13.61362021143709,18.335467406790976
13.650441932827189,17.714151953427923
13.685767883399066,17.132868812440943
13.719608081429747,16.593568574052842
13.752065671223493,16.094849233521582
13.783280927434497,15.633692210863396
13.8133995689535,15.206526840795465
13.842557772830094,14.809789262588687
13.870876574068918,14.440176195184359
13.898460912824305,14.09473536481227
13.925400715630802,13.770875936250516
13.951772700110864,13.466343606857812
13.977642292502276,13.179182883063369
14.003065403573244,12.907697249003242
14.028089974533232,12.650411922329614
14.052757282856907,12.406040917994591
14.077103028128032,12.17345874744312
14.101158228377352,11.95167645621251
14.124949958105534,11.739821504266635
14.148501956031238,11.537120908507783
14.171835126615134,11.342887138123185
14.194967955182333,11.156506284175936
14.217916853051797,10.97742812942491
14.24069644494352,10.805157772108036
14.263319810539244,10.639248546541712
14.285798687252791,10.479296011600413
14.308143641876754,10.324932829149434
14.330364216240392,10.175824382855962
14.352469051558543,10.03166501670562
14.374465994526727,9.892174790836366
14.396362189084337,9.757096679001794
14.418164155033761,9.626194129276628
14.439877856510378,9.499248944018467
14.461508761345819,9.376059423731338
14.483061892757721,9.256438740052912
14.504541875254432,9.140213501484332
14.525952973283468,9.027222494186526
14.547299127414187,8.917315558775048
14.568583984679385,8.810352599824903
14.589810926212389,8.706202700943285
14.610983091276916,8.604743338751588
14.63210339933248,8.505859672968908
14.65317456900574,8.40944391831883
14.674199135535314,8.31539477373212
14.69517946623227,8.223616910685015
14.716117774399168,8.134020510896036
14.73701613207805,8.046520847221098
14.757876480531078,7.961037908080653
14.778700641636524,7.877496048150645
14.799490326393753,7.79582367844607
14.820247143498355,7.715952980063377
14.840972606970428,7.637819643556099
14.861668143097981,7.561362630453563
14.882335096782455,7.486523955531315
14.902974737296137,7.413248485299702
14.923588263597246,7.341483755162064
14.944176809048342,7.271179799922083
14.964741446396738,7.202288995406929
14.985283190869245,7.134765919866326
15.005803004806246,7.068567214956394
15.026301800753531,7.003651466127646
15.046780444695926,6.939979087799127
15.067239759000316,6.87751221767373
15.087680525132475,6.816214618595764
15.108103486243127,6.75605158767329
15.128509349300408,6.696989870570582
15.148898787477458,6.638997583301639
15.169272442046687,6.5820441382564105
15.189630924246838,6.526100175098651
15.209974817060743,6.471137497674581
15.23030467674766,6.417129011649266
15.250621034423267,6.364048670524753
15.270924397440384,6.311871421727666
15.291215250580992,6.260573157473006
15.311494057745453,6.21013066870933
15.331761262219308,6.160521600687681
15.352017288603136,6.111724412945424
15.372262543385718,6.0637183403040105
15.392497415966831,6.016483356713076
15.412722279536252,5.970000141021027
15.432937491910002,5.924250045213502
15.453143396298817,5.879215063152627
15.473340322020379,5.834877802458815
15.493528585213035,5.791221457408332
15.513708489469604,5.748229783231735
15.533880326443153,5.705887071802925
15.554044376421285,5.664178128729162
15.574200908863792,5.623088251580304
15.59435018292462,5.582603209446708
15.614492447907379,5.542709223082037
15.634627943745052,5.503392946684887
15.654756901416492,5.464641450140602
15.674879543325376,5.426442202326743
15.694996083822,5.388783055237037
15.715106729323232,5.351652228943797
15.735211678846808,5.315038296997294
15.755311124296487,5.278930173013807
15.775405250747047,5.243317097500506
15.795494236748794,5.208188625470641
15.815578254605674,5.173534614611477
15.835657470639761,5.13934521399817
15.855732045426956,5.105610853078469
15.875802134112366,5.072322232638557
15.89586788648336,5.039470312501928
15.915929447339092,5.007046304639959
15.93598695661877,4.975041662967588
15.95604054961257,4.9434480750235155
15.976090357147477,4.91225745377527
15.99613650576456,4.88146192977699
16.01617911788811,4.851053843663376
16.036218311986346,4.82102573895836
16.056254202725114,4.7913703551911855
16.07628690111463,4.7620806212952616
16.09631651464899,4.733149649280968
16.116343147440098,4.704570728169353
16.13636690034475,4.676337318169299
16.156387871086967,4.648443045092707
16.176406154374206,4.620881694992252
16.196421842008853,4.5936472090094655
16.21643502299464,4.566733678430333
16.236445783638505,4.540135339930273
16.256454207648478,4.513846571005347
16.276460376226712,4.487861885578883
16.29646436815886,4.462175929776344
16.31646625989998,4.436783477859385
16.336466125656486,4.4116794283135725
16.356464037462484,4.386858800085216
16.376460065264578,4.362316728946638
16.396454276980243,4.338048464015566
16.41644673857657,4.314049364379639
16.436437514134493,4.2903148958582165
16.456426665912634,4.266840627875269
16.476414254408734,4.24362223044487
16.496400338418738,4.220655471264419
16.516384975093153,4.197936212909758
16.536368219986347,4.175460410209854
16.55635012713546,4.1532241072345055
16.576330749057416,4.1312234355720285
16.59631013685019,4.109454611095346
16.616288340213302,4.08791393201046
16.63626540749737,4.066597776503423
16.65624138573566,4.045502600532796
16.67621632074418,4.0246249357719925
16.696190257043217,4.0039613874212945
16.71616323801744,3.9835086323903224
16.736135305885963,3.963263417241838
16.756106501733388,3.943222556480217
16.776076865662535,3.9233829304268357
16.79604643658106,3.9037414840638385
16.81601525249004,3.884295224824394
16.83598335036895,3.865041221140277
16.855950766253255,3.8459766009237124
16.875917535251,3.8270985499807773
16.89588369157331,3.808404310544265
16.915849268547607,3.7898911798879467
16.93581429870849,3.771556508699047
16.955778813679224,3.7533977001654817
16.975742844393082,3.735412208402358
16.995706420916257,3.717597537011384
17.015669572580876,3.6999512381840205
17.035632328128546,3.6824709114715457
17.055594715363874,3.6651542023448287
17.07555676155828,3.6479988013751576
17.095518493276334,3.6310024430427714
17.115479936430916,3.6141629046645902
17.135441116304765,3.5974780053569875
17.155402057568246,3.5809456050907795
17.175362784289874,3.5645636036931156
17.19532331997787,3.548329939912771
17.215283687514017,3.532242590717668
17.235243909358203,3.5162995694234978
17.255204007329457,3.5004989267246995
17.275164002689642,3.4848387478448095
17.295123916359156,3.469317153384803
17.315083768627716,3.4539322971558364
17.33504357934977,3.4386823662413786
17.355003367914577,3.4235655800351776
17.374963153258,3.4085801895132137
17.39492295387514,3.3937244765270833
17.41488278783133,3.3789967531156853
17.43484267274953,3.364395361079886
17.454802625931457,3.3499186699980226
17.474762664180957,3.3355650796107676
17.49472280394538,3.321333015595998
17.514683061316234,3.3072209313611363
17.534643452006843,3.2932273066276787
17.554603991373018,3.2793506469775995
17.57456469442211,3.2655894832995958
17.59452557582208,3.2519423712485085
17.614486649909608,3.238407890719796
17.634447930648534,3.224984645211471
17.654409431850777,3.2116712618519894
17.67437116687268,3.198466390145723
17.694333148726717,3.1853687019204506
17.714295390303164,3.1723768905392626
17.734257904066997,3.159489671408464
17.754220702275088,3.146705780326556
17.774183796889815,3.1340239737032607
17.79414719963209,3.121443028028035
17.81411092191664,3.1089617394648013
17.834074974985466,3.0965789233109744
17.854039369744793,3.0842934139459204
17.87400411691724,3.0721040641023256
17.8939692269773,3.0600097446741
17.913934710170835,3.048009344320244
17.933900576520646,3.0361017691127516
17.95386683583162,3.024285942194471
17.97383349768264,3.0125608035132925
17.99380057149743,3.0009253091422434
18.01376806641767,2.9893784316668577
18.033735991439613,2.9779191591664427
18.05370435535256,2.9665464952624276
18.07367316675646,2.95525945875072
18.09364243406647,2.9440570833107937
18.11361216551707,2.932938417221931
18.133582369166184,2.921902523085673
18.15355305289922,2.9109484775550696
18.17352422443274,2.90007537106997
18.193495891318776,2.88928230759792
18.213468060940702,2.8785684044064954
18.23344074055331,2.867932791691361
18.253413937214095,2.857374612583902
18.2733876578588,2.846893022665726
18.293361909268565,2.836487189862858
18.313336698080715,2.8261562941940266
18.333312030791443,2.8158995275503083
18.353287913751135,2.805716093427295
18.37326435320625,2.7956052069637614
18.393241355229733,2.7855660942687592
18.413218925787163,2.77559799262818
18.43319707071722,2.765700150160789
18.453175795733156,2.755871825618925
18.47315510642742,2.746112288211541
18.49313500823981,2.7364208175792806
18.51311550660906,2.7267967029173965
18.533096606731004,2.717239243937712
18.55307831374134,2.7077477498551645
18.57306063266678,2.698321539454791
18.593043568427774,2.6889599409256317
18.613027125840084,2.6796622916969994
18.633011309620358,2.6704279382671694
18.65299612437778,2.6612562360965706
18.6729815746323,2.6521465493742142
18.692967664804865,2.6430982509268706
18.71295439922299,2.634110722055465
18.73294178212243,2.6251833523919657
18.752929817649097,2.6163155397580438
18.772918509861142,2.6075066900276296
18.792907862730264,2.5987562169916605
18.812897880123998,2.5900635423460003
18.83288856589456,2.581428095038752
18.852879923735554,2.5728493120060216
18.87287195729239,2.564326637404274
18.8928646701022,2.5558595225767116
18.91285806574152,2.547447426389246
18.932852147551724,2.539089814270688
18.95284691888781,2.530786158838485
18.97284238302755,2.5225359395004925
18.992838543171434,2.5143386423590837
19.012835402451092,2.506193760114328
19.03283296393049,2.49810079195853
19.052831230607442,2.4900592434714177
19.072830205414864,2.4820686265182736
19.092829891221818,2.474128459149944
19.11283029083521,2.466238265503948
19.132831407000637,2.4583975757090846
19.152833242306244,2.450605925880825
19.172835799671127,2.4428628575744997
19.192839081372043,2.435167918603775
19.21284309001541,2.4275206620412413
19.2328478280605,2.4199206466064043
19.252853297923775,2.412367436390941
19.272859501933503,2.404860600966264
19.292866442394565,2.397399715110712
19.31287412155236,2.389984358822866
19.3328825416019,2.3826141172232056
19.352891704688734,2.3752885804752557
19.372901612909832,2.3680073437093783
19.392912268314713,2.360770006946766
19.41292367290611,2.353576175026207
19.432935828640925,2.3464254575308274
19.452948737431075,2.3393174687166978
19.472962401144454,2.332251827443253
19.492976821605616,2.325228157103868
19.512992000596437,2.3182460855588616
19.533007939857427,2.311305245068721
19.553024641087976,2.304405272229292
19.57304210594713,2.297545807907313
19.593060336054812,2.2907264971780807
19.61307933299207,2.283946989263338
19.63309909830191,2.2772069374706247
19.653119633490125,2.270505999134045
19.673140940025757,2.263843835555006
19.69316301934209,2.2572201119454487
19.713185872836966,2.250634497370862
19.733209501873546,2.2440866646950623
19.753233907781063,2.2375762905250753
19.773259091855234,2.231103055158247
19.793285055359025,2.2246666425287103
19.813311799523156,2.218266740156444
19.833339325546614,2.211903039095779
19.853367634597525,2.2055752338853774
19.87339672781331,2.1992830224991455
19.89342660630141,2.1930261062982375
19.9134572711401,2.186804189982751
19.933488723361666,2.180616981630757
19.953520964036706,2.174464192226207
19.973553994108443,2.16834553646584
19.99358781455862,2.162260731862363
20.0136224263261,2.1562094991275687
20.0336578303227,2.150191562043202
20.05369402743462,2.1442066474191153
20.073731018522427,2.138254485052451
20.09376880442159,2.1323348076853565
20.11380738594293,2.126447350966235
20.133846763873244,2.120591853408981
20.153886938975248,2.114768056354886
20.173927911883386,2.1089757038369545
20.19396968354074,2.1032145429476747
20.21401225451743,2.0974843231652924
20.234055625485528,2.0917847967656122
20.25409979709564,2.0861157186646544
20.27414476997656,2.0804768463845678
20.29419054473597,2.0748679400203005
20.31423712196089,2.0692887622057183
20.33428450221831,2.0637390780772775
20.354332686054576,2.0582186552436297
20.374381673997167,2.0527272637522285
20.394431466553623,2.047264676056735
20.414482064212915,2.0418306669870034
20.434533467444965,2.036425013716189
20.454585676701658,2.0310474957314204
20.474638692416836,2.0256978948035416
20.494692515006538,2.0203759949580604
20.51474714486947,2.0150815824446955
20.53480258238751,2.009814445744897
20.554858827923603,2.004574375403569
20.57491588182745,1.9993611642095357
20.594973744431027,1.9941746070303532
20.615032416050255,1.9890145008196638
20.635091896985454,1.9838806445903254
20.6551521874955,1.9787728392453887
20.675213287904985,1.9736908881387087
20.69527519843947,1.9686345961481557
20.715337919338612,1.963603770267622
20.735401450828448,1.9585982194233345
20.75546579312016,1.9536177544505622
20.77553094641095,1.9486621880690764
20.795596910884818,1.9437313348597294
20.815663686711936,1.9388250112413548
20.835731274048868,1.9339430355237919
20.855799673037932,1.9290852275816992
20.875868883812238,1.92425140929159
20.895938906490343,1.919441404200462
20.91600974117845,1.9146550375825384
20.936081387970074,1.9098921364185153
20.956153846947412,1.9051525293751312
20.976227118180667,1.9004360467838606
20.996301201727857,1.8957425206214573
21.016376097636595,1.8910717844884384
21.03645180594246,1.8864236735911553
21.056528326670364,1.881798024721954
21.07660565983423,1.8771946762403833
21.096683805437575,1.8726134680530513
21.116762763473012,1.868054241596271
21.136842533923335,1.8635168398180282
21.156923116760655,1.8590011071589148
21.17700451194721,1.8545068895353083
21.19708671943591,1.8500340343216743
21.217169739169588,1.845582390332863
21.237253571081474,1.8411518078072036
21.257338215095714,1.8367421383911888
21.27742367112721,1.8323532351196707
21.297509939081817,1.827984952403878
21.31759701885654,1.8236371460120304
21.337684910339423,1.819309673054321
21.357773613440987,1.8150023918377123
21.377863127976696,1.8107151623855007
21.39795345382938,1.8064478455832678
21.41804459085856,1.8022003037714929
21.43813653891098,1.7979724005421014
21.458229297825213,1.7937640007389675
21.478322867432283,1.789574970443205
21.498417247555384,1.7854051769596182
21.51851243801047,1.781254488801712
21.53860843860548,1.7771227756789612
21.55870524913183,1.7730099084343773
21.578802869413064,1.7689157592726579
21.59890129920629,1.7648402012645528
21.619000538170056,1.7607831088514712
21.639100586471,1.7567443574122767
21.65920144348201,1.752723823659052
21.679303109093826,1.7487213852636858
21.699405583060148,1.7447369210262262
21.719508865127587,1.74077031082612
21.739612955036783,1.7368214356108849
21.759717852522204,1.7328901773835734
21.779823557312167,1.7289764191911488
21.799930069129207,1.725080045114556
21.82003738771919,1.7212009401419663
21.840145512734917,1.7173389906011138
21.86025444391001,1.713494083497586
21.88036418094388,1.7096661069293757
21.900474723530667,1.7058549499715032
21.92058607135879,1.7020605026656652
21.940698224111745,1.6982826560093287
21.96081118146737,1.6945213019455534
21.980924943088592,1.6907763333862424
22.001039508673635,1.687047644035142
22.021154877854826,1.6833351287110296
22.041271050300498,1.6796386830047356
22.06138802566375,1.6759582034363778
22.081505803593046,1.6722935874119886
22.10162438373222,1.6686447332140917
22.12174376572052,1.665011539992513
22.14186394919265,1.6613939077551034
22.161984933778676,1.6577917373571336
22.182106719105413,1.6542049304990545
22.20222930479374,1.650633389704593
22.22235269046146,1.6470770183246601
22.242476875721913,1.6435357205225443
22.26260186018436,1.6400094012666653
22.282727643454262,1.6364979663217258
22.302854225112913,1.633001322303857
22.322981604811996,1.6295193763756306
22.34310978210119,1.6260520367808569
22.363238756578173,1.6225992123637243
22.383368527829816,1.6191608127474706
22.403499095440573,1.6157367482990497
22.423630458989685,1.6123269301314485
22.443762618052943,1.608931270090087
22.463895572202563,1.6055496807460716
22.484029321007505,1.602182075387645
22.504163864033423,1.598828368013678
22.524299200842748,1.5954884733261285
22.54443533099447,1.5921623067228363
22.564572254044837,1.5888497842902805
22.584709969546736,1.5855508227968507
22.60484847705009,1.582265339686021
22.624987776101964,1.578993253068984
22.645127866246234,1.5757344817183838
22.665268747024072,1.5724889450615063
22.68541041797397,1.5692565631737319
22.705552878631345,1.5660372567718108
22.725696128529044,1.5628309472077535
22.745840167197322,1.5596375564622766
22.7659849941261,1.556457007175132
22.786130608952856,1.5532892224561115
22.80627701108744,1.5501341262445416
22.826424200084453,1.5469916429529111
22.84657217547017,1.5438616975667823
22.86672093675073,1.5407442157564029
22.886870483441925,1.5376391237168614
22.90702081502937,1.5345463481599977
22.927171931078718,1.5314658166364863
22.947323831059983,1.528397456966679
22.967476514477678,1.525341197671936
22.987629980835813,1.5222969677528275
23.007784229631923,1.5192646968787789
23.02793926036458,1.5162443151880158
23.048095072519477,1.5132357533718654
23.068251665618813,1.5102389426924432
23.088409039126102,1.5072538148935104
23.10856719253882,1.504280302273281
23.128726125345352,1.5013183376500931
23.14888583703169,1.4983678543556955
23.169046327081617,1.4954287862332039
23.189207594977063,1.492501067632373
23.20936964019856,1.4895846334045826
23.22953246221659,1.4866794189780295
23.24969606053269,1.483785359953611
23.269860434597522,1.4809023928988627
23.290025583893016,1.478030454544882
23.310191507882678,1.475169482098196
23.330358206063032,1.472319413569227
23.35052567787719,1.4694801869428749
23.370693922801408,1.4666517409986237
23.39086294030176,1.4638340148943443
23.411032729842894,1.4610269482436735
23.431203290888213,1.4582304811127202
23.45137462289942,1.4554445540148484
23.47154672533735,1.4526691079071994
23.491719597661067,1.4499040841862492
23.51189323932857,1.4471494246838819
23.532067649796613,1.4444050716631756
23.55224282852066,1.4416709678146238
23.57241877495491,1.4389470562520368
23.592595488552462,1.4362332805085765
23.612772968765267,1.4335295845332363
23.632951215044258,1.430835912686423
23.653130226838826,1.4281522097369246
23.673310003597898,1.42547842085763
23.693490544768753,1.4228144916219159
23.71367184979812,1.420160368000178
23.73385391813144,1.4175159963561161
23.754036749213228,1.4148813234432036
23.774220342487045,1.4122562964009793
23.794404697395542,1.4096408627517494
23.81458981338038,1.4070349703971492
23.834775689882377,1.4044385676145479
23.85496232634159,1.401851603053741
23.87514972216944,1.3992740256661398
23.895337876868012,1.3967057849958195
23.91552678983611,1.3941468306902
23.935716460510637,1.3915971128580353
23.95590688833323,1.3890565819734508
23.976098072727304,1.386525188829565
23.996290013135432,1.3840028846079702
24.016482708991024,1.3814896208205483
24.036676159727318,1.3789853493226492
24.056870364776394,1.37649002231035
24.0770653235701,1.3740035923170195
24.0972610355393,1.371526012210746
24.117457500114547,1.36905723519126
24.137654716725535,1.3665972147868386
24.15785268480143,1.364145904851646
24.178051403770958,1.3617032595630816
24.198250873062257,1.3592692334182224
24.21845109210278,1.3568437812318423
24.238652060319595,1.3544268581332841
24.25885377713931,1.352018419563563
24.279056241987888,1.3496184212731683
24.29925945429086,1.347226819318767
24.319463413473564,1.3448435700610104
24.339668118960617,1.3424686301617559
24.35987357017607,1.3401019565815604
24.380079766544064,1.3377435065768033
24.400286707488025,1.3353932376975943
24.420494392430914,1.3330511077848786
24.440702820795615,1.3307170749683304
24.46091199200437,1.3283910976634723
24.48112190547929,1.3260731345694183
24.50133256064204,1.3237631446665934
24.521543956914165,1.3214610872142438
24.541756093716568,1.3191669217478386
24.561968970470282,1.3168806080772084
24.582182586595664,1.314602106283779
24.60239694151325,1.3123313767186273
24.622612034642923,1.3100683799999224
24.642827865404616,1.3078130770107774
24.663044433217888,1.3055654288971181
24.68326173750218,1.3033253970654937


==> anc/Fig.6/abundances_m0=500.csv <==
nB/n0,Yp,Yn,Yps,Yns,Ye,Yμ
0.000636942675159236,4.43100552994027E-11,0.99999999995569,0,0,0,0
0.00897562443841486,8.73999142452518E-05,0.999825200171312,0,0,8.73999144431513E-05,0
0.0173143062016705,0.000198539566846335,0.999602920867045,0,0,0.000198539566109128,0
0.0256529879649261,0.000325532086090817,0.999348935827519,0,0,0.000325532086390503,0
0.0339916697281817,0.000465649706950834,0.999068700586153,0,0,0.000465649706895903,0
0.0423303514914373,0.000617251748130233,0.99876549650375,0,0,0.000617251748119853,0
0.050669033254693,0.000779206113604894,0.998441587772796,0,0,0.000779206113598906,0
0.0590077150179486,0.000950666137437184,0.998098667725072,0,0,0.000950666137490541,0
0.0673463967812042,0.0011309641432756,0.997738071713441,0,0,0.00113096414328348,0
0.0756850785444598,0.00131955342646845,0.997360893147086,0,0,0.00131955342644565,0
0.0840237603077155,0.0015159735891183,0.996968052821869,0,0,0.00151597358901321,0
0.0923624420709711,0.00171982838500503,0.996560343229998,0,0,0.00171982838499731,0
0.100701123834227,0.00193077081245746,0.996138458375091,0,0,0.00193077081245127,0
0.109039805597482,0.00214849266431106,0.995703014671265,0,0,0.00214849266442378,0
0.117378487360738,0.00237271695850911,0.995254566082947,0,0,0.00237271695854432,0
0.125717169123994,0.00260319229986698,0.99479361540026,0,0,0.00260319229987281,0
0.134055850887249,0.00283968858509035,0.99432062282981,0,0,0.00283968858509942,0
0.142394532650505,0.00308199366378557,0.993836012672438,0,0,0.00308199366377608,0
0.15073321441376,0.00332991069868827,0.993340178602628,0,0,0.00332991069868385,0
0.159071896177016,0.0035832560475921,0.992833487904808,0,0,0.00358325604760034,0
0.167410577940272,0.00384185754101391,0.99231628491798,0,0,0.00384185754100656,0
0.175749259703527,0.00410555306527061,0.991788893869463,0,0,0.00410555306526659,0
0.184087941466783,0.00437418938487039,0.991251621230265,0,0,0.00437418938486441,0
0.192426623230039,0.00464762115411328,0.990704757691783,0,0,0.00464762115410343,0
0.200765304993294,0.0049257100806861,0.990148579838634,0,0,0.00492571008067973,0
0.20910398675655,0.00520832421228715,0.989583351575424,0,0,0.0052083242122892,0
0.217442668519805,0.00549533732385632,0.989009325352325,0,0,0.00549533732381881,0
0.225781350283061,0.00578662838753029,0.98842674322495,0,0,0.00578662838751998,0
0.234120032046317,0.00608208111211243,0.987835837775775,0,0,0.00608208111211256,0
0.242458713809572,0.00638158353969642,0.987236832920604,0,0,0.00638158353969941,0
0.250797395572828,0.00668502769134739,0.98662994461731,0,0,0.00668502769134251,0
0.259136077336084,0.00699230925395954,0.986015381492074,0,0,0.00699230925396679,0
0.267474759099339,0.00730332730254112,0.985393345394913,0,0,0.00730332730254557,0
0.275813440862595,0.00761798405253408,0.984764031894929,0,0,0.00761798405253694,0
0.28415212262585,0.00793618463845516,0.984127630723092,0,0,0.00793618463845335,0
0.292490804389106,0.00825783691506832,0.983484326169866,0,0,0.00825783691506613,0
0.300829486152362,0.00858285127835036,0.982834297443298,0,0,0.00858285127835194,0
0.309168167915617,0.0089111405036929,0.982177718992618,0,0,0.00891114050368911,0
0.317506849678873,0.0092426195992498,0.981514760801499,0,0,0.00924261959925126,0
0.325845531442129,0.00957720567277559,0.980845588654448,0,0,0.00957720567277653,0
0.334184213205384,0.00991481781021459,0.980170364379567,0,0,0.00991481781021846,0
0.34252289496864,0.0102553769649516,0.979489246070093,0,0,0.0102553769649551,0
0.350861576731895,0.0105988058564252,0.978802388287151,0,0,0.0105988058564242,0
0.359200258495151,0.0109450288772142,0.978109942245572,0,0,0.0109450288772138,0
0.367538940258407,0.0112939720077567,0.977412055984491,0,0,0.0112939720077524,0
0.375877622021662,0.0116455627378603,0.976708874524277,0,0,0.0116455627378626,0
0.384216303784918,0.011999729994524,0.976000540010953,0,0,0.0119997299945227,0
0.392554985548174,0.0123564040752844,0.975287191849436,0,0,0.0123564040752799,0
0.400893667311429,0.0127155165868066,0.974568966826385,0,0,0.012715516586808,0
0.409232349074685,0.0130770003881599,0.97384599922368,0,0,0.0130770003881606,0
0.41757103083794,0.0134407895383532,0.973118420923299,0,0,0.0134407895383479,0
0.425909712601196,0.0138068192478658,0.972386361504268,0,0,0.0138068192478666,0
0.434248394364452,0.0141750258338934,0.971649948332212,0,0,0.0141750258338943,0
0.442587076127707,0.0145453466788453,0.970909306642305,0,0,0.0145453466788496,0
0.450925757890963,0.0149177201920899,0.970164559615821,0,0,0.0149177201920893,0
0.459264439654218,0.0152920857744981,0.969415828451005,0,0,0.0152920857744967,0
0.467603121417474,0.0156683837857722,0.968663232428457,0,0,0.0156683837857709,0
0.47594180318073,0.0160465555142304,0.967906888971544,0,0,0.0160465555142257,0
0.484280484943985,0.016426543148932,0.967146913702132,0,0,0.0164265431489366,0
0.492619166707241,0.0168082897540485,0.9663834204919,0,0,0.0168082897540513,0
0.500957848470497,0.0171917392451704,0.965616521509659,0,0,0.0171917392451705,0
0.509296530233752,0.017576836367604,0.964846327264793,0,0,0.0175768363676032,0
0.517635211997008,0.0179635266764323,0.964072946647133,0,0,0.0179635266764349,0
0.525973893760263,0.0183517565182406,0.96329648696352,0,0,0.0183517565182392,0
0.534312575523519,0.0187414730143862,0.962517053971271,0,0,0.0187414730143424,0
0.542651257286775,0.0191326240456169,0.961734751908793,0,0,0.0191326240455903,0
0.55098993905003,0.0195251582384055,0.960949683523216,0,0,0.0195251582383789,0
0.559328620813286,0.0199190249520467,0.960161950095921,0,0,0.0199190249520322,0
0.567667302576542,0.0203141742673229,0.959371651465363,0,0,0.0203141742673138,0
0.576005984339797,0.0207105569760428,0.958578886047926,0,0,0.0207105569760315,0
0.584344666103053,0.0211081245716586,0.957783750856688,0,0,0.0211081245716535,0
0.592683347866308,0.0215068292408499,0.956986341518306,0,0,0.0215068292408439,0
0.601022029629564,0.0219066238558645,0.956186752288274,0,0,0.0219066238558612,0
0.60936071139282,0.0223074619677388,0.955385076064526,0,0,0.0223074619677356,0
0.617699393156075,0.0227092978001531,0.954581404399691,0,0,0.0227092978001559,0
0.626038074919331,0.0231120862440011,0.953775827511999,0,0,0.0231120862440004,0
0.634376756682587,0.0235157828524522,0.952968434295096,0,0,0.0235157828524523,0
0.642715438445842,0.0239203438366301,0.952159312326739,0,0,0.0239203438366307,0
0.651054120209098,0.0243257260616808,0.951348547876638,0,0,0.0243257260616809,0
0.659392801972353,0.0247318870432681,0.950536225913465,0,0,0.0247318870432668,0
0.667731483735609,0.025138784944414,0.94972243011117,0,0,0.0251387849444164,0
0.676070165498865,0.0255463785726559,0.948907242854689,0,0,0.0255463785726548,0
0.68440884726212,0.0259546273773883,0.948090745245223,0,0,0.0259546273773886,0
0.692747529025376,0.0263634914474957,0.947273017105009,0,0,0.0263634914474955,0
0.701086210788632,0.0267729315090575,0.946454136981884,0,0,0.0267729315090584,0
0.709424892551887,0.0271829089232294,0.945634182153541,0,0,0.0271829089232299,0
0.717763574315143,0.027593385684155,0.94481322863169,0,0,0.0275933856841548,0
0.726102256078398,0.0280043244169493,0.943991351166102,0,0,0.0280043244169491,0
0.734440937841654,0.0284156883756705,0.943168623248657,0,0,0.0284156883756722,0
0.74277961960491,0.0288274414412788,0.94234511711744,0,0,0.0288274414412812,0
0.751118301368165,0.0292395481195286,0.941520903760942,0,0,0.029239548119529,0
0.759456983131421,0.0296519735387854,0.940696052922428,0,0,0.029651973538787,0
0.767795664894676,0.0300646834477557,0.939870633104485,0,0,0.030064683447759,0
0.776134346657932,0.0304776442130762,0.939044711573846,0,0,0.0304776442130779,0
0.784473028421188,0.0308908228167517,0.938218354366494,0,0,0.030890822816754,0
0.792811710184443,0.0313041868534689,0.937391626293061,0,0,0.03130418685347,0
0.801150391947699,0.0317177045277149,0.936564590944572,0,0,0.0317177045277133,0
0.809489073710955,0.0321313446506927,0.935737310698612,0,0,0.0321313446506954,0
0.81782775547421,0.0325450766371198,0.934909846725761,0,0,0.032545076637119,0
0.826166437237466,0.0329588705017089,0.934082258996582,0,0,0.0329588705017087,0
0.834505119000722,0.03337269685556,0.933254606288881,0,0,0.033372696855559,0
0.842843800763977,0.0337865269022681,0.932426946195467,0,0,0.0337865269022655,0
0.851182482527233,0.0342003324338319,0.931599335132334,0,0,0.0342003324338339,0
0.859521164290488,0.034614085826392,0.930771828347214,0,0,0.0346140858263938,0
0.867859846053744,0.0350277600356883,0.929944479928621,0,0,0.0350277600356907,0
0.876198527817,0.0354413285923704,0.929117342815261,0,0,0.0354413285923689,0
0.884537209580255,0.0358547655970451,0.928290468805911,0,0,0.0358547655970442,0
0.892875891343511,0.0363004933048887,0.927399013390225,0,0,0.0362567897161109,4.37035887758724E-05
0.901214573106766,0.0367864507445361,0.926427098510929,0,0,0.036644202501966,0.000142248242568707
0.909553254870022,0.0372935793267776,0.925412841346444,0,0,0.0370232633101684,0.000270316016610597
0.917891936633278,0.0378161120629503,0.9243677758741,0,0,0.0373957637898629,0.000420348273086529
0.926230618396533,0.0383507682969157,0.92329846340617,0,0,0.0377626841642333,0.000588084132681185
0.934569300159789,0.038895330859473,0.922209338281054,0,0,0.0381246658949287,0.000770664964544485
0.942907981923045,0.0394481629856627,0.921103674028675,0,0,0.038482169820282,0.000965993165380278
0.9512466636863,0.0400079889814749,0.919984022037048,0,0,0.03883554695123,0.00117244203024696
0.959585345449556,0.0405737773681754,0.918852445263651,0,0,0.039185075667579,0.00138870170059442
0.967924027212811,0.0411446717846871,0.917710656430625,0,0,0.0395309834079682,0.00161368837671916
0.976262708976067,0.0417199469865268,0.916560106026944,0,0,0.0398734602902527,0.00184648669627615
0.984601390739323,0.0422989792214113,0.915402041557179,0,0,0.0402126681538454,0.00208631106756436
0.992940072502578,0.042881225397764,0.914237549204473,0,0,0.0405487468292362,0.00233247856852679
1.00127875426583,0.0434662079153876,0.913067584169228,0,0,0.0408818186393318,0.00258438927605288
1.00961743602909,0.0440535032973766,0.911892993405246,0,0,0.0412119917252369,0.00284151157213997
1.01795611779235,0.044642733463766,0.910714533072469,0,0,0.0415393625631208,0.00310337090064425
1.0262947995556,0.0452335588949224,0.909532882210154,0,0,0.0418640179080196,0.00336954098690457
1.03463348131886,0.0458256731809382,0.908348653638122,0,0,0.0421860363215237,0.00363963685941634
1.04297216308211,0.0464187986093406,0.907162402781321,0,0,0.0425054893907471,0.00391330921859135
1.05131084484537,0.0470126825454998,0.905974634908999,0,0,0.0428224427139647,0.00419023983153632
1.05964952660862,0.0476070944282313,0.904785811143538,0,0,0.0431369567069509,0.00447013772127965
1.06798820837188,0.0482018232497573,0.903596353500487,0,0,0.0434490872695403,0.00475273598021527
1.07632689013513,0.0487966754222066,0.902406649155586,0,0,0.043758886341764,0.0050377890804437
1.08466557189839,0.0493914729561028,0.901217054087795,0,0,0.0440664023717566,0.00532507058434583
1.09300425366165,0.0499860518933543,0.900027896213293,0,0,0.0443716807123967,0.00561437118095608
1.1013429354249,0.0505802609499423,0.898839478100116,0,0,0.0446747639598321,0.00590549699010981
1.10968161718816,0.0511739603328636,0.897652079334273,0,0,0.0449756922442312,0.00619826808863217
1.11802029895141,0.0517670207029856,0.896465958594027,0,0,0.0452745034808896,0.00649251722209801
1.12635898071467,0.0523593222611126,0.895281355477774,0,0,0.0455712335882517,0.00678808867286135
1.13469766247792,0.0529507539386818,0.894098492122637,0,0,0.0458659166781161,0.00708483726056477
1.14303634424118,0.0535412126779658,0.892917574644069,0,0,0.0461585852223009,0.00738262745566447
1.15137502600444,0.0541306027892142,0.891738794421572,0,0,0.0464492701992817,0.0076813325899326
1.15971370776769,0.0547188353743401,0.89056232925132,0,0,0.0467380012237097,0.00798083415062995
1.16805238953095,0.0553058278084284,0.889388344383143,0,0,0.0470248066612046,0.00828102114722398
1.1763910712942,0.0558915032717408,0.888216993456519,0,0,0.0473097137304351,0.00858178954130516
1.18472975305746,0.0564757903259984,0.887048419348005,0,0,0.0475927485941868,0.0088830417318101
1.19306843482071,0.0570586225296456,0.885882754940709,0,0,0.0478739364408219,0.00918468608882359
1.20140711658397,0.0576399380876115,0.884720123824775,0,0,0.0481533015573689,0.00948663653024415
1.20974579834722,0.0582196795316174,0.883560640936765,0,0,0.0484308673952432,0.0097888121363741
1.21808448011048,0.0587977934277343,0.882404413144532,0,0,0.0487066566295176,0.0100911367982163
1.22642316187374,0.0593742301082505,0.881251539783497,0,0,0.0489806912124672,0.0103935388957853
1.23476184363699,0.0599489434253402,0.880102113149317,0,0,0.0492529924220766,0.0106959510032658
1.24310052540025,0.0605218905242745,0.878956218951451,0,0,0.0495235809060538,0.0109983096182208
1.2514392071635,0.0610930316342936,0.877813936731413,0,0,0.049792476721864,0.011300554912429
1.25977788892676,0.0616623298753998,0.876675340249201,0,0,0.0500596993731964,0.0116026305022024
1.26811657069001,0.0622297510795707,0.875540497840858,0,0,0.0503252678432596,0.0119044832363117
1.27645525245327,0.0627952636250626,0.874409472749872,0,0,0.0505892006252191,0.0122060629998461
1.28479393421653,0.063358838282619,0.873282323434762,0,0,0.0508515157500806,0.0125073225325385
1.29313261597978,0.0639204480725231,0.872159103854953,0,0,0.0511122308122758,0.0128082172602481
1.30147129774304,0.0644800681315844,0.87103986373683,0,0,0.0513713629931651,0.013108705138421
1.30980997950629,0.0650376755891716,0.869924648821657,0,0,0.0516289290826736,0.0134087465064976
1.31814866126955,0.0655932494515649,0.868813501096871,0,0,0.0518849454992353,0.0137083039523293
1.3264873430328,0.0661467704939521,0.867706459012096,0,0,0.0521394283081935,0.0140073421857583
1.33482602479606,0.0666982211594393,0.866603557681123,0,0,0.0523923932388191,0.0143058279206188
1.34316470655931,0.0672475854645304,0.865504829070938,0,0,0.05264385570006,0.0146037297644716
1.35150338832257,0.0677948489105954,0.864410302178809,0,0,0.052893830795137,0.0149010181154582
1.35984207008583,0.0683399984008147,0.863320003198371,0,0,0.0531423333350926,0.0151976650657219
1.36818075184908,0.0688830221622695,0.86223395567546,0,0,0.0533893778513813,0.0154936443108892
1.37651943361234,0.0694239096727492,0.861152180654501,0,0,0.0536349786075906,0.0157889310651597
1.38485811537559,0.0699626515919286,0.860074696816144,0,0,0.0538791496103516,0.016083501981576
1.39319679713885,0.0704992396966375,0.859001520606726,0,0,0.0541219046195274,0.0163773350771089
1.4015354789021,0.0710336668199137,0.857932666360171,0,0,0.0543632571577184,0.0166704096621967
1.40987416066536,0.0715659267936033,0.856868146412793,0,0,0.0546032205191643,0.0169627062744391
1.41821284242862,0.0720960143942031,0.855807971211594,0,0,0.0548418077780665,0.0172542066161365
1.42655152419187,0.0726239252918196,0.854752149416363,0,0,0.0550790317963947,0.0175448934954232
1.43489020595513,0.0731496560019593,0.853700687996082,0,0,0.0553149052312135,0.017834750770745
1.44322888771838,0.0736732038400199,0.85265359231996,0,0,0.0555494405415643,0.0181237632984556
1.45156756948164,0.0741945668782702,0.851610866243461,0,0,0.05578264999494,0.0184119168833291
1.45990625124489,0.0747137439051746,0.85057251218965,0,0,0.0560145456733813,0.0186991982317939
1.46824493300815,0.0752307343869335,0.849538531226133,0,0,0.0562451394792213,0.0189855949077123
1.4765836147714,0.075745538431066,0.848508923137867,0,0,0.056474443140515,0.0192710952905519
1.48492229653466,0.0762581567519446,0.84748368649611,0,0,0.0567024682161609,0.0195556885357842
1.49326097829792,0.0767685906381299,0.846462818723738,0,0,0.056929226100749,0.0198393645373829
1.50159966006117,0.0772768419214421,0.845446316157115,0,0,0.0571547280291529,0.0201221138922901
1.50993834182443,0.077782912947608,0.844434174104783,0,0,0.0573789850808807,0.0204039278667281
1.51827702358768,0.078286806548451,0.843426386903099,0,0,0.0576020081842033,0.020684798364247
1.52661570535094,0.0787885260154862,0.842422947969029,0,0,0.0578238081200777,0.0209647178954075
1.53495438711419,0.0792880750748729,0.841423849850253,0,0,0.0580443955258757,0.021243679548998
1.54329306887745,0.0797854578636387,0.840429084272724,0,0,0.0582637808989356,0.0215216769647019
1.55163175064071,0.0802806789070729,0.839438642185854,0,0,0.0584819745999455,0.0217987043071279
1.55997043240396,0.0807737430972938,0.838452513805413,0,0,0.0586989868561685,0.0220747562411246
1.56830911416722,0.0812646556728389,0.837470688654321,0,0,0.0589148277645271,0.0223498279083132
1.57664779593047,0.0817534221993018,0.836493155601398,0,0,0.0591295072945418,0.022623914904759
1.58498647769373,0.0822400485508882,0.835519902898223,0,0,0.059343035291155,0.0228970132597338
1.59332515945698,0.0827245408929115,0.834550918214176,0,0,0.0595554214774207,0.0231691194154915
1.60166384122024,0.0832069056651181,0.833586188669764,0,0,0.0597666754570972,0.0234402302080209
1.61000252298349,0.0836871495658256,0.832625700868349,0,0,0.0599768067171211,0.0237103428487046
1.61834120474675,0.0841652795368391,0.831669440926322,0,0,0.0601858246299909,0.0239794549068486
1.62667988651001,0.0846413027490871,0.830717394501827,0,0,0.0603937384560546,0.0242475642930313
1.63501856827326,0.085115226588939,0.82976954682212,0,0,0.0606005573457114,0.0245146692432295
1.64335725003652,0.0855870586452102,0.828825882709581,0,0,0.0608062903415295,0.0247807683036794
1.65169593179977,0.0860568066967318,0.827886386606538,0,0,0.0610109463802903,0.0250458603164405
1.66003461356303,0.0865244787005661,0.826951042598867,0,0,0.0612145342949525,0.0253099444056141
1.66837329532628,0.0869900827807551,0.82601983443849,0,0,0.0614170628165558,0.0255730199641995
1.67671197708954,0.0874536272175955,0.825092745564808,0,0,0.0616185405760547,0.0258350866415421
1.6850506588528,0.0879151204374401,0.82416975912512,0,0,0.0618189761060908,0.0260961443313488
1.69338934061605,0.0883745710029567,0.823250857994087,0,0,0.0620183778427107,0.0263561931602455
1.70172802237931,0.088831987603865,0.82233602479227,0,0,0.062216754127023,0.0266152334768423
1.71006670414256,0.0892873790481092,0.821425241903795,0,0,0.0624141132068075,0.0268732658412884
1.71840538590582,0.0897407542533893,0.820518491493234,0,0,0.0626104632380809,0.0271302910152959
1.72674406766907,0.0901921222391981,0.819615755521615,0,0,0.0628058122865973,0.0273863099525896
1.73508274943233,0.0906414921191258,0.81871701576176,0,0,0.063000168329323,0.0276413237897918
1.74342143119558,0.091088873093571,0.817822253812868,0,0,0.0631935392558613,0.0278953338376996
1.75176011295884,0.0915342744427905,0.816931451114428,0,0,0.0633859328698368,0.0281483415729445
1.7600987947221,0.0919777055202632,0.816044588959481,0,0,0.063577356890242,0.0284003486300136
1.76843747648535,0.0924191757463741,0.815161648507261,0,0,0.063767818952748,0.0286513567936172
1.77677615824861,0.0928586946023759,0.814282610795257,0,0,0.06395732661098,0.0289013679913871
1.78511484001186,0.0932962716246543,0.813407456750697,0,0,0.0641458873377606,0.0291503842868878
1.79345352177512,0.0937319163992512,0.812536167201504,0,0,0.064333508526318,0.029398407872927
1.80179220353837,0.0941656385566324,0.811668722886742,0,0,0.0645201974914701,0.0296454410651556
1.81013088530163,0.0945974477667142,0.810805104466577,0,0,0.0647059614707727,0.0298914862959362
1.81846956706489,0.0950273537341239,0.809945292531757,0,0,0.0648908076256442,0.030136546108475
1.82680824882814,0.09545536619367,0.809089267612664,0,0,0.0650747430424632,0.0303806231512029
1.8351469305914,0.0958814949060395,0.808237010187925,0,0,0.0652577747336408,0.0306237201723944
1.84348561235465,0.0963057496536783,0.807388500692646,0,0,0.0654399096386652,0.0308658400150103
1.85182429411791,0.0967281402368955,0.806543719526212,0,0,0.0656211546251287,0.0311069856117638
1.86016297588116,0.097148676470117,0.80570264705977,0,0,0.0658015164897258,0.0313471599803872
1.86850165764442,0.0975673681783407,0.804865263643321,0,0,0.0659810019592352,0.0315863662191031
1.87684033940767,0.0979842251937606,0.804031549612482,0,0,0.0661596176914768,0.031824607502281
1.88517902117093,0.0983992573525305,0.803201485294942,0,0,0.0663373702762503,0.0320618870762771
1.89351770293419,0.0988124744917082,0.802375051016587,0,0,0.0665142662362559,0.032298208255449
1.90185638469744,0.0992238864463273,0.801552227107346,0,0,0.0666903120279929,0.0325335744183334
1.9101950664607,0.0996335030466315,0.80073299390674,0,0,0.0668655140426427,0.0327679890039857
1.91853374822395,0.100041334115408,0.799917331769186,0,0,0.0670398786069355,0.0330014555084706
1.92687242998721,0.100447389465493,0.799105221069016,0,0,0.0672134119839943,0.0332339774814967
1.93521111175046,0.100851678897372,0.798296642205258,0,0,0.0673861203741736,0.0334655585231963
1.94354979351372,0.1012542121969,0.797491575606203,0,0,0.0675580099158678,0.0336962022810298
1.95188847527697,0.101654999133149,0.796690001733704,0,0,0.0677290866863193,0.0339259124468281
1.96022715704023,0.10205404945635,0.795891901087303,0,0,0.0678993567023989,0.0341546927539487
1.96856583880349,0.102451372895941,0.795097254208119,0,0,0.0680688259213833,0.0343825469745573
1.97690452056674,0.102846979158725,0.794306041682551,0,0,0.0682375002417091,0.0346094789170155
1.98524320233,0.1032408779271,0.793518244145802,0,0,0.0684053855037188,0.0348354924233796
1.99358188409325,0.103633078857397,0.792733842285208,0,0,0.0685724874903925,0.035060591367003
2.00192056585651,0.104023591578307,0.791952816843387,0,0,0.0687388119280676,0.0352847796502382
2.01025924761976,0.104412425689377,0.791175148621248,0,0,0.0689043644871443,0.0355080612022313
2.01859792938302,0.104799590759592,0.790400818480818,0,0,0.06906915078278,0.0357304399768108
2.02693661114628,0.105185096326038,0.789629807347924,0,0,0.0692331763755744,0.0359519199504635
2.03527529290953,0.105568951892629,0.788862096214742,0,0,0.0693964467722376,0.0361725051203913
2.04361397467279,0.105951166928911,0.78809766614218,0,0,0.0695589674262551,0.0363921995026549
2.05195265643604,0.10633175086892,0.78733649826216,0,0,0.069720743738533,0.0366110071303869
2.0602913381993,0.106710713110129,0.786578573779744,0,0,0.0698817810580409,0.0368289320520868
2.06863001996255,0.107088063012422,0.785823873975157,0,0,0.0700420846824393,0.0370459783299818
2.07696870172581,0.107463809897159,0.785072380205684,0,0,0.0702016598586989,0.0372621500384586
2.08530738348906,0.107837963046271,0.784324073907458,0,0,0.0703605117837105,0.0374774512625605
2.09364606525232,0.10821053170143,0.783578936597139,0,0,0.0705186456048839,0.0376918860965471
2.10198474701558,0.108581525063256,0.782836949873489,0,0,0.0706760664207396,0.0379054586425151
2.11032342877883,0.108950952290566,0.782098095418868,0,0,0.0708327792814894,0.0381181730090767
2.11866211054209,0.109318822499705,0.781362355000591,0,0,0.0709887891896097,0.0383300333100947
2.12700079230534,0.109685144763875,0.78062971047225,0,0,0.0711441011004052,0.0385410436634704
2.1353394740686,0.110049928112548,0.779900143774904,0,0,0.0712987199225644,0.0387512081899838
2.14367815583185,0.110413181530889,0.779173636938222,0,0,0.0714526505187064,0.038960531012182
2.15201683759511,0.110774913959239,0.778450172081523,0,0,0.0716058977059211,0.0391690162533178
2.16035551935837,0.111135134292631,0.777729731414738,0,0,0.0717584662562995,0.0393766680363312
2.16869420112162,0.111493851380333,0.777012297239335,0,0,0.0719103608974568,0.039583490482876
2.17703288288488,0.111851074025439,0.776297851949122,0,0,0.0720615863130495,0.0397894877123897
2.18537156464813,0.112206810984484,0.775586378031032,0,0,0.0722121471432823,0.0399946638412018
2.19371024641139,0.112561070967093,0.774877858065814,0,0,0.0723620479854096,0.0401990229816831
2.20204892817464,0.112913862635662,0.774172274728676,0,0,0.0725112933942303,0.0404025692414317
2.2103876099379,0.113265194605067,0.773469610789865,0,0,0.0726598878825727,0.0406053067224944
2.21872629170115,0.1136150754424,0.7727698491152,0,0,0.0728078359217759,0.0408072395206239
2.22706497346441,0.113963513666732,0.772072972666537,0,0,0.0729551419421623,0.0410083717245689
2.23540365522767,0.114310517748903,0.771378964502195,0,0,0.0731018103335053,0.0412087074153968
2.24374233699092,0.114656096111331,0.770687807777338,0,0,0.0732478454454867,0.0414082506658443
2.25208101875418,0.115000257127857,0.769999485744286,0,0,0.0733932515881537,0.0416070055397032
2.26041970051743,0.115343009123593,0.769313981752814,0,0,0.0735380330323641,0.0418049760912291
2.26875838228069,0.115684360374808,0.768631279250385,0,0,0.0736821940102274,0.0420021663645802
2.27709706404394,0.116024319108825,0.767951361782351,0,0,0.0738257387155417,0.0421985803932828
2.2854357458072,0.116362893503942,0.767274212992115,0,0,0.0739686713042214,0.042394222199721
2.29377442757046,0.116700091689372,0.766599816621256,0,0,0.0741109958947216,0.0425890957946508
2.30211310933371,0.117035921745192,0.765928156509616,0,0,0.0742527165684542,0.042783205176738
2.31045179109697,0.117370391702321,0.765259216595358,0,0,0.0743938373702022,0.042976554332119
2.31879047286022,0.11770350954251,0.764592980914982,0,0,0.074534362308525,0.0431691472339833
2.32712915462348,0.118035283198336,0.763929433603329,0,0,0.0746742953561599,0.0433609878421758
2.33546783638673,0.118365720553235,0.763268558893529,0,0,0.0748136404504164,0.0435520801028191
2.34380651814999,0.118694829441526,0.762610341116948,0,0,0.0749524014935691,0.0437424279479571
2.35214519991325,0.119022617648457,0.761954764703086,0,0,0.0750905823532415,0.0439320352952155
2.3604838816765,0.119349092910268,0.761301814179464,0,0,0.0752281868627872,0.0441209060474805
2.36882256343976,0.119674262914255,0.760651474171488,0,0,0.0753652188216631,0.0443090440925932
2.37716124520301,0.119998135298868,0.760003729402266,0,0,0.0755016819958025,0.0444964533030643
2.38549992696627,0.120320717653779,0.759358564692441,0,0,0.0756375801179788,0.0446831375358006
2.39383860872952,0.120642017520016,0.758715964959969,0,0,0.0757729168881667,0.044869100631849
2.40217729049278,0.120962042390053,0.758075915219893,0,0,0.0759076959738986,0.045054346416155
2.41051597225603,0.12128079970795,0.757438400584101,0,0,0.0760419210106152,0.0452388786973339
2.41885465401929,0.121598296869472,0.756803406261057,0,0,0.0761755956020132,0.0454227012674576
2.42719333578255,0.121914541222243,0.756170917555516,0,0,0.0763087233203879,0.045605817901854
2.4355320175458,0.122229540065887,0.755540919868226,0,0,0.0764413077069704,0.0457882323589166
2.44387069930906,0.122543300652191,0.754913398695618,0,0,0.0765733522722614,0.0459699483799296
2.45220938107231,0.122855830185264,0.754288339629472,0,0,0.0767048604963615,0.0461509696889024
2.46054806283557,0.123167135821714,0.753665728356574,0,0,0.0768358358292959,0.0463312999924165
2.46888674459882,0.123477224670817,0.753045550658366,0,0,0.0769662816913358,0.0465109429794817
2.47722542636208,0.123786103794718,0.752427792410563,0,0,0.0770962014733146,0.046689902321404
2.48556410812533,0.124093780208606,0.751812439582788,0,0,0.0772255985369427,0.0468681816716629
2.49390278988859,0.124400260880912,0.751199478238176,0,0,0.0773544762151143,0.0470457846657977
2.50224147165185,0.124705552733519,0.750588894532963,0,0,0.0774828378122145,0.0472227149213038
2.5105801534151,0.125009662641958,0.749980674716083,0,0,0.0776106866044206,0.0473989760375383
2.51891883517836,0.125312597435629,0.749374805128742,0,0,0.0777380258399978,0.0475745715956311
2.52725751694161,0.125614363898005,0.74877127220399,0,0,0.0778648587395961,0.0477495051584089
2.53559619870487,0.12591496876686,0.74817006246628,0,0,0.0779911884965379,0.0479237802703222
2.54393488046812,0.126214418734489,0.747571162531023,0,0,0.0781170182771057,0.048097400457383
2.55227356223138,0.126512720447934,0.746974559104131,0,0,0.0782423512208258,0.0482703692271087
2.56061224399464,0.12680988050922,0.74638023898156,0,0,0.0783671904407468,0.0484426900684728
2.56895092575789,0.127105905475577,0.745788189048845,0,0,0.078491539023716,0.0486143664518619
2.57728960752115,0.127400801859694,0.745198396280613,0,0,0.0786154000306528,0.0487854018290404
2.5856282892844,0.127694576129937,0.744610847740126,0,0,0.0787387764968174,0.0489557996331199
2.59396697104766,0.127987234710612,0.744025530578775,0,0,0.0788616714320774,0.0491255632785354
2.60230565281091,0.128278783982195,0.74344243203561,0,0,0.078984087821169,0.0492946961610256
2.61064433457417,0.128569230281581,0.742861539436838,0,0,0.0791060286239591,0.0494632016576216
2.61898301633742,0.128858579902339,0.742282840195322,0,0,0.0792274967757006,0.0496310831266385
2.62732169810068,0.129146839094956,0.741706321810089,0,0,0.0793484951872844,0.0497983439076712
2.63566037986394,0.12943401406709,0.74113197186582,0,0,0.0794690267454921,0.0499649873215978
2.64399906162719,0.129720110983827,0.740559778032346,0,0,0.0795890943132414,0.0501310166705856
2.65233774339045,0.130005135967932,0.739989728064135,0,0,0.0797087007298307,0.0502964352381014
2.6606764251537,0.130289095100108,0.739421809799784,0,0,0.0798278488111809,0.0504612462889272
2.66901510691696,0.130571994419253,0.738856011161495,0,0,0.0799465413500732,0.0506254530691791
2.67735378868021,0.130853839922715,0.738292320154571,0,0,0.0800647811163845,0.0507890588063297
2.68569247044347,0.131134637566558,0.737730724866884,0,0,0.0801825708573214,0.0509520667092364
2.69403115220673,0.131414393265817,0.737171213468367,0,0,0.0802999132976474,0.0511144799681688
2.70236983396998,0.131693112894758,0.736613774210484,0,0,0.0804168111399131,0.051276301754845
2.71070851573324,0.131970802287145,0.736058395425711,0,0,0.080533267064678,0.0514375352224666
2.71904719749649,0.132247467236494,0.735505065527011,0,0,0.0806492837307347,0.05159818350576
2.72738587925975,0.132523113496344,0.734953773007314,0,0,0.0807648637753252,0.0517582497210174
2.735724561023,0.132797746780504,0.734404506438992,0,0,0.0808800098143601,0.0519177369661444
2.74406324278626,0.133071372763339,0.733857254473323,0,0,0.0809947244426309,0.0520766483207073
2.75240192454952,0.133343997080005,0.733312005839989,0,0,0.0811090102340217,0.0522349868459842
2.76074060631277,0.133615625326737,0.732768749346526,0,0,0.0812228697417184,0.0523927555850186
2.76907928807603,0.133886263061091,0.732227473877819,0,0,0.081336305498415,0.0525499575626749
2.77741796983928,0.134155915802216,0.73168816839557,0,0,0.0814493200165178,0.0527065957856971
2.78575665160254,0.134424589031114,0.731150821937771,0,0,0.0815619157883464,0.0528626732427678
2.79409533336579,0.134692288190906,0.730615423618189,0,0,0.0816740952863336,0.0530181929045713
2.80243401512905,0.134959018687081,0.730081962625839,0,0,0.0817858609632226,0.0531731577238576
2.8107726968923,0.135224785887768,0.729550428224463,0,0,0.0818972152522606,0.0533275706355078
2.81911137865556,0.135489595123993,0.729020809752013,0,0,0.0820081605673915,0.0534814345566019
2.82745006041882,0.135753451689936,0.728493096620128,0,0,0.0821186993034469,0.0536347523864888
2.83578874218207,0.13601636084319,0.727967278313621,0,0,0.082228833836333,0.0537875270068566
2.84412742394533,0.136278327805021,0.727443344389958,0,0,0.0823385665232165,0.0539397612818048
2.85246610570858,0.136539357760627,0.726921284478746,0,0,0.0824478997027083,0.0540914580579186
2.86080478747184,0.13679945585939,0.72640108828122,0,0,0.0825568356950456,0.0542426201643442
2.86914346923509,0.137058627215135,0.725882745569731,0,0,0.0826653768022697,0.0543932504128644
2.87748215099835,0.137316876906381,0.725366246187237,0,0,0.0827735253084049,0.0545433515979766
2.8858208327616,0.137574209976605,0.72485158004679,0,0,0.0828812834796329,0.0546929264969721
2.89415951452486,0.137830631434482,0.724338737131037,0,0,0.0829886535644663,0.0548419778700151
2.90249819628812,0.138086146254143,0.723827707491714,0,0,0.0830956377939194,0.0549905084602235
2.91083687805137,0.138340759375428,0.723318481249143,0,0,0.0832022383816782,0.0551385209937511
2.91917555981463,0.138594475704136,0.722811048591728,0,0,0.0833084575242668,0.0552860181798695
2.92751424157788,0.138847300112267,0.722305399775465,0,0,0.0834142974012148,0.055433002711053
2.93585292334114,0.139099237438278,0.721801525123444,0,0,0.083519760175218,0.0555794772630601
2.94419160510439,0.139350292487323,0.721299415025353,0,0,0.0836248479923025,0.0557254444950212
2.95253028686765,0.139600470031506,0.720799059936989,0,0,0.0837295629819831,0.0558709070495222
2.96086896863091,0.139849774810115,0.72030045037977,0,0,0.0838339072574226,0.0560158675526918
2.96920765039416,0.140098211529875,0.71980357694025,0,0,0.0839378829155871,0.0561603286142876
2.97754633215742,0.140345784865183,0.719308430269633,0,0,0.0840414920374003,0.0563042928277832
2.98588501392067,0.140592499458354,0.718815001083292,0,0,0.0841447366878974,0.0564477627704566
2.99422369568393,0.140838359919853,0.718323280160293,0,0,0.0842476189163754,0.0565907410034782
3.00256237744718,0.14108337082854,0.717833258342919,0,0,0.0843501407565424,0.0567332300719986
3.01090105921044,0.141327536731904,0.717344926536193,0,0,0.0844523042266652,0.0568752325052384
3.01923974097369,0.141570862146292,0.716858275707415,0,0,0.0845541113297159,0.0570167508165771
3.02757842273695,0.141813351557158,0.716373296885684,0,0,0.0846555640535154,0.0571577875036422
3.03591710450021,0.142055009419278,0.715889981161445,0,0,0.0847566643708771,0.0572983450484001
3.04425578626346,0.142295840156992,0.715408319686015,0,0,0.0848574142397473,0.0574384259172449
3.05259446802672,0.142535848164435,0.714928303671131,0,0,0.0849578156033456,0.0575780325610893
3.06093314978997,0.142775037805756,0.714449924388488,0,0,0.0850578703903017,0.0577171674154545
3.06927183155323,0.143013413415354,0.713973173169292,0,0,0.0851575805147931,0.057855832900561
3.07761051331648,0.143250979298099,0.713498041403803,0,0,0.0852569478766797,0.0579940314214189
3.08594919507974,0.143487739729557,0.713024520540887,0,0,0.0853559743616373,0.0581317653679189
3.094287876843,0.143723698956212,0.712552602087576,0,0,0.0854546618412898,0.0582690371149226
3.10262655860625,0.143958861195692,0.712082277608616,0,0,0.0855530121733388,0.0584058490223529
3.11096524036951,0.14419323063698,0.711613538726039,0,0,0.0856510272016946,0.0585422034352859
3.11930392213276,0.144426811440643,0.711146377118715,0,0,0.0857487087566023,0.0586781026840402
3.12764260389602,0.144659607739037,0.710680784521927,0,0,0.0858460586547687,0.0588135490842683
3.13598128565927,0.144891623636534,0.710216752726932,0,0,0.0859430786994873,0.0589485449370469
3.14431996742253,0.145122863209729,0.709754273580541,0,0,0.086039770680762,0.0590830925289674
3.15265864918578,0.145353330507655,0.709293338984689,0,0,0.0861361363754291,0.0592171941322265
3.16099733094904,0.145583029551993,0.708833940896014,0,0,0.0862321775472776,0.0593508520047154
3.1693360127123,0.145811964337282,0.708376071325435,0,0,0.0863278959471706,0.0594840683901117
3.17767469447555,0.146040138831129,0.707919722337743,0,0,0.0864232933131611,0.0596168455179675
3.18601337623881,0.146267556974411,0.707464886051177,0,0,0.0865183713706112,0.0597491856038
3.19435205800206,0.146494222681487,0.707011554637025,0,0,0.0866131318323065,0.059881090849181
3.20269073976532,0.146720139840397,0.706559720319206,0,0,0.0867075763985711,0.0600125634418262
3.21102942152857,0.146945312313064,0.706109375373872,0,0,0.0868017067573804,0.0601436055556839
3.21936810329183,0.147169743935498,0.705660512129004,0,0,0.0868955245844737,0.0602742193510245
3.22770678505509,0.147393438517993,0.705213122964014,0,0,0.0869890315434647,0.0604044069745285
3.23604546681834,0.147616399845327,0.704767200309346,0,0,0.0870822292859513,0.0605341705593753
3.2443841485816,0.147838631676954,0.704322736646091,0,0,0.0871751194516237,0.0606635122253311
3.25272283034485,0.148060137747207,0.703879724505585,0,0,0.0872677036683714,0.0607924340788363
3.26106151210811,0.148280921765484,0.703438156469031,0,0,0.0873599835523908,0.0609209382130935
3.26940019387136,0.148500987416443,0.702998025167113,0,0,0.0874519607082885,0.0610490267081547
3.27773887563462,0.148720338360194,0.702559323279612,0,0,0.0875436367291864,0.0611767016310077
3.28607755739787,0.148938978232486,0.702122043535028,0,0,0.0876350131968232,0.0613039650356625
3.29441623916113,0.149156910644897,0.701686178710207,0,0,0.0877260916816577,0.0614308189632385
3.30275492092439,0.149374139185017,0.701251721629966,0,0,0.0878168737429679,0.061557265442049
3.31109360268764,0.14959066741664,0.700818665166721,0,0,0.0879073609289516,0.0616833064876874
3.3194322844509,0.149806498879937,0.700387002240126,0,0,0.0879975547768243,0.0618089441031126
3.32777096621415,0.15002163709165,0.699956725816701,0,0,0.0880874568129169,0.0619341802787329
3.33610964797741,0.150236085545263,0.699527828909474,0,0,0.0881770685527719,0.0620590169924909
3.34444832974066,0.150449847711187,0.699100304577627,0,0,0.088266391501239,0.0621834562099474
3.35278701150392,0.150662927036934,0.698674145926131,0,0,0.0883554271525695,0.062307499884365
3.36112569326718,0.150875326947301,0.698249346105398,0,0,0.0884441769905097,0.0624311499567914
3.36946437503043,0.151087050844534,0.697825898310931,0,0,0.0885326424883928,0.0625544083561415
3.37780305679369,0.151298102108513,0.697403795782975,0,0,0.0886208251092316,0.062677276999281
3.38614173855694,0.151508484096916,0.696983031806169,0,0,0.0887087263058076,0.0627997577911073
3.3944804203202,0.151718200145394,0.696563599709213,0,0,0.0887963475207616,0.0629218526246317
3.40281910208345,0.151927253567742,0.696145492864517,0,0,0.0888836901866816,0.0630435633810597
3.41115778384671,0.152135647656064,0.695728704687872,0,0,0.0889707557261911,0.0631648919298732
3.41949646560996,0.152343385680944,0.695313228638111,0,0,0.0890575455520355,0.0632858401289093
3.42783514737322,0.152550470891609,0.694899058216782,0,0,0.0891440610671681,0.0634064098244408
3.43617382913648,0.152756906516092,0.694486186967817,0,0,0.0892303036648354,0.0635266028512556
3.44451251089973,0.152962695761396,0.694074608477207,0,0,0.0893162747286606,0.063646421032736
3.45285119266299,0.153167841813664,0.693664316372673,0,0,0.0894019756327274,0.0637658661809361
3.46118987442624,0.153372347838324,0.693255304323352,0,0,0.0894874077416623,0.0638849400966614
3.4695285561895,0.153576216980262,0.692847566039477,0,0,0.0895725724107162,0.0640036445695455
3.47786723795275,0.153779452363972,0.692441095272056,0,0,0.0896574709858445,0.0641219813781274
3.48620591971601,0.153982057093717,0.692035885812566,0,0,0.0897421048037881,0.0642399522899285
3.49454460147927,0.154184034253681,0.691631931492639,0,0,0.0898264751921515,0.0643575590615286
3.50288328324252,0.154385386908124,0.691229226183752,0,0,0.0899105834694817,0.0644748034386424
3.51122196500578,0.154586118101539,0.690827763796922,0,0,0.0899944309453451,0.064591687156194
3.51956064676903,0.154786230858797,0.690427538282406,0,0,0.0900780189204047,0.0647082119383923
3.52789932853229,0.154985728185301,0.690028543629397,0,0,0.0901613486864958,0.0648243794988058
3.53623801029554,0.155184613067137,0.689630773865726,0,0,0.0902444215267009,0.064940191540436
3.5445766920588,0.155382888471215,0.689234223057569,0,0,0.0903272387154245,0.0650556497557912
3.55291537382205,0.155580557345427,0.688838885309147,0,0,0.0904098015184664,0.0651707558269599
3.56125405558531,0.155777622618777,0.688444754762445,0,0,0.0904921111930946,0.0652855114256831
3.56959273734857,0.155974087201544,0.688051825596913,0,0,0.0905741689881174,0.0653999182134265
3.57793141911182,0.156169953985407,0.687660092029185,0,0,0.0906559761439551,0.0655139778414528
3.58627010087508,0.156365225843602,0.687269548312796,0,0,0.0907375338927102,0.0656276919508919
3.59460878263833,0.156559905631051,0.686880188737898,0,0,0.0908188434582378,0.0657410621728128
3.60294746440159,0.156753996184508,0.686492007630983,0,0,0.0908999060562149,0.0658540901282934
3.61128614616484,0.156947500322699,0.686104999354603,0,0,0.0909807228942082,0.0659667774284902
3.6196248279281,0.157140420846452,0.685719158307096,0,0,0.0910612951717434,0.0660791256747084
3.62796350969135,0.157332760538841,0.685334478922317,0,0,0.0911416240803707,0.0661911364584706
3.63630219145461,0.157524522165318,0.684950955669365,0,0,0.0912217108037329,0.0663028113615846
3.64464087321787,0.157715708473843,0.684568583052314,0,0,0.0913015565176303,0.0664141519562128
3.65297955498112,0.157906322195025,0.68418735560995,0,0,0.0913811623900863,0.0665251598049386
3.66131823674438,0.158096366042247,0.683807267915506,0,0,0.0914605295814121,0.0666358364608346
3.66965691850763,0.158285842711799,0.683428314576403,0,0,0.0915396592442702,0.0667461834675284
3.67799560027089,0.158474754883008,0.683050490233985,0,0,0.0916185525237379,0.0668562023592692
3.68633428203414,0.158663105218364,0.682673789563272,0,0,0.0916972105573705,0.0669658946609939
3.6946729637974,0.158850896363654,0.682298207272692,0,0,0.0917756344752623,0.0670752618883919
3.70301164556066,0.15903813094808,0.681923738103841,0,0,0.0918538254001092,0.0671843055479705
3.71135032732391,0.159224811584388,0.681550376831224,0,0,0.0919317844472687,0.0672930271371191
3.71968900908717,0.159410940868993,0.681178118262014,0,0,0.0920095127248204,0.0674014281441729
3.72802769085042,0.159596521382103,0.680806957235793,0,0,0.0920870113336259,0.0675095100484774
3.73636637261368,0.159781555687838,0.680436888624324,0,0,0.0921642813673876,0.0676172743204506
3.74470505437693,0.159966046334354,0.680067907331294,0,0,0.0922413239127072,0.0677247224216456
3.75304373614019,0.160149995853957,0.679700008292085,0,0,0.0923181400491437,0.0678318558048139
3.76138241790345,0.160333406763237,0.679333186473526,0,0,0.0923947308492708,0.0679386759139662
3.7697210996667,0.160516281563168,0.678967436873664,0,0,0.0924710973787336,0.0680451841844341
3.77805978142996,0.160698622739237,0.678602754521527,0,0,0.0925472406963051,0.068151382042931
3.78639846319321,0.160880432761554,0.678239134476892,0,0,0.0926231618539415,0.0682572709076128
3.79473714495647,0.161061714084976,0.67787657183005,0,0,0.0926988618968376,0.0683628521881374
3.80307582671972,0.161242469149206,0.677515061701588,0,0,0.0927743418634814,0.0684681272857251
3.81141450848298,0.161422700378925,0.67715459924215,0,0,0.0928496027857082,0.0685730975932171
3.81975319024623,0.161602410183889,0.676795179632222,0,0,0.0929246456887543,0.0686777644951348
3.82809187200949,0.161781600959048,0.676436798081904,0,0,0.0929994715913099,0.0687821293677379
3.83643055377275,0.161960275084654,0.676079449830693,0,0,0.0930740815055713,0.0688861935790821
3.844769235536,0.162138434926371,0.675723130147257,0,0,0.0931484764372941,0.0689899584890775
3.85310791729926,0.162316082835388,0.675367834329224,0,0,0.0932226573858433,0.0690934254495444
3.86144659906251,0.162493221148517,0.675013557702966,0,0,0.0932966253442458,0.0691965958042715
3.86978528082577,0.16266985218831,0.67466029562338,0,0,0.0933703812992395,0.0692994708890706
3.87812396258902,0.162845978263157,0.674308043473685,0,0,0.0934439262313242,0.0694020520318334
3.88646264435228,0.163021601667399,0.673956796665203,0,0,0.0935172611148116,0.0695043405525871
3.89480132611553,0.163196724681423,0.673606550637155,0,0,0.0935903869178736,0.0696063377635488
3.90314000787879,0.163371349571772,0.673257300856456,0,0,0.0936633046025914,0.0697080449691808
3.91147868964205,0.163545478591248,0.672909042817504,0,0,0.0937360151250037,0.0698094634662441
3.9198173714053,0.163719113979008,0.672561772041985,0,0,0.0938085194351542,0.0699105945438529
3.92815605316856,0.163892257960668,0.672215484078665,0,0,0.0938808184771395,0.0700114394835278
3.93649473493181,0.164064912748404,0.671870174503192,0,0,0.0939529131891551,0.0701119995592487
3.94483341669507,0.16423708054105,0.6715258389179,0,0,0.0940248045035423,0.0702122760375078
3.95317209845832,0.164408763524196,0.671182472951608,0,0,0.0940964933468343,0.0703122701773614
3.96151078022158,0.164579963870284,0.670840072259432,0,0,0.0941679806398017,0.0704119832304825
3.96984946198484,0.164750683738709,0.670498632522583,0,0,0.0942392672974971,0.0705114164412113
3.97818814374809,0.164920925275908,0.670158149448184,0,0,0.0943103542293005,0.0706105710466075
3.98652682551135,0.165090690615463,0.669818618769074,0,0,0.094381242338963,0.0707094482764998
3.9948655072746,0.165259981878188,0.669480036243623,0,0,0.0944519325246512,0.0708080493535372
4.00320418903786,0.165428801172228,0.669142397655543,0,0,0.0945224256789902,0.0709063754932386
4.01154287080111,0.165597150593149,0.668805698813702,0,0,0.0945927226891066,0.0710044279040422
4.01988155256437,0.165765032224027,0.668469935551946,0,0,0.0946628244366717,0.0711022077873555
4.02822023432763,0.165932448135546,0.668135103728907,0,0,0.0947327317979434,0.071199716337603
4.03655891609088,0.166099400386083,0.667801199227834,0,0,0.0948024456438077,0.0712969547422757
4.04489759785414,0.166265891021799,0.667468217956401,0,0,0.0948719668398207,0.0713939241819789
4.05323627961739,0.166431922076729,0.667136155846542,0,0,0.0949412962462496,0.0714906258304796
4.06157496138065,0.166597495572868,0.666805008854264,0,0,0.0950104347181135,0.0715870608547548
4.0699136431439,0.166762613520261,0.666474772959479,0,0,0.0950793831052229,0.0716832304150374
4.07825232490716,0.166927277917085,0.66614544416583,0,0,0.0951481422522209,0.0717791356648641
4.08659100667041,0.167091490749743,0.665817018500514,0,0,0.0952167129986221,0.0718747777511208
4.09492968843367,0.167255253992941,0.665489492014118,0,0,0.0952850961788516,0.0719701578140891
4.10326837019693,0.167418569609776,0.665162860780447,0,0,0.0953532926222847,0.0720652769874917
4.11160705196018,0.167581439551822,0.664837120896355,0,0,0.0954213031532843,0.0721601363985381
4.11994573372344,0.167743865759209,0.664512268481582,0,0,0.0954891285912402,0.0722547371679691
4.12828441548669,0.167905850160708,0.664188299678584,0,0,0.0955567697506061,0.0723490804101016
4.13662309724995,0.16806739467381,0.663865210652379,0,0,0.0956242274409375,0.0724431672328732
4.1449617790132,0.168228501204814,0.663542997590373,0,0,0.0956915024669282,0.0725369987378854
4.15330046077646,0.168389171648897,0.663221656702207,0,0,0.0957585956284484,0.0726305760204483
4.16163914253972,0.168549407890202,0.662901184219596,0,0,0.0958255077205795,0.0727239001696229
4.16997782430297,0.168709211801916,0.662581576396168,0,0,0.0958922395336515,0.0728169722682643
4.17831650606623,0.168868585246344,0.662262829507312,0,0,0.0959587918532783,0.0729097933930653
4.18665518782948,0.16902753007499,0.66194493985002,0,0,0.096025165460393,0.073002364614597
4.19499386959274,0.169186048128636,0.661627903742729,0,0,0.0960913611312833,0.073094686997352
4.20333255135599,0.169344141237412,0.661311717525175,0,0,0.0961573796376266,0.0731867615997862
4.21167123311925,0.169501811220883,0.660996377558235,0,0,0.0962232217465238,0.0732785894743591
4.2200099148825,0.169659059888111,0.660681880223779,0,0,0.096288888220534,0.073370171667576
4.22834859664576,0.169815889037737,0.660368221924526,0,0,0.096354379817709,0.0734615092200282
4.23668727840902,0.169972300458058,0.660055399083883,0,0,0.0964196972916253,0.0735526031664328
4.24502596017227,0.170128295927093,0.659743408145813,0,0,0.0964848413914189,0.0736434545356745
4.25336464193553,0.170283877212661,0.659432245574678,0,0,0.0965498128618175,0.0737340643508433
4.26170332369878,0.17043904607245,0.6591219078551,0,0,0.0966146124431738,0.0738244336292762
4.27004200546204,0.170593804254091,0.658812391491818,0,0,0.0966792408714971,0.0739145633825941
4.27838068722529,0.17074815349523,0.658503693009541,0,0,0.0967436988784864,0.074004454616743
4.28671936898855,0.170902095523593,0.658195808952815,0,0,0.0968079871915615,0.0740941083320308
4.29505805075181,0.171055632057062,0.657888735885876,0,0,0.0968721065338949,0.0741835255231667
4.30339673251506,0.171208764803742,0.657582470392517,0,0,0.0969360576244429,0.0742727071792988
4.31173541427832,0.171361495462028,0.657277009075943,0,0,0.0969998411779769,0.0743616542840518
4.32007409604157,0.171513825720678,0.656972348558644,0,0,0.0970634579051137,0.0744503678155646
4.32841277780483,0.171665757258874,0.656668485482252,0,0,0.0971269085123463,0.0745388487465276
4.33675145956808,0.171817291746293,0.656365416507414,0,0,0.0971901937020741,0.0746270980442192
4.34509014133134,0.171968430843176,0.656063138313649,0,0,0.0972533141726327,0.0747151166705429
4.35342882309459,0.172119176200386,0.655761647599227,0,0,0.0973162706183238,0.0748029055820632
4.36176750485785,0.172269529459485,0.655460941081029,0,0,0.0973790637294437,0.0748904657300417
4.37010618662111,0.172419492252787,0.655161015494426,0,0,0.0974416941923138,0.074977798060473
4.37844486838436,0.172569066203429,0.654861867593141,0,0,0.097504162689309,0.0750649035141206
4.38678355014762,0.172718252925437,0.654563494149126,0,0,0.0975664698988853,0.0751517830265512
4.39512223191087,0.172867054023781,0.654265891952438,0,0,0.0976286164956102,0.0752384375281705
4.40346091367413,0.173015471094446,0.653969057811108,0,0,0.0976906031501888,0.0753248679442575
4.41179959543738,0.173163505724492,0.653672988551016,0,0,0.0977524305294929,0.075411075194999
4.42013827720064,0.173311159492112,0.653377681015775,0,0,0.0978140992965886,0.0754970601955239
4.4284769589639,0.173458433966701,0.653083132066599,0,0,0.0978756101107634,0.0755828238559369
4.43681564072715,0.173605330708906,0.652789338582189,0,0,0.0979369636275534,0.0756683670813525
4.44515432249041,0.173751851270698,0.652496297458603,0,0,0.0979981604987702,0.075753690771928
4.45349300425366,0.173897997195425,0.65220400560915,0,0,0.098059201372528,0.0758387958228968
4.46183168601692,0.174043770017871,0.651912459964257,0,0,0.0981200868932697,0.0759236831246015
4.47017036778017,0.17418917126432,0.651621657471361,0,0,0.0981808177017933,0.0760083535625264
4.47850904954343,0.174334202452608,0.651331595094785,0,0,0.0982413944352777,0.0760928080173296
4.48684773130668,0.174478865092185,0.65104226981563,0,0,0.0983018177273091,0.0761770473648759
4.49518641306994,0.174623160684174,0.650753678631652,0,0,0.0983620882079058,0.0762610724762678
4.5035250948332,0.174767090721422,0.650465818557155,0,0,0.0984222065035444,0.0763448842178782
4.51186377659645,0.174910656688564,0.650178686622872,0,0,0.0984821732371837,0.0764284834513803
4.52020245835971,0.175053860062072,0.649892279875855,0,0,0.0985419890282916,0.0765118710337809
4.52854114012296,0.175196702310317,0.649606595379366,0,0,0.0986016544928677,0.0765950478174492
4.53687982188622,0.175339184893618,0.649321630212763,0,0,0.0986611702434691,0.0766780146501493
4.54521850364947,0.175481309264304,0.649037381471392,0,0,0.0987205368892345,0.0767607723750694
4.55355718541273,0.175623076866761,0.648753846266478,0,0,0.0987797550359081,0.0768433218308531
4.56189586717599,0.175764489137492,0.648471021725017,0,0,0.0988388252858634,0.0769256638516281
4.57023454893924,0.175905547505165,0.648188904989671,0,0,0.0988977482381273,0.0770077992670375
4.5785732307025,0.176046253390671,0.647907493218657,0,0,0.0989565244884032,0.0770897289022685
4.58691191246575,0.176186608207177,0.647626783585647,0,0,0.0990151546290943,0.0771714535780819
4.59525059422901,0.176326613360168,0.647346773279663,0,0,0.0990736392493273,0.0772529741108412
4.60358927599226,0.176466270247516,0.647067459504968,0,0,0.0991319789349743,0.0773342913125418
4.61192795775552,0.176605580259516,0.646788839480969,0,0,0.0991901742686764,0.0774154059908394
4.62026663951877,0.176744544778944,0.646510910442112,0,0,0.0992482258298657,0.0774963189490784
4.62860532128203,0.176883165181108,0.646233669637784,0,0,0.0993061341947878,0.0775770309863204
4.63694400304529,0.177021442833897,0.645957114332207,0,0,0.0993638999365239,0.0776575428973725
4.64528268480854,0.177159379097828,0.645681241804345,0,0,0.0994215236250131,0.0777378554728143
4.6536213665718,0.1772969753261,0.6454060493478,0,0,0.0994790058270733,0.0778179694990267
4.66196004833505,0.177434232864642,0.645131534270716,0,0,0.0995363471064238,0.077897885758218
4.67029873009831,0.177571153052159,0.644857693895683,0,0,0.0995935480237062,0.0779776050284522
4.67863741186156,0.177707737220181,0.644584525559638,0,0,0.0996506091365055,0.0780571280836755
4.68697609362482,0.177843986693114,0.644312026613771,0,0,0.0997075309993715,0.0781364556937433
4.69531477538807,0.177979902788286,0.644040194423427,0,0,0.0997643141638396,0.0782155886244468
4.70365345715133,0.17811548681599,0.64376902636802,0,0,0.0998209591784514,0.0782945276375391
4.71199213891459,0.178250740079537,0.643498519840926,0,0,0.0998774665887753,0.078373273490762
4.72033082067784,0.178385663875298,0.643228672249404,0,0,0.0999338369374267,0.0784518269378712
4.7286695024411,0.178520259492752,0.642959481014497,0,0,0.0999900707640886,0.078530188728663
4.73700818420435,0.178654528214531,0.642690943570938,0,0,0.100046168605532,0.0786083596089995
4.74534686596761,0.178788471316466,0.642423057367067,0,0,0.100102130995633,0.0786863403208339
4.75368554773086,0.178922090067633,0.642155819864734,0,0,0.100157958465397,0.078764131602236
4.76202422949412,0.179055385730392,0.641889228539215,0,0,0.100213651542975,0.0788417341874172
4.77036291125738,0.17918835956044,0.64162328087912,0,0,0.100269210753685,0.0789191488067553
4.77870159302063,0.179321012806847,0.641357974386306,0,0,0.100324636620028,0.0789963761868193
4.78704027478389,0.179453346712104,0.641093306575793,0,0,0.10037992966171,0.0790734170503936
4.79537895654714,0.179585362512165,0.640829274975671,0,0,0.100435090395661,0.0791502721165028
4.8037176383104,0.179717061436489,0.640565877127022,0,0,0.100490119336053,0.0792269421004356
4.81205632007365,0.179848444708086,0.640303110583827,0,0,0.100545016994318,0.0793034277137688
4.82039500183691,0.179979513543556,0.640040972912888,0,0,0.100599783879165,0.0793797296643904
4.82873368360017,0.18011026915313,0.639779461693741,0,0,0.100654420496604,0.0794558486565249
4.83707236536342,0.180240712740713,0.639518574518574,0,0,0.100708927349958,0.0795317853907549
4.84541104712668,0.180370845503929,0.639258308992142,0,0,0.100763304939884,0.0796075405640453
4.85374972888993,0.180500668634156,0.638998662731689,0,0,0.100817553764389,0.0796831148697664
4.86208841065319,0.180630183316568,0.638739633366864,0,0,0.100871674318852,0.0797585089977164
4.87042709241644,0.18075939073018,0.63848121853964,0,0,0.100925667096036,0.0798337236341443
4.8787657741797,0.180888292047882,0.638223415904237,0,0,0.100979532586109,0.079908759461773
4.88710445594295,0.18101688843648,0.637966223127039,0,0,0.10103327127666,0.0799836171598205
4.89544313770621,0.18114518105674,0.637709637886519,0,0,0.101086883652717,0.0800582974040238
4.90378181946947,0.181273171063423,0.637453657873154,0,0,0.101140370196764,0.0801328008666594
4.91212050123272,0.181400859605321,0.637198280789358,0,0,0.101193731388755,0.0802071282165659
4.92045918299598,0.181528247825302,0.636943504349396,0,0,0.101246967706136,0.0802812801191661
4.92879786475923,0.181655336860346,0.636689326279308,0,0,0.101300079623858,0.0803552572364881
4.93713654652249,0.181782127841579,0.636435744316842,0,0,0.101353067614392,0.0804290602271866
4.94547522828574,0.181908621894317,0.636182756211366,0,0,0.101405932147752,0.0805026897465648
4.953813910049,0.182034820138098,0.635930359723805,0,0,0.101458673691502,0.0805761464465951
4.96215259181226,0.182160723686721,0.635678552626559,0,0,0.101511292710781,0.08064943097594
4.97049127357551,0.182286333648284,0.635427332703432,0,0,0.101563789668311,0.080722543979973
4.97882995533877,0.182411651125221,0.635176697749559,0,0,0.101616165024421,0.0807954861007994
4.98716863710202,0.182536677214333,0.634926645571335,0,0,0.101668419237055,0.0808682579772771
4.99550731886528,0.182661413006829,0.634677173986342,0,0,0.101720552761793,0.0809408602450357
5.00384600062853,0.182785859588362,0.634428280823275,0,0,0.101772566051864,0.0810132935364983
5.01218468239179,0.182910018039061,0.634179963921877,0,0,0.101824459558161,0.0810855584809006
5.02052336415504,0.183033889433569,0.633932221132863,0,0,0.101876233729258,0.081157655704311
5.0288620459183,0.183157474841074,0.633685050317852,0,0,0.101927889011424,0.0812295858296505
5.03720072768155,0.18328077532535,0.6334384493493,0,0,0.101979425848638,0.0813013494767123
5.04553940944481,0.183403791944785,0.633192416110429,0,0,0.102030844682605,0.0813729472621811
5.05387809120807,0.18352652575242,0.63294694849516,0,0,0.102082145952767,0.0814443797996526
5.06221677297132,0.183648977795978,0.632702044408045,0,0,0.102133330096325,0.0815156476996527
5.07055545473458,0.183771149117901,0.632457701764198,0,0,0.102184397548245,0.0815867515696566
5.07889413649783,0.183893040755385,0.63221391848923,0,0,0.102235348741277,0.0816576920141076
5.08723281826109,0.184014653740406,0.631970692519187,0,0,0.102286184105971,0.0817284696344359
5.09557150002434,0.184135989099764,0.631728021800473,0,0,0.102336904070686,0.0817990850290772
5.1039101817876,0.184257047855101,0.631485904289798,0,0,0.102387509061609,0.0818695387934917
5.11224886355086,0.184377831022948,0.631244337954105,0,0,0.102437999502766,0.0819398315201813
5.12058754531411,0.184498339614746,0.631003320770508,0,0,0.102488375816036,0.0820099637987096
5.12892622707737,0.184618574636886,0.630762850726228,0,0,0.102538638421168,0.0820799362157182
5.13726490884062,0.184738537090734,0.630522925818531,0,0,0.102588787735789,0.082149749354946
5.14560359060388,0.184858227972668,0.630283544054664,0,0,0.102638824175422,0.0822194037972464
5.15394227236714,0.184977648274105,0.63004470345179,0,0,0.1026887481535,0.0822889001206052
5.16228095413039,0.185096798981532,0.629806402036935,0,0,0.102738560081374,0.0823582389001583
5.17061963589365,0.185215681076541,0.629568637846917,0,0,0.102788260368333,0.082427420708209
5.1789583176569,0.185334295535857,0.629331408928286,0,0,0.102837849421611,0.0824964461142452
5.18729699942016,0.185452643331363,0.629094713337274,0,0,0.102887327646406,0.0825653156849572
5.19563568118341,0.185570725430141,0.628858549139718,0,0,0.102936695445886,0.0826340299842544
5.20397436294667,0.18568854279449,0.628622914411019,0,0,0.102985953221209,0.0827025895732819
5.21231304470992,0.185806096381968,0.628387807236064,0,0,0.10303510137153,0.0827709950104378
5.22065172647318,0.185923387145409,0.628153225709183,0,0,0.103084140294018,0.0828392468513907
5.22899040823644,0.186040416032959,0.627919167934083,0,0,0.103133070383864,0.0829073456490944
5.23732908999969,0.186157183988105,0.62768563202379,0,0,0.103181892034299,0.0829752919538062
5.24566777176295,0.186273691949703,0.627452616100594,0,0,0.103230605636601,0.0830430863131021
5.2540064535262,0.186389940852004,0.627220118295992,0,0,0.10327921158011,0.083110729271894
5.26234513528946,0.186505931624685,0.62698813675063,0,0,0.10332771025224,0.0831782213724449
5.27068381705271,0.186621665192877,0.626756669614246,0,0,0.103376102038491,0.0832455631543858
5.27902249881597,0.186737142477193,0.626525715045615,0,0,0.103424387322462,0.0833127551547308
5.28736118057922,0.186852364393752,0.626295271212497,0,0,0.103472566485858,0.0833797979078937
5.29569986234248,0.186967331854212,0.626065336291576,0,0,0.103520639908509,0.0834466919457028
5.30403854410574,0.187082045765795,0.625835908468411,0,0,0.103568607968377,0.0835134377974177
5.31237722586899,0.187196507031312,0.625606985937377,0,0,0.103616471041568,0.0835800359897433
5.32071590763225,0.187310716549192,0.625378566901615,0,0,0.103664229502346,0.0836464870468463
5.3290545893955,0.187424675213511,0.625150649572978,0,0,0.103711883723142,0.0837127914903697
5.33739327115876,0.187538383914013,0.624923232171974,0,0,0.103759434074564,0.0837789498394488
5.34573195292201,0.18765184353614,0.62469631292772,0,0,0.103806880925415,0.0838449626107251
5.35407063468527,0.187765054961059,0.624469890077883,0,0,0.103854224642696,0.0839108303183624
5.36240931644853,0.187878019065682,0.624243961868637,0,0,0.103901465591621,0.0839765534740608
5.37074799821178,0.187990736722701,0.624018526554599,0,0,0.103948604135629,0.0840421325870713
5.37908667997504,0.188103208800605,0.623793582398789,0,0,0.103995640636394,0.0841075681642115
5.38742536173829,0.188215436163713,0.623569127672574,0,0,0.104042575453834,0.0841728607098789
5.39576404350155,0.188327419672191,0.623345160655619,0,0,0.104089408946125,0.0842380107260659
5.4041027252648,0.188439160182082,0.623121679635836,0,0,0.104136141469708,0.0843030187123742
5.41244140702806,0.188550658545332,0.622898682909337,0,0,0.104182773379303,0.0843678851660286
5.42078008879131,0.188661915609811,0.622676168780379,0,0,0.104229305027919,0.0844326105818912
5.42911877055457,0.188772932219338,0.622454135561323,0,0,0.104275736766862,0.0844971954524759
5.43745745231782,0.188883709213711,0.622232581572579,0,0,0.104322068945749,0.0845616402679618
5.44579613408108,0.188994247428721,0.622011505142559,0,0,0.104368301912513,0.084625945516207
5.45413481584434,0.189104547696183,0.621790904607633,0,0,0.104414436013421,0.0846901116827626
5.46247349760759,0.189214610843963,0.621570778312074,0,0,0.104460471593077,0.0847541392508862
5.47081217937085,0.18932443769599,0.621351124608021,0,0,0.104506408994434,0.0848180287015552
5.4791508611341,0.18943402907229,0.62113194185542,0,0,0.104552248558809,0.0848817805134808
5.48748954289736,0.189543385789005,0.62091322842199,0,0,0.104597990625885,0.0849453951631208
5.49582822466061,0.189652508658418,0.620694982683164,0,0,0.104643635533725,0.0850088731246928
5.50416690642387,0.189761398488972,0.620477203022056,0,0,0.104689183618784,0.0850722148701881
5.51250558818713,0.189870056085297,0.620259887829406,0,0,0.104734635215914,0.0851354208693838
5.52084426995038,0.189978482248232,0.620043035503536,0,0,0.104779990658376,0.0851984915898563
5.52918295171364,0.190086677774844,0.619826644450311,0,0,0.10482525027785,0.0852614274969943
5.53752163347689,0.190194643458457,0.619610713083087,0,0,0.104870414404445,0.0853242290540111
5.54586031524015,0.190302380088664,0.619395239822673,0,0,0.104915483366706,0.0853868967219579
5.55419899700341,0.19040988845136,0.619180223097281,0,0,0.104960457491624,0.0854494309597356
5.56253767876666,0.190517169328756,0.618965661342487,0,0,0.105005337104648,0.0855118322241085
5.57087636052991,0.190624223499407,0.618751553001186,0,0,0.105050122529692,0.0855741009697155
5.57921504229317,0.190731051738227,0.618537896523546,0,0,0.105094814089143,0.0856362376490834
5.58755372405643,0.190837654816513,0.618324690366975,0,0,0.105139412103874,0.0856982427126385
5.59589240581968,0.190944033501968,0.618111932996065,0,0,0.105183916893248,0.0857601166087195
5.60423108758294,0.191050188558721,0.617899622882559,0,0,0.105228328775132,0.0858218597835888
5.61256976934619,0.191156120747346,0.617687758505308,0,0,0.105272648065901,0.085883472681445
5.62090845110945,0.191261830824888,0.617476338350225,0,0,0.105316875080453,0.0859449557444348
5.62924713287271,0.191367319544875,0.617265360910249,0,0,0.10536101013221,0.0860063094126649
5.63758581463596,0.191472587657349,0.617054824685303,0,0,0.105405053533135,0.0860675341242135
5.64592449639922,0.191577635908875,0.61684472818225,0,0,0.105449005593733,0.0861286303151423
5.65426317816247,0.191682465042573,0.616635069914854,0,0,0.105492866623065,0.086189598419508
5.66260185992573,0.191787075798128,0.616425848403744,0,0,0.105536636928754,0.0862504388693736
5.67094054168898,0.191891468911817,0.616217062176367,0,0,0.105580316816996,0.0863111520948204
5.67927922345224,0.191995645116523,0.616008709766954,0,0,0.105623906592564,0.0863717385239589
5.68761790521549,0.19209960514176,0.615800789716481,0,0,0.10566740655882,0.0864321985829401
5.69595658697875,0.192203349713689,0.615593300572621,0,0,0.105710817017722,0.0864925326959672
5.70429526874201,0.19230687955514,0.615386240889719,0,0,0.105754138269834,0.0865527412853061
5.71263395050526,0.192410195385628,0.615179609228744,0,0,0.105797370614331,0.0866128247712972
5.72097263226852,0.192513297921374,0.614973404157252,0,0,0.105840514349008,0.0866727835723656
5.72931131403177,0.192616187875324,0.614767624249352,0,0,0.105883569770292,0.0867326181050326
5.73764999579503,0.192718865957169,0.614562268085662,0,0,0.105926537173243,0.0867923287839264
5.74598867755828,0.192821332873361,0.614357334253278,0,0,0.105969416851569,0.0868519160217926
5.75432735932154,0.192923589327133,0.614152821345733,0,0,0.106012209097628,0.0869113802295056
5.76266604108479,0.193025636018519,0.613948727962961,0,0,0.106054914202441,0.0869707218160784
5.77100472284805,0.193127473644369,0.613745052711262,0,0,0.106097532455695,0.0870299411886735
5.77934340461131,0.19322910289837,0.61354179420326,0,0,0.106140064145756,0.0870890387526139
5.78768208637456,0.193330524471063,0.613338951057875,0,0,0.10618250955967,0.0871480149113923
5.79602076813782,0.193431739049861,0.613136521900278,0,0,0.106224868983178,0.0872068700666829
5.80435944990107,0.193532747319067,0.612934505361866,0,0,0.106267142700716,0.0872656046183506
5.81269813166433,0.193633549959892,0.612732900080216,0,0,0.106309330995431,0.0873242189644614
5.82103681342758,0.193734147650472,0.612531704699056,0,0,0.106351434149179,0.087382713501293
5.82937549519084,0.193834541065885,0.612330917868229,0,0,0.106393452442541,0.0874410886233445
5.83771417695409,0.193934730878172,0.612130538243657,0,0,0.106435386154825,0.0874993447233466
5.84605285871735,0.194034717756347,0.611930564487307,0,0,0.106477235564075,0.0875574821922713
5.85439154048061,0.194134502366421,0.611730995267158,0,0,0.10651900094708,0.0876155014193416
5.86273022224386,0.194234085371418,0.611531829257165,0,0,0.106560682579375,0.0876734027920422
5.87106890400712,0.194333467431387,0.611333065137226,0,0,0.106602280735258,0.0877311866961283
5.87940758577037,0.194432649203424,0.611134701593152,0,0,0.106643795687789,0.0877888535156354
5.88774626753363,0.194531631341688,0.610936737316625,0,0,0.106685227708798,0.0878464036328895
5.89608494929688,0.194630414497413,0.610739171005174,0,0,0.106726577068897,0.0879038374285163
5.90442363106014,0.194728999318932,0.610542001362136,0,0,0.106767844037482,0.0879611552814501
5.9127623128234,0.194827386451686,0.610345227096628,0,0,0.106809028882742,0.0880183575689444
5.92110099458665,0.194925576538246,0.610148846923509,0,0,0.106850131871665,0.0880754446665803
5.92943967634991,0.195023570218323,0.609952859563354,0,0,0.106891153270046,0.0881324169482763
5.93777835811316,0.195121368128791,0.609757263742419,0,0,0.106932093342493,0.0881892747862972
5.94611703987642,0.195218970903697,0.609562058192606,0,0,0.106972952352434,0.0882460185512634
5.95445572163967,0.195316379174282,0.609367241651437,0,0,0.107013730562121,0.0883026486121601
5.96279440340293,0.19541359356899,0.60917281286202,0,0,0.107054428232643,0.0883591653363467
5.97113308516618,0.195510614713491,0.608978770573018,0,0,0.107095045623927,0.0884155690895647
5.97947176692944,0.195607443230692,0.608785113538616,0,0,0.107135582994744,0.0884718602359477
5.9878104486927,0.195704079740752,0.608591840518496,0,0,0.107176040602722,0.08852803913803
5.99614913045595,0.1958005248611,0.6083989502778,0,0,0.107216418704345,0.0885841061567551
6.00448781221921,0.195896779206449,0.608206441587103,0,0,0.107256717554964,0.0886400616514846
6.01282649398246,0.195992843388808,0.608014313222384,0,0,0.107296937408801,0.0886959059800073
6.02116517574572,0.196088718017504,0.607822563964992,0,0,0.107337078518957,0.0887516394985474
6.02950385750897,0.19618440369919,0.607631192601619,0,0,0.107377141137417,0.088807262561773
6.03784253927223,0.196279901037864,0.607440197924273,0,0,0.107417125515059,0.0888627755228052
6.04618122103549,0.196375210634879,0.607249578730241,0,0,0.107457031901654,0.0889181787332257
6.05451990279874,0.196470333088967,0.607059333822067,0,0,0.10749686054588,0.0889734725430863
6.062858584562,0.196565268996239,0.606869462007523,0,0,0.107536611695322,0.0890286573009165
6.07119726632525,0.196660018950213,0.606679962099574,0,0,0.107576285596481,0.0890837333537318
6.07953594808851,0.196754583541822,0.606490832916356,0,0,0.10761588249478,0.0891387010470423
6.08787462985176,0.196848963359429,0.606302073281143,0,0,0.107655402634567,0.0891935607248612
6.09621331161502,0.196943158988839,0.606113682022322,0,0,0.107694846259127,0.0892483127297116
6.10455199337828,0.197037171013318,0.605925657973364,0,0,0.107734213610682,0.0893029574026365
6.11289067514153,0.197131000013603,0.605737999972793,0,0,0.107773504930398,0.0893574950832054
6.12122935690479,0.197224646567917,0.605550706864166,0,0,0.107812720458395,0.0894119261095225
6.12956803866804,0.197318111251982,0.605363777496036,0,0,0.107851860433747,0.0894662508182353
6.1379067204313,0.197411394639034,0.605177210721933,0,0,0.107890925094492,0.0895204695445421
6.14624540219455,0.197504497299835,0.604991005400331,0,0,0.107929914677635,0.0895745826221997
6.15458408395781,0.197597419802687,0.604805160394626,0,0,0.107968829419156,0.0896285903835312
6.16292276572106,0.197690162713449,0.604619674573103,0,0,0.108007669554014,0.0896824931594342
6.17126144748432,0.197782726595541,0.604434546808917,0,0,0.108046435316154,0.0897362912793876
6.17960012924758,0.19787511200997,0.60424977598006,0,0,0.108085126938509,0.0897899850714603
6.18793881101083,0.19796731951533,0.60406536096934,0,0,0.108123744653012,0.089843574862318
6.19627749277409,0.198059349667826,0.603881300664348,0,0,0.108162288690595,0.0898970609772312
6.20461617453734,0.19815120302128,0.603697593957441,0,0,0.108200759281197,0.0899504437400823
6.2129548563006,0.198242880127145,0.603514239745711,0,0,0.108239156653771,0.0900037234733733
6.22129353806385,0.198334381534521,0.603331236930958,0,0,0.108277481036288,0.0900569004982333
6.22963221982711,0.198425707790166,0.603148584419667,0,0,0.108315732655741,0.0901099751344255
6.23797090159037,0.198516859438507,0.602966281122986,0,0,0.108353911738152,0.0901629477003546
6.24630958335362,0.198607837021653,0.602784325956694,0,0,0.108392018508578,0.0902158185130745
6.25464826511688,0.198698641079409,0.602602717841181,0,0,0.108430053191114,0.0902685878882948
6.26298694688013,0.198789272149289,0.602421455701423,0,0,0.1084680160089,0.0903212561403889
6.27132562864339,0.198879730766524,0.602240538466952,0,0,0.108505907184124,0.0903738235823996
6.27966431040664,0.198970017464079,0.602059965071842,0,0,0.108543726938031,0.0904262905260481
6.2880029921699,0.199060132772663,0.601879734454674,0,0,0.108581475490924,0.0904786572817393
6.29634167393316,0.199150077220741,0.601699845558518,0,0,0.108619153062171,0.09053092415857
6.30468035569641,0.199239851334546,0.601520297330908,0,0,0.108656759870211,0.0905830914643351
6.31301903745967,0.199329455638092,0.601341088723817,0,0,0.108694296132557,0.0906351595055349
6.32135771922292,0.199418890653183,0.601162218693635,0,0,0.108731762065801,0.0906871285873816
6.32969640098618,0.199508156899429,0.600983686201142,0,0,0.108769157885622,0.0907389990138069
6.33803508274943,0.199597254894255,0.600805490211491,0,0,0.108806483806788,0.0907907710874671
6.34637376451269,0.199686185152911,0.600627629694178,0,0,0.108843740043159,0.0908424451097521
6.35471244627594,0.199774948188488,0.600450103623023,0,0,0.108880926807698,0.0908940213807902
6.3630511280392,0.199863544511926,0.600272910976147,0,0,0.108918044312471,0.0909455001994555
6.37138980980246,0.199951974632027,0.600096050735947,0,0,0.108955092768652,0.0909968818633745
6.37972849156571,0.200040239055462,0.599919521889075,0,0,0.10899207238653,0.0910481666689326
6.38806717332897,0.200128338286792,0.599743323426416,0,0,0.109028983375512,0.0910993549112805
6.39640585509222,0.200216272828469,0.599567454343062,0,0,0.109065825944128,0.0911504468843409
6.40474453685548,0.200304043180851,0.599391913638297,0,0,0.109102600300037,0.0912014428808146
6.41308321861873,0.200391649842216,0.599216700315568,0,0,0.109139306650029,0.0912523431921874
6.42142190038199,0.200479093308767,0.599041813382466,0,0,0.109175945200032,0.0913031481087357
6.42976058214524,0.200566374074648,0.598867251850704,0,0,0.109212516155115,0.0913538579195334
6.4380992639085,0.200653492631952,0.598693014736096,0,0,0.109249019719494,0.0914044729124584
6.44643794567176,0.200740449470734,0.598519101058533,0,0,0.109285456096535,0.0914549933741978
6.45477662743501,0.200827245079017,0.598345509841967,0,0,0.109321825488761,0.0915054195902553
6.46311530919827,0.200913879942809,0.598172240114382,0,0,0.109358128097852,0.0915557518449565
6.47145399096152,0.20100035454611,0.597999290907781,0,0,0.109394364124654,0.0916059904214556
6.47979267272478,0.201086669370921,0.597826661258158,0,0,0.10943053376918,0.0916561356017407
6.48813135448803,0.201172824897259,0.597654350205482,0,0,0.109466637230618,0.0917061876666409
6.49647003625129,0.201258821603163,0.597482356793675,0,0,0.109502674707331,0.0917561468958313
6.50480871801454,0.201344659964705,0.59731068007059,0,0,0.109538646396865,0.0918060135678398
6.5131473997778,0.201430340456004,0.597139319087993,0,0,0.109574552495951,0.0918557879600524
6.52148608154106,0.201515863549231,0.596968272901539,0,0,0.109610393200511,0.0919054703487193
6.52982476330431,0.201601229714622,0.596797540570756,0,0,0.109646168705661,0.0919550610089611
6.53816344506757,0.201686439420489,0.596627121159023,0,0,0.109681879205714,0.092004560214774
6.54650212683082,0.201771493133224,0.596457013733551,0,0,0.109717524894188,0.092053968239036
6.55484080859408,0.20185639131732,0.59628721736536,0,0,0.109753105963807,0.0921032853535126
6.56317949035733,0.201941134435368,0.596117731129263,0,0,0.109788622606506,0.0921525118288624
6.57151817212059,0.202025722948077,0.595948554103846,0,0,0.109824075013434,0.0922016479346429
6.57985685388385,0.202110157314278,0.595779685371445,0,0,0.109859463374961,0.092250693939316
6.5881955356471,0.202194437990933,0.595611124018133,0,0,0.10989478788068,0.092299650110254
6.59653421741036,0.202278565433154,0.595442869133693,0,0,0.109930048719409,0.0923485167137444
6.60487289917361,0.202362540094197,0.595274919811607,0,0,0.1099652460792,0.0923972940149962
6.61321158093687,0.202446362425484,0.595107275149031,0,0,0.110000380147339,0.0924459822781451
6.62155026270012,0.202530032876611,0.594939934246778,0,0,0.110035451110352,0.0924945817662592
6.62988894446338,0.20261355189535,0.5947728962093,0,0,0.110070459154006,0.0925430927413436
6.63822762622664,0.202696919927665,0.594606160144669,0,0,0.110105404463318,0.0925915154643471
6.64656630798989,0.202780137417721,0.594439725164558,0,0,0.110140287222554,0.0926398501951667
6.65490498975315,0.202863204807888,0.594273590384224,0,0,0.110175107615235,0.092688097192653
6.6632436715164,0.202946122538757,0.594107754922487,0,0,0.110209865824141,0.0927362567146158
6.67158235327966,0.203028891049143,0.593942217901715,0,0,0.110244562031313,0.0927843290178293
6.67992103504291,0.203111510776098,0.593776978447804,0,0,0.110279196418061,0.0928323143580373
6.68825971680617,0.20319398215492,0.59361203569016,0,0,0.110313769164962,0.0928802129899582
6.69659839856942,0.203276305619159,0.593447388761682,0,0,0.110348280451868,0.0929280251672904
6.70493708033268,0.203358481600627,0.593283036798746,0,0,0.110382730457909,0.0929757511427178
6.71327576209594,0.203440510529409,0.593118978941182,0,0,0.110417119361495,0.093023391167914
6.72161444385919,0.203522392833869,0.592955214332262,0,0,0.110451447340321,0.0930709454935484
6.72995312562245,0.20360412894066,0.59279174211868,0,0,0.110485714571369,0.0931184143692906
6.7382918073857,0.203685719274733,0.592628561450535,0,0,0.110519921230917,0.0931657980438154
6.74663048914896,0.203767164259343,0.592465671481314,0,0,0.110554067494534,0.0932130967648086
6.75496917091221,0.203848464316062,0.592303071367875,0,0,0.110588153537092,0.0932603107789707
6.76330785267547,0.203929619864785,0.59214076027043,0,0,0.110622179532762,0.093307440332023
6.77164653443873,0.204010631323735,0.591978737352529,0,0,0.110656145655024,0.0933544856687118
6.77998521620198,0.204091499109481,0.591817001781039,0,0,0.110690052076667,0.0934014470328135
6.78832389796524,0.204172223636933,0.591655552726134,0,0,0.110723898969793,0.0934483246671396
6.79666257972849,0.204252805319363,0.591494389361274,0,0,0.110757686505822,0.0934951188135413
6.80500126149175,0.204333244568405,0.591333510863189,0,0,0.110791414855492,0.0935418297129141
6.813339943255,0.204413541794069,0.591172916411862,0,0,0.110825084188866,0.0935884576052033
6.82167862501826,0.204493697404741,0.591012605190519,0,0,0.110858694675333,0.0936350027294077
6.83001730678151,0.2045737118072,0.590852576385601,0,0,0.110892246483614,0.0936814653235853
6.83835598854477,0.204653585406621,0.590692829186758,0,0,0.110925739781763,0.0937278456248575
6.84669467030803,0.204733318606584,0.590533362786831,0,0,0.110959174737171,0.0937741438694134
6.85503335207128,0.204812911809084,0.590374176381831,0,0,0.110992551516569,0.0938203602925152
6.86337203383454,0.204892365414535,0.59021526917093,0,0,0.111025870286033,0.0938664951285021
6.87171071559779,0.204971679821779,0.590056640356442,0,0,0.111059131210983,0.0939125486107954
6.88004939736105,0.205050855428097,0.589898289143806,0,0,0.111092334456194,0.0939585209719026
6.8883880791243,0.205129892629213,0.589740214741574,0,0,0.111125480185791,0.0940044124434223
6.89672676088756,0.205208791819305,0.589582416361391,0,0,0.111158568563256,0.0940502232560483
6.90506544265081,0.205287553391007,0.589424893217986,0,0,0.111191599751433,0.0940959536395743
6.91340412441407,0.205366177735425,0.58926764452915,0,0,0.111224573912526,0.0941416038228985
6.92174280617733,0.205444665242137,0.589110669515727,0,0,0.111257491208109,0.0941871740340274
6.93008148794058,0.205523016299204,0.588953967401592,0,0,0.111290351799123,0.0942326645000809
6.93842016970384,0.205601231293177,0.588797537413646,0,0,0.111323155845881,0.0942780754472962
6.94675885146709,0.205679310609107,0.588641378781787,0,0,0.111355903508074,0.0943234071010322
6.95509753323035,0.205757254630544,0.588485490738912,0,0,0.11138859494477,0.0943686596857741
6.9634362149936,0.205835063739557,0.588329872520886,0,0,0.11142123031442,0.094413833425137
6.97177489675686,0.20591273831673,0.58817452336654,0,0,0.111453809774859,0.0944589285418709
6.98011357852012,0.205990278741175,0.588019442517651,0,0,0.11148633348331,0.0945039452578648
6.98845226028337,0.206067685390538,0.587864629218924,0,0,0.111518801596388,0.0945488837941501
6.99679094204663,0.206144958641006,0.587710082717988,0,0,0.1115512142701,0.0945937443709061
7.00512962380988,0.206222098867315,0.587555802265371,0,0,0.111583571659852,0.0946385272074629
7.01346830557314,0.206299106442755,0.58740178711449,0,0,0.111615873920449,0.0946832325223065
7.02180698733639,0.20637598173918,0.58724803652164,0,0,0.111648121206098,0.094727860533082
7.03014566909965,0.206452725127013,0.587094549745975,0,0,0.111680313670414,0.0947724114565987
7.0384843508629,0.206529336975251,0.586941326049498,0,0,0.111712451466418,0.0948168855088332
7.04682303262616,0.206605817651479,0.586788364697042,0,0,0.111744534746545,0.0948612829049342
7.05516171438942,0.206682167521869,0.586635664956263,0,0,0.111776563662642,0.0949056038592259
7.06350039615267,0.206758386951189,0.586483226097622,0,0,0.111808538365977,0.0949498485852124
7.07183907791593,0.206834476302814,0.586331047394371,0,0,0.111840459007233,0.0949940172955815
7.08017775967918,0.206910435938729,0.586179128122541,0,0,0.111872325736521,0.0950381102022085
7.08851644144244,0.206986266219535,0.586027467560931,0,0,0.111904138703374,0.0950821275161606
7.09685512320569,0.207061967504457,0.585876064991086,0,0,0.111935898056757,0.0951260694477002
7.10519380496895,0.207137540151352,0.585724919697296,0,0,0.111967603945063,0.0951699362062891
7.11353248673221,0.207212984516713,0.585574030966573,0,0,0.111999256516121,0.0952137280005925
7.12187116849546,0.207288300955679,0.585423398088641,0,0,0.112030855917197,0.0952574450384823
7.13020985025872,0.207363489822038,0.585273020355925,0,0,0.112062402294996,0.0953010875270415
7.13854853202197,0.207438551468233,0.585122897063534,0,0,0.112093895795666,0.0953446556725677
7.14688721378523,0.207513486245374,0.584973027509251,0,0,0.112125336564798,0.0953881496805767
7.15522589554848,0.20758829450324,0.584823410993521,0,0,0.112156724747433,0.0954315697558064
7.16356457731174,0.207662976590283,0.584674046819434,0,0,0.112188060488062,0.095474916102221
7.171903259075,0.207737532853642,0.584524934292717,0,0,0.112219343930628,0.0955181889230135
7.18024194083825,0.207811963639141,0.584376072721719,0,0,0.11225057521853,0.0955613884206109
7.18858062260151,0.207886269291302,0.584227461417397,0,0,0.112281754494625,0.0956045147966763
7.19691930436476,0.207960450153347,0.584079099693307,0,0,0.112312881901232,0.0956475682521142
7.20525798612802,0.208034506567205,0.58393098686559,0,0,0.112343957580133,0.0956905489870722
7.21359666789127,0.208108438873521,0.583783122252958,0,0,0.112374981672574,0.0957334572009464
7.22193534965453,0.208182247411658,0.583635505176685,0,0,0.112405954319273,0.0957762930923839
7.23027403141778,0.208255932519704,0.583488134960593,0,0,0.112436875660417,0.0958190568592867
7.23861271318104,0.208329494534481,0.583341010931038,0,0,0.112467745835666,0.0958617486988151
7.2469513949443,0.208402933791549,0.583194132416902,0,0,0.112498564984158,0.0959043688073911
7.25529007670755,0.208476250625211,0.583047498749579,0,0,0.112529333244508,0.0959469173807026
7.26362875847081,0.20854944536852,0.58290110926296,0,0,0.112560050754814,0.0959893946137057
7.27196744023406,0.208622518353286,0.582754963293429,0,0,0.112590717652656,0.0960318007006294
7.28030612199732,0.208695469910079,0.582609060179842,0,0,0.112621334075101,0.0960741358349782
7.28864480376057,0.208768300368238,0.582463399263523,0,0,0.112651900158703,0.0961164002095354
7.29698348552383,0.208841010055877,0.582317979888246,0,0,0.11268241603951,0.0961585940163674
7.30532216728708,0.208913599299886,0.58217280140023,0,0,0.112712881853059,0.096200717446826
7.31366084905034,0.20898606842594,0.58202786314812,0,0,0.112743297734387,0.0962427706915529
7.3219995308136,0.209058417758508,0.581883164482984,0,0,0.112773663818026,0.0962847539404817
7.33033821257685,0.209130647620854,0.581738704758293,0,0,0.112803980238011,0.0963266673828425
7.33867689434011,0.209202758335042,0.581594483329915,0,0,0.112834247127878,0.0963685112071642
7.34701557610336,0.209274750221947,0.581450499556106,0,0,0.112864464620669,0.0964102856012784
7.35535425786662,0.209346623601256,0.581306752797489,0,0,0.112894632848933,0.0964519907523227
7.36369293962987,0.209418378791472,0.581163242417055,0,0,0.11292475194473,0.0964936268467431
7.37203162139313,0.209490016109929,0.581019967780142,0,0,0.11295482203963,0.0965351940702985
7.38037030315638,0.209561535872784,0.580876928254433,0,0,0.112984843264721,0.0965766926080628
7.38870898491964,0.209632938395033,0.580734123209935,0,0,0.113014815750604,0.0966181226444287
7.3970476666829,0.209704223990512,0.580591552018977,0,0,0.113044739627401,0.0966594843631106
7.40538634844615,0.209775392971903,0.580449214056194,0,0,0.113074615024755,0.0967007779471482
7.41372503020941,0.209846445650741,0.580307108698518,0,0,0.113104442071832,0.0967420035789087
7.42206371197266,0.209917382337416,0.580165235325168,0,0,0.113134220897325,0.096783161440091
7.43040239373592,0.209988203341182,0.580023593317636,0,0,0.113163951629453,0.0968242517117282
7.43874107549917,0.210058908970158,0.579882182059684,0,0,0.113193634395968,0.0968652745741907
7.44707975726243,0.210129499531339,0.579741000937321,0,0,0.11322326932415,0.0969062302071895
7.45541843902569,0.210199975330597,0.579600049338807,0,0,0.113252856540818,0.0969471187897789
7.46375712078894,0.210270336672684,0.579459326654632,0,0,0.113282396172324,0.0969879405003601
7.4720958025522,0.210340583861246,0.579318832277508,0,0,0.113311888344562,0.0970286955166834
7.48043448431545,0.210410717198818,0.579178565602365,0,0,0.113341333182966,0.0970693840158521
7.48877316607871,0.210480736986835,0.579038526026329,0,0,0.113370730812511,0.0971100061743247
7.49711184784196,0.210550643525638,0.578898712948724,0,0,0.113400081357719,0.0971505621679186
7.50545052960522,0.210620437114473,0.578759125771054,0,0,0.113429384942661,0.0971910521718123
7.51378921136848,0.210690118051503,0.578619763896995,0,0,0.113458641690954,0.0972314763605488
7.52212789313173,0.210759686633806,0.578480626732387,0,0,0.113487851725768,0.0972718349080384
7.53046657489499,0.210829143157389,0.578341713685222,0,0,0.113517015169827,0.0973121279875619
7.53880525665824,0.210898487917184,0.578203024165633,0,0,0.113546132145411,0.0973523557717726
7.5471439384215,0.210967721207057,0.578064557585887,0,0,0.113575202774356,0.0973925184327003
7.55548262018475,0.211036843319814,0.577926313360373,0,0,0.11360422717806,0.0974326161417535
7.56382130194801,0.211105854547202,0.577788290905596,0,0,0.11363320547748,0.0974726490697222
7.57215998371126,0.211174755179919,0.577650489640161,0,0,0.113662137793139,0.097512617386781
7.58049866547452,0.211243545507615,0.577512908984769,0,0,0.113691024245124,0.0975525212624916
7.58883734723778,0.211310108228042,0.57734978085943,0,3.00026844854092E-05,0.113718793596241,0.0975913146318013
7.59717602900103,0.211374728931524,0.577164575283569,0,8.59668533835517E-05,0.113745590362214,0.0976291385693093
7.60551471076429,0.211438032546538,0.576964893321238,0,0.000159041585685429,0.113771730724361,0.0976663018221773
7.61385339252754,0.211500241529609,0.57675343941548,0,0.000246077525301606,0.113797327229134,0.0977029143004753
7.6221920742908,0.21156148559354,0.576531789827414,0,0.000345238985505309,0.113822445496384,0.0977390400971565
7.63053075605405,0.211621853132906,0.576301018268691,0,0.000455275465497582,0.113847130238999,0.0977747228939064
7.63886943781731,0.211681409726898,0.576061920986243,0,0.000575259559960172,0.113871414624947,0.0978099951019512
7.64720811958057,0.211740206744685,0.575815121437058,0,0.000704465073571714,0.11389532463148,0.0978448821132052
7.65554680134382,0.211798285981417,0.575561126675415,0,0.000842301361750672,0.113918881390949,0.0978794045904677
7.66388548310708,0.211855682411736,0.575300360840446,0,0.000988274336082641,0.113942102584103,0.0979135798276324
7.67222416487033,0.211912425943978,0.575033186488349,0,0.0011419616236956,0.113965003327745,0.0979474226162328
7.68056284663359,0.211968542598669,0.574759918922121,0,0.00130299588054049,0.113987596771084,0.0979809458275856
7.68890152839684,0.212024055333957,0.574480836227112,0,0.00147105310497372,0.114009894513436,0.0980141608205206
7.6972402101601,0.212078984643534,0.574196186539792,0,0.00164584417314076,0.114031906906805,0.0980470777367286
7.70557889192335,0.212133349001971,0.573906193460748,0,0.00182710853531031,0.114053643281242,0.0980797057207286
7.71391757368661,0.212187165204225,0.573611060180813,0,0.00201460941073754,0.114075112116665,0.0981120530875593
7.72225625544987,0.212240448629654,0.573310972689364,0,0.00220813005132774,0.114096321176469,0.0981441274531848
7.73059493721312,0.212293213450895,0.573006102312052,0,0.0024074707861583,0.114117277613237,0.0981759358376576
7.73893361897638,0.212345472801583,0.572696607748329,0,0.00261244664850554,0.114137988053625,0.0982074847479583
7.74727230073963,0.212397238912825,0.572382636728962,0,0.00282288544538759,0.11415845866743,0.0982387802453955
7.75561098250289,0.212448523225533,0.572064327380214,0,0.00303862616871937,0.114178695224448,0.0982698280010854
7.76394966426614,0.21249933648386,0.571741809358294,0,0.00325951767398554,0.114198703141763,0.0983006333420972
7.7722883460294,0.212549688813645,0.571415204801618,0,0.0034854175710928,0.114218487523452,0.0983312012901925
7.78062702779265,0.212599589788828,0.571084629136893,0,0.00371619128545126,0.114238053194203,0.0983615365946249
7.78896570955591,0.212649048488114,0.57075019176669,0,0.00395171125708314,0.114257404727992,0.0983916437601211
7.79730439131917,0.212698073543654,0.570411996660027,0,0.00419185625266615,0.114276546472732,0.0984215270709212
7.80564307308242,0.212746673183133,0.570070142862894,0,0.0044365107708396,0.114295482571571,0.0984511906115617
7.81398175484568,0.212794855266377,0.569724724942159,0,0.00468556452508749,0.114314216981425,0.0984806382849518
7.82232043660893,0.212842627317359,0.569375833373627,0,0.00493891199165546,0.114332753489181,0.0985098738281778
7.83065911837219,0.212889996552326,0.569023554883,0,0.00519645201234781,0.114351095725934,0.0985389008263919
7.83899780013544,0.212936969904636,0.568667972746812,0,0.00545808744391563,0.114369247179563,0.0985677227250733
7.8473364818987,0.212983554046774,0.568309167059216,0,0.00572372484723696,0.114387211205873,0.0985963428409004
7.85567516366196,0.21302975540995,0.567947214969429,0,0.00599327421067014,0.114404991038522,0.0986247643714281
7.86401384542521,0.213075580201625,0.567582190893865,0,0.00626664870288528,0.114422589797888,0.0986529904037363
7.87235252718847,0.213121034421206,0.567214166706318,0,0.00654376445126965,0.114440010499022,0.0986810239221843
7.88069120895172,0.213166123874189,0.566843211909036,0,0.00682454034258649,0.114457256058801,0.0987088678153877
7.88902989071498,0.213210854184903,0.566469393787091,0,0.00710889784310238,0.114474329302389,0.0987365248825144
7.89736857247823,0.213255230808064,0.56609277754806,0,0.00739676083581176,0.11449123296908,0.0987639978389842
7.90570725424149,0.213299259039243,0.565713426448801,0,0.00768805547271339,0.114507969717603,0.0987912893216401
7.91404593600475,0.213342944024409,0.565331401910788,0,0.00798271004039512,0.114524542130952,0.0988184018934565
7.922384617768,0.213386290768622,0.564946763625317,0,0.00828065483743946,0.11454095272079,0.0988453380478317
7.93072329953126,0.213429304143992,0.564559569649697,0,0.00858182206231853,0.114557203931476,0.0988721002125155
7.93906198129451,0.213471988896964,0.564169876495381,0,0.00888614571068742,0.114573298143761,0.0988986907532064
7.94740066305777,0.213514349655023,0.563777739208906,0,0.00919356148104612,0.114589237678169,0.0989251119768559
7.95573934482102,0.213556390932839,0.563383211446383,0,0.0095040066879373,0.11460502479813,0.0989513661347113
7.96407802658428,0.213598117137961,0.562986345542145,0,0.00981742018193152,0.114620661712845,0.0989774554251173
7.97241670834753,0.213639532576061,0.562587192572197,0,0.0101337422756806,0.114636150579954,0.0990033819961077
7.98075539011079,0.21368064145579,0.562185802412887,0,0.0104529146755319,0.11465149350799,0.0990291479478015
7.98909407187405,0.213721447893282,0.561782223795331,0,0.0107748804181036,0.114666692558659,0.0990547553346242
7.9974327536373,0.213761955916329,0.561376504355922,0,0.0110995838114184,0.114681749748959,0.0990802061673711
8.00577143540056,0.213802169468275,0.560968690683305,0,0.0114269703801449,0.114696667053151,0.0991055024151253
8.01411011716381,0.213842092411628,0.560558828362135,0,0.0117569868146088,0.114711446404586,0.0991306460070435
8.02244879892707,0.213881728531443,0.560146962013891,0,0.0120895809232221,0.114726089697422,0.0991556388340224
8.03078748069032,0.213921081538472,0.559733135335001,0,0.0124247015880552,0.114740598788218,0.0991804827502547
8.03912616245358,0.213960155072113,0.559317391132494,0,0.0127622987232805,0.114754975497429,0.0992051795746837
8.04746484421684,0.213998952703171,0.558899771357418,0,0.01310232323624,0.114769221610805,0.0992297310923666
8.05580352598009,0.214037477936454,0.558480317136144,0,0.0134447269909487,0.114783338880702,0.0992541390557514
8.06414220774335,0.214075734213191,0.558059068799806,0,0.0137894627738112,0.114797329027315,0.0992784051858768
8.0724808895066,0.214113724913333,0.557636065911941,0,0.0141364842613939,0.114811193739834,0.0993025311734989
8.08081957126986,0.214151453357687,0.557211347294531,0,0.0144857459900952,0.114824934677535,0.0993265186801523
8.08915825303311,0.214188922809953,0.556784951052536,0,0.0148372033275566,0.114838553470805,0.0993503693391486
8.09749693479637,0.21422613647863,0.556356914597043,0,0.0151908124456969,0.114852051722111,0.0993740847565188
8.10583561655962,0.214263097518815,0.555927274667128,0,0.0155465302952426,0.114865431006911,0.0993976665119032
8.11417429832288,0.214299809033911,0.555496067350528,0,0.0159043145816495,0.114878692874521,0.0994211161593907
8.12251298008614,0.214336274077242,0.55506332810321,0,0.0162641237423057,0.114891838848928,0.0994444352283149
8.13085166184939,0.214372495653571,0.554629091767908,0,0.0166259169249509,0.114904870429565,0.0994676252240057
8.13919034361265,0.21440847672055,0.554193392591707,0,0.0169896539671926,0.114917789092046,0.099490687628504
8.1475290253759,0.214444220190096,0.553756264242736,0,0.017355295377072,0.114930596288859,0.099513623901237
8.15586770713916,0.214479728929686,0.553317739826033,0,0.0177228023145939,0.114943293450025,0.0995364354796618
8.16420638890241,0.214515005763604,0.552877851898631,0,0.0180921365741615,0.114955881983728,0.0995591237798756
8.17254507066567,0.21455005347411,0.552436632483927,0,0.0184632605678539,0.114968363276913,0.0995816901971965
8.18088375242892,0.214584874802567,0.551994113085371,0,0.0188361373094948,0.11498073869585,0.0996041361067166
8.18922243419218,0.214619472450509,0.551550324699523,0,0.0192107303994595,0.11499300958668,0.0996264628638284
8.19756111595544,0.214653849080656,0.551105297828516,0,0.0195870040101724,0.115005177275928,0.0996486718047281
8.20589979771869,0.214688007317892,0.55065906249197,0,0.0199649228722471,0.115017243070997,0.0996707642468938
8.21423847948195,0.214721949750186,0.550211648238378,0,0.0203444522612503,0.115029208260641,0.0996927414895446
8.22257716124521,0.214755678929489,0.549763084156005,0,0.0207255579850181,0.115041074115411,0.0997146048140771
8.23091584300846,0.214789197372574,0.549313398883332,0,0.0211082063715217,0.115052841888088,0.0997363554844856
8.23925452477171,0.214822507561855,0.548862620619057,0,0.0214923642572325,0.115064512814094,0.0997579947477612
8.24759320653497,0.214855611946165,0.54841077713171,0,0.0218779989759602,0.115076088111888,0.0997795238342773
8.25593188829823,0.214888512941501,0.547957895768853,0,0.0222650783481461,0.115087568983344,0.0998009439581569
8.26427057006148,0.21492121293174,0.547504003465957,0,0.0226535706705637,0.115098956614114,0.0998222563176258
8.27260925182474,0.214953714269329,0.547049126754911,0,0.023043444706432,0.115110252173976,0.0998434620953526
8.28094793358799,0.214986019275945,0.546593291772219,0,0.0234346696758915,0.115121456817171,0.0998645624587735
8.28928661535125,0.21501813024313,0.546136524266894,0,0.0238272152468462,0.115132571682724,0.0998855585604058
8.2976252971145,0.215050049432904,0.54567884960807,0,0.0242210515261234,0.115143597894754,0.09990645153815
8.30596397887776,0.215081779078349,0.545220292792332,0,0.0246161490509691,0.115154536562771,0.099927242515579
8.31430266064102,0.215113321384185,0.544760878450807,0,0.0250124787808242,0.115165388781966,0.0999479326022183
8.32264134240427,0.215144678527304,0.544300630855986,0,0.0254100120894059,0.115176155633489,0.0999685228938152
8.33098002416753,0.21517585265731,0.543839573928346,0,0.0258087207570336,0.115186838184711,0.0999890144725988
8.33931870593078,0.21520684589702,0.543377731242735,0,0.0262085769632263,0.115197437489488,0.100009408407531
8.34765738769404,0.215237660342956,0.542915126034552,0,0.0266095532795371,0.115207954588407,0.100029705754548
8.35599606945729,0.215268298065824,0.542451781205739,0,0.0270116226626136,0.115218390509027,0.100049907556796
8.36433475122055,0.215298761110971,0.54198771933058,0,0.0274147584474775,0.115228746266114,0.100070014844857
8.3726734329838,0.21532905149883,0.541522962661322,0,0.0278189343410175,0.115239022861864,0.100090028636967
8.38101211474706,0.215359171225351,0.541057533133634,0,0.0282241244156647,0.115249221286121,0.10010994993923
8.38935079651031,0.215389122262412,0.540591452371898,0,0.0286303031032774,0.115259342516592,0.10012977974582
8.39768947827357,0.215418906558235,0.540124741694357,0,0.0290374451891734,0.115269387519049,0.100149519039186
8.40602816003683,0.215448526037765,0.539657422118103,0,0.0294455258063672,0.115279357247525,0.10016916879024
8.41436684180008,0.215477982603059,0.539189514363948,0,0.0298545204299338,0.115289252644514,0.100188729958545
8.42270552356334,0.215507278133653,0.538721038861136,0,0.0302644048715584,0.115299074641153,0.1002082034925
8.43104420532659,0.215536414486916,0.538252015751955,0,0.0306751552742122,0.115308824157402,0.100227590329515
8.43938288708985,0.215565393498407,0.53778246489621,0,0.0310867481069751,0.115318502102226,0.100246891396181
8.44772156885311,0.215594216982205,0.537312405875591,0,0.0314991601599986,0.115328109373766,0.10026610760844
8.45606025061636,0.215622886731244,0.536841857997931,0,0.0319123685395803,0.115337646859499,0.100285239871745
8.46439893237962,0.215651404517634,0.536370840301344,0,0.0323263506633877,0.115347115436413,0.100304289081222
8.47273761414287,0.21567977209297,0.535899371558288,0,0.0327410842557732,0.115356515971152,0.100323256121818
8.48107629590613,0.215707991188636,0.535427470279513,0,0.0331565473432146,0.11536584932018,0.100342141868456
8.48941497766938,0.215736063516109,0.534955154717915,0,0.033572718249866,0.11537511632993,0.10036094718618
8.49775365943264,0.215763990767241,0.534482442872316,0,0.0339895755932021,0.115384317836944,0.100379672930297
8.50609234119589,0.215791774614541,0.534009352491151,0,0.0344070982797676,0.115393454668025,0.100398319946516
8.51443102295915,0.215819416711455,0.533535901076065,0,0.0348252655010252,0.115402527640371,0.100416889071084
8.52276970472241,0.215846918692633,0.53306210588545,0,0.0352440567292848,0.115411537561712,0.10043538113092
8.53110838648566,0.21587428217419,0.532587983937889,0,0.0356634517137327,0.115420485230446,0.100453796943743
8.53944706824892,0.215901508753963,0.532113552015543,0,0.036083430476532,0.115429371435766,0.100472137318197
8.54778575001217,0.215928600011767,0.531638826667454,0,0.0365039733090127,0.115438196957788,0.100490403053979
8.55612443177543,0.215955557509633,0.53116382421279,0,0.0369250607679443,0.115446962567677,0.100508594941956
8.56446311353868,0.215982382792052,0.530688560744027,0,0.0373466736718686,0.115455669027765,0.100526713764287
8.57280179530194,0.216009077386211,0.530213052130059,0,0.0377687930975178,0.115464317091677,0.100544760294535
8.58114047706519,0.216035642802221,0.529737314019262,0,0.0381914003762963,0.115472907504438,0.100562735297783
8.58947915882845,0.216062080533341,0.529261361842482,0,0.038614477090835,0.115481441002596,0.100580639530746
8.59781784059171,0.216088392056204,0.528785210815989,0,0.0390380050716032,0.115489918314328,0.100598473741875
8.60615652235496,0.216114578831027,0.528308875944355,0,0.0394619663935924,0.115498340159555,0.100616238671471
8.61449520411822,0.216140642301826,0.5278323720233,0,0.0398863433730476,0.115506707250044,0.100633935051783
8.62283388588148,0.216166583896629,0.527355713642468,0,0.040311118564274,0.115515020289515,0.100651563607114
8.63117256764473,0.216192405027669,0.526878915188173,0,0.0407362747564886,0.115523279973747,0.100669125053922
8.63951124940798,0.216218107091596,0.526401990846081,0,0.0411617949707281,0.115531486990678,0.100686620100917
8.64784993117124,0.216243691469662,0.525924954603864,0,0.0415876624568124,0.115539642020503,0.100704049449159
8.65618861293449,0.216269159527927,0.525447820253788,0,0.0420138606903591,0.115547745735774,0.100721413792152
8.66452729469775,0.216294512617435,0.524970601395279,0,0.0424403733698522,0.115555798801495,0.10073871381594
8.67286597646101,0.216319752074411,0.524493311437436,0,0.0428671844137424,0.115563801875215,0.100755950199196
8.68120465822426,0.216344879220439,0.524015963601496,0,0.0432942779576254,0.115571755607125,0.100773123613314
8.68954333998752,0.216369895362643,0.52353857092329,0,0.0437216383514246,0.115579660640144,0.100790234722498
8.69788202175077,0.216394801793861,0.523061146255615,0,0.0441492501566636,0.115587517610012,0.100807284183848
8.70622070351403,0.216419599792822,0.522583702270616,0,0.0445770981437389,0.115595327145375,0.100824272647447
8.71455938527729,0.216444290624321,0.52210625146209,0,0.0450051672892692,0.115603089867876,0.100841200756444
8.72289806704054,0.216468875539374,0.521628806147792,0,0.0454334427734598,0.115610806392237,0.100858069147137
8.7312367488038,0.216493355775401,0.521151378471675,0,0.0458619099775243,0.115618477326342,0.100874878449058
8.73957543056705,0.216517732556372,0.52067398040612,0,0.0462905544811366,0.115626103271323,0.100891629285049
8.74791411233031,0.216542007092981,0.52019662375412,0,0.0467193620599184,0.115633684821638,0.100908322271343
8.75625279409356,0.216566180582796,0.519719320151433,0,0.0471483186829754,0.115641222565153,0.100924958017643
8.76459147585682,0.216590254210416,0.519242081068719,0,0.047577410510449,0.115648717083219,0.100941537127197
8.77293015762007,0.216614229147628,0.518764917813619,0,0.0480066238911251,0.115656168950752,0.100958060196876
8.78126883938333,0.216638106553551,0.518287841532837,0,0.0484359453600609,0.115663578736308,0.100974527817244
8.78960752114658,0.216661887574793,0.517810863214163,0,0.0488653616362519,0.115670947002156,0.100990940572637
8.79794620290984,0.216685573345587,0.517333993688486,0,0.0492948596203397,0.115678274304356,0.101007299041231
8.8062848846731,0.216709164987948,0.516857243631785,0,0.0497244263923194,0.115685561192831,0.101023603795116
8.81462356643635,0.216732663611804,0.516380623567066,0,0.0501540492093255,0.115692808211439,0.101039855400365
8.82296224819961,0.216756070315145,0.515904143866301,0,0.0505837155034098,0.115700015898041,0.101056054417104
8.83130092996286,0.216779386184154,0.515427814752323,0,0.05101341287937,0.115707184784575,0.101072201399578
8.83963961172612,0.216802612293349,0.514951646300712,0,0.0514431291125896,0.115714315397126,0.101088296896223
8.84797829348937,0.216825749705717,0.514475648441635,0,0.0518728521469327,0.115721408255988,0.101104341449728
8.85631697525263,0.216848799472841,0.513999830961681,0,0.0523025700926367,0.115728463875738,0.101120335597103
8.86465565701589,0.216871762635042,0.513524203505662,0,0.0527322712242558,0.115735482765298,0.101136279869744
8.87299433877914,0.216894640221495,0.513048775578393,0,0.053161943978618,0.115742465428002,0.101152174793493
8.8813330205424,0.216917433250368,0.512573556546449,0,0.0535915769528159,0.115749412361661,0.101168020888707
8.88967170230565,0.216940142728942,0.512098555639901,0,0.0540211589022155,0.115756324058625,0.101183818670317
8.89801038406891,0.216962769653734,0.511623781954022,0,0.0544506787385091,0.115763201005847,0.101199568647888
8.90634906583216,0.216985315010628,0.51114924445099,0,0.054880125527754,0.115770043684946,0.101215271325682
8.91468774759542,0.217007779774982,0.510674951961545,0,0.05530948848849,0.115776852572266,0.101230927202717
8.92302642935868,0.217030164911763,0.510200913186645,0,0.0557387569898282,0.115783628138938,0.101246536772826
8.93136511112193,0.217052471375653,0.509727136699089,0,0.0561679205496052,0.115790370850938,0.101262100524715
8.93970379288519,0.217074700111172,0.509253630945125,0,0.0565969688325307,0.115797081169151,0.101277618942021
8.94804247464844,0.217096852052791,0.508780404246046,0,0.0570258916483723,0.115803759549421,0.10129309250337
8.9563811564117,0.217118928125045,0.508307464799744,0,0.0574546789501663,0.115810406442615,0.10130852168243
8.96471983817495,0.217140929242648,0.507834820682267,0,0.0578833208324369,0.115817022294677,0.101323906947971
8.97305851993821,0.217162856310602,0.50736247984935,0,0.0583118075294469,0.115823607546687,0.101339248763915
8.98139720170146,0.217184710224304,0.506890450137916,0,0.058740129413477,0.11583016263491,0.101354547589393
8.98973588346472,0.217206491869658,0.506418739267582,0,0.0591682769931016,0.115836687990859,0.101369803878799
8.99807456522798,0.217228202123184,0.505947354842124,0,0.0595962409115101,0.115843184041342,0.10138501808184
9.00641324699123,0.217249841852112,0.505476304350933,0,0.0600240119448422,0.11584965120852,0.101400190643593
9.01475192875449,0.217271411914505,0.505005595170459,0,0.0604515810005299,0.115856089909956,0.101415322004549
9.02309061051775,0.217292913159344,0.504535234565627,0,0.060878939115684,0.115862500558671,0.101430412600674
9.031429292281,0.217314346426642,0.504065229691248,0,0.0613060774554683,0.115868883563193,0.101445462863449
9.03976797404425,0.217335712547536,0.503595587593397,0,0.0617329873115316,0.115875239327607,0.101460473219928
9.04810665580751,0.217357012344394,0.503126315210788,0,0.0621596601004243,0.11588156825161,0.101475444092783
9.05644533757077,0.21737824663091,0.502657419376136,0,0.0625860873620447,0.115887870730556,0.101490375900354
9.06478401933402,0.217399416212199,0.502188906817478,0,0.0630122607581249,0.115894147155504,0.101505269056695
9.07312270109728,0.217420521884897,0.501720784159512,0,0.0634381720706941,0.115900397913272,0.101520123971625
9.08146138286053,0.217441564437255,0.501253057924892,0,0.063863813200597,0.115906623386482,0.101534941050773
9.08980006462379,0.21746254464923,0.500785734535523,0,0.0642891761660161,0.115912823953607,0.101549720695623
9.09813874638704,0.217483463292583,0.500318820313837,0,0.0647142531009976,0.115918999989018,0.101564463303565
9.1064774281503,0.217504321130963,0.499852321484049,0,0.0651390362540258,0.115925151863031,0.101579169267932
9.11481610991356,0.217525118920005,0.499386244173409,0,0.0655635179865803,0.115931279941951,0.101593838978054
9.12315479167681,0.217545857407417,0.498920594413424,0,0.0659876907717413,0.115937384588122,0.101608472819296
9.13149347344007,0.217566537333069,0.498455378141079,0,0.0664115471927831,0.115943466159966,0.101623071173103
9.13983215520332,0.217587159429077,0.497990601200041,0,0.0668350799418045,0.11594952501203,0.101637634417048
9.14817083696658,0.217607724419896,0.497526269341836,0,0.067258281818373,0.115955561495029,0.101652162924866
9.15650951872983,0.217628233022399,0.497062388227034,0,0.067681145728168,0.115961575955893,0.101666657066506
9.16484820049309,0.217648685945967,0.496598963426401,0,0.0681036646816654,0.115967568737801,0.101681117208166
9.17318688225634,0.21766908389257,0.49613600042204,0,0.0685258317928199,0.115973540180233,0.101695543712337
9.1815255640196,0.21768942755685,0.495673504608538,0,0.0689476402777615,0.115979490619006,0.101709936937844
9.18986424578285,0.217709717626204,0.495211481294066,0,0.0693690834535255,0.115985420386317,0.101724297239887
9.19820292754611,0.217729954780862,0.494749935701502,0,0.0697901547367744,0.115991329810782,0.10173862497008
9.20654160930937,0.21775013969397,0.494288872969508,0,0.0702108476425535,0.11599721921748,0.101752920476489
9.21488029107262,0.217770273031667,0.493828298153615,0,0.0706311557830512,0.116003088927991,0.101767184103676
9.22321897283588,0.217790355453167,0.493368216227294,0,0.0710510728663728,0.116008939260434,0.101781416192733
9.23155765459913,0.21781038761083,0.492908632083001,0,0.0714705926953392,0.116014770529507,0.101795617081323
9.23989633636239,0.217830370150245,0.492449550533225,0,0.0718897091662854,0.116020583046528,0.101809787103717
9.24823501812564,0.2178503037103,0.491990976311516,0,0.0723084162678847,0.11602637711947,0.10182392659083
9.2565736998889,0.21787018892326,0.491532914073496,0,0.0727267080799841,0.116032153052999,0.101838035870261
9.26491238165216,0.217890026414843,0.491075368397872,0,0.0731445787724432,0.116037911148514,0.101852115266328
9.27325106341541,0.217909816804285,0.49061834378742,0,0.0735620226040102,0.116043651704181,0.101866165100104
9.28158974517867,0.217929560704424,0.490161844669974,0,0.073979033921179,0.116049375014971,0.101880185689453
9.28992842694192,0.217949258721758,0.489705875399391,0,0.0743956071570914,0.116055081372694,0.101894177349065
9.29826710870518,0.217968911456531,0.489250440256509,0,0.0748117368304281,0.116060771066039,0.101908140390492
9.30660579046844,0.21798851950279,0.488795543450092,0,0.0752274175443289,0.116066444380605,0.101922075122184
9.31494447223169,0.218008083448456,0.48834118911777,0,0.075642643985318,0.116072101598936,0.101935981849519
9.32328315399495,0.218027603875402,0.487887381326955,0,0.0760574109222426,0.116077743000561,0.10194986087484
9.3316218357582,0.218047081359509,0.487434124075764,0,0.0764717132052189,0.116083368862019,0.101963712497489
9.33996051752146,0.218066516470739,0.486981421293909,0,0.0768855457646125,0.116088979456901,0.101977537013838
9.34829919928471,0.218085909773202,0.486529276843601,0,0.0772989036099955,0.11609457505588,0.101991334717322
9.35663788104797,0.218105261825216,0.48607769452042,0,0.0777117818291482,0.116100155926743,0.102005105898473
9.36497656281122,0.218124573179376,0.485626678054191,0,0.0781241755870564,0.116105722334423,0.102018850844953
9.37331524457448,0.218143844382619,0.485176231109841,0,0.0785360801249213,0.116111274541037,0.102032569841582
9.38165392633774,0.218163075976281,0.48472635728825,0,0.0789474907591878,0.116116812805911,0.10204626317037
9.38999260810099,0.218182268496167,0.484277060127088,0,0.0793584028805792,0.116122337385614,0.102059931110552
9.39833128986425,0.218201422472606,0.483828343101645,0,0.0797688119531426,0.116127848533991,0.102073573938616
9.4066699716275,0.21822053843052,0.483380209625652,0,0.0801787135133085,0.11613334650219,0.10208719192833
9.41500865339076,0.218239616889476,0.482932663052088,0,0.08058810316896,0.116138831538698,0.102100785350778
9.42334733515401,0.218258658363752,0.48248570667398,0,0.0809969765985159,0.116144303889365,0.102114354474387
9.43168601691727,0.218277663362393,0.482039343725189,0,0.0814053295500247,0.116149763797437,0.102127899564956
9.44002469868052,0.218296632389271,0.481593577381201,0,0.0818131578402572,0.116155211503588,0.102141420885683
9.44836338044378,0.21831556594314,0.481148410759886,0,0.0822204573538332,0.116160647245942,0.102154918697199
9.45670206220704,0.2183344645177,0.480703846922265,0,0.0826272240423349,0.11616607126011,0.102168393257591
9.46504074397029,0.218353328601645,0.480259888873265,0,0.083033453923446,0.116171483779211,0.102181844822434
9.47337942573355,0.218372158678722,0.479816539562453,0,0.0834391430801029,0.116176885033906,0.102195273644816
9.4817181074968,0.218390955227792,0.479373801884781,0,0.0838442876596349,0.116182275252425,0.102208679975367
9.49005678926006,0.218409718722875,0.478931678681303,0,0.084248883872947,0.116187654660589,0.102222064062286
9.49839547102331,0.218428449633211,0.4784901727399,0,0.0846529279936782,0.116193023481844,0.102235426151367
9.50673415278657,0.218447148423311,0.478049286795977,0,0.0850564163574016,0.116198381937286,0.102248766486025
9.51507283454983,0.21846581555301,0.477609023533167,0,0.0854593453608134,0.116203730245685,0.102262085307324
9.52341151631308,0.218484451477519,0.477169385584027,0,0.0858617114609348,0.116209068623515,0.102275382854004
9.53175019807634,0.218503056647479,0.476730375530714,0,0.0862635111743286,0.116214397284977,0.102288659362502
9.54008887983959,0.218521631509007,0.476291995905657,0,0.0866647410763294,0.116219716442026,0.102301915066981
9.54842756160285,0.218540176503754,0.475854249192226,0,0.0870653978002675,0.116225026304397,0.102315150199356
9.5567662433661,0.218558692068945,0.475417137825391,0,0.0874654780367198,0.11623032707963,0.102328364989315
9.56510492512936,0.218577178637439,0.474980664192367,0,0.0878649785327545,0.116235618973093,0.102341559664346
9.57344360689261,0.218595636637772,0.474544830633258,0,0.0882638960911971,0.116240902188011,0.102354734449762
9.58178228865587,0.218614066494206,0.47410963944169,0,0.0886622275698989,0.116246176925484,0.102367889568722
9.59012097041913,0.218632468626775,0.473675092865435,0,0.0890599698810157,0.116251443384516,0.102381025242259
9.59845965218238,0.218650843451336,0.473241193107032,0,0.0894571199902958,0.116256701762038,0.102394141689298
9.60679833394564,0.218669191379615,0.472807942324393,0,0.0898536749163771,0.116261952252929,0.102407239126686
9.61513701570889,0.21868751281925,0.472375342631409,0,0.0902496317300908,0.116267195050043,0.102420317769207
9.62347569747215,0.21870580817384,0.471943396098547,0,0.0906449875537727,0.116272430344228,0.102433377829613
9.6318143792354,0.21872407784299,0.471512104753429,0,0.0910397395605919,0.116277658324351,0.102446419518638
9.64015306099866,0.218742322222351,0.471081470581425,0,0.0914338849738735,0.116282879177322,0.102459443045028
9.64849174276191,0.21876054170367,0.470651495526215,0,0.0918274210664453,0.116288093088112,0.102472448615558
9.65683042452517,0.218778736674832,0.470222181490362,0,0.0922203451599741,0.116293300239778,0.102485436435053
9.66516910628843,0.218796907519901,0.469793530335872,0,0.0926126546243268,0.116298500813485,0.102498406706416
9.67350778805168,0.218815054619164,0.469365543884737,0,0.0930043468769359,0.116303694988524,0.10251135963064
9.68184646981494,0.218833178349173,0.468938223919491,0,0.093395419382164,0.116308882942337,0.102524295406836
9.69018515157819,0.218851279082788,0.468511572183744,0,0.0937858696506803,0.116314064850537,0.10253721423225
9.69852383334145,0.218869357189216,0.468085590382711,0,0.0941756952388565,0.116319240886929,0.102550116302287
9.70686251510471,0.218887413034054,0.467660280183743,0,0.0945648937481506,0.116324411223526,0.102563001810527
9.71520119686796,0.218905446979325,0.467235643216839,0,0.094953462824512,0.116329576030577,0.102575870948747
9.72353987863122,0.218923459383524,0.466811681075163,0,0.0953414001577898,0.116334735476581,0.102588723906942
9.73187856039447,0.218941450601653,0.466388395315546,0,0.0957287034811489,0.11633988972831,0.102601560873342
9.74021724215773,0.218959420985259,0.465965787458988,0,0.0961153705704937,0.116345038950826,0.102614382034434
9.74855592392098,0.21897737088248,0.465543858991148,0,0.0965013992438922,0.116350183307502,0.102627187574978
9.75689460568424,0.218995300638071,0.465122611362831,0,0.0968867873610265,0.116355322960041,0.10263997767803
9.76523328744749,0.219013210593453,0.46470204599047,0,0.0972715328226245,0.116360458068496,0.102652752524957
9.77357196921075,0.219031101086742,0.4642821642566,0,0.0976556335699147,0.116365588791285,0.102665512295457
9.78191065097401,0.219048972452791,0.463862967510324,0,0.0980390875840944,0.116370715285213,0.102678257167578
9.79024933273726,0.219066825023223,0.463444457067777,0,0.0984218928857767,0.116375837705489,0.102690987317734
9.79858801450052,0.219084659126469,0.463026634212585,0,0.098804047534478,0.116380956205743,0.102703702920725
9.80692669626377,0.219102475087802,0.462609500196309,0,0.0991855496280874,0.116386070938048,0.102716404149753
9.81526537802703,0.219120273229372,0.462193056238898,0,0.0995663973023582,0.116391182052931,0.102729091176441
9.82360405979028,0.219138053870243,0.461777303529118,0,0.0999465887303948,0.116396289699395,0.102741764170848
9.83194274155354,0.219155817326425,0.461362243224997,0,0.100326122122152,0.116401394024936,0.102754423301489
9.84028142331679,0.219173563910909,0.460947876454245,0,0.100704995723938,0.116406495175559,0.10276706873535
9.84862010508005,0.219191293933697,0.460534204314678,0,0.101083207817929,0.116411593295794,0.102779700637903
9.85695878684331,0.219209007701839,0.460121227874638,0,0.101460756721683,0.116416688528713,0.102792319173127
9.86529746860656,0.219226705519469,0.459708948173399,0,0.101837640787663,0.116421781015949,0.10280492450352
9.87363615036982,0.219244387687827,0.459297366221582,0,0.102213858402764,0.116426870897709,0.102817516790118
9.88197483213307,0.219262054505299,0.458886483001547,0,0.102589407987854,0.116431958312791,0.102830096192508
9.89031351389633,0.219279706267447,0.458476299467793,0,0.102964287997312,0.116437043398601,0.102842662868847
9.89865219565958,0.219297343267041,0.45806681654735,0,0.103338496918568,0.116442126291167,0.102855216975874
9.90699087742284,0.219314965794084,0.457658035140166,0,0.103712033271667,0.116447207125154,0.10286775866893
9.9153295591861,0.21933257413585,0.457249956119479,0,0.104084895608821,0.116452286033883,0.102880288101968
9.92366824094935,0.219350168576912,0.456842580332203,0,0.104457082513974,0.116457363149341,0.10289280542757
9.93200692271261,0.219367749399167,0.456435908599296,0,0.104828592602372,0.116462438602201,0.102905310796965
9.94034560447586,0.219385316881871,0.45602994171612,0,0.105199424520137,0.116467512521833,0.102917804360038
9.94868428623912,0.219402871301669,0.455624680452814,0,0.105569576943849,0.11647258503632,0.102930286265349
9.95702296800237,0.219420412932616,0.455220125554634,0,0.105939048580134,0.116477656272471,0.102942756660145
9.96536164976563,0.219437942046213,0.454816277742325,0,0.10630783816525,0.116482726355838,0.102955215690375
9.97370033152888,0.219455458911431,0.454413137712449,0,0.106675944464688,0.116487795410728,0.102967663500703
9.98203901329214,0.219472963794742,0.454010706137743,0,0.107043366272773,0.116492863560219,0.102980100234523
9.9903776950554,0.219490456960142,0.453608983667445,0,0.107410102412271,0.116497930926169,0.102992526033973
9.99871637681865,0.219501967954022,0.453202710054987,6.43338991201618E-06,0.107780487257144,0.116503231048043,0.103005170295892
10.0070550585819,0.21948449876785,0.452771634406365,4.40784914338628E-05,0.108171211075067,0.116509662069216,0.103018915190068
10.0153937403452,0.219449744157816,0.45232608051087,0.000100331536482444,0.108573768100534,0.11651676536586,0.103033310328438
10.0237324221084,0.219401875730645,0.451869735730297,0.000170696271899234,0.108985120264614,0.116524377132214,0.103048194870331
10.0320711038717,0.219342899421625,0.451404376741737,0.00025301040658048,0.109403803601852,0.11653241846709,0.103063491361115
10.0404097856349,0.219274075279084,0.450931121703739,0.000345915595096127,0.109828896547901,0.116540839761039,0.103079151113141
10.0487484673982,0.219196295508792,0.450450763812939,0.000448450013577851,0.11025974514232,0.116549605873928,0.103095139648443
10.0570871491614,0.219110238117528,0.449963906917812,0.000559882764960204,0.110695851317212,0.116558690105377,0.103111430777111
10.0654258309247,0.219016443224531,0.449471032898636,0.000679631626205367,0.111136817399892,0.11656807119725,0.103128003653486
10.073764512688,0.218915355941225,0.448972539541054,0.000807216827002458,0.111582314922491,0.116577731647749,0.103144841120479
10.0821031944512,0.218807352600436,0.448468763710321,0.00094223277452081,0.112032065539766,0.116587656679135,0.103161928695821
10.0904418762145,0.218692757833977,0.447959996444289,0.0010843296423143,0.112485828603129,0.116597833564939,0.103179253911352
10.0987805579777,0.218571856238287,0.447446493266237,0.00123320079278693,0.112943392671616,0.116608251169872,0.103196805861202
10.107119239741,0.218444900652791,0.446928481505146,0.00138857385098005,0.113404569487312,0.116618899622963,0.103214574880808
10.1154579215042,0.218312118219737,0.446406165655511,0.00155020416993417,0.113869189565146,0.116629770078003,0.103232552311669
10.1237966032675,0.218173714935904,0.445879731404147,0.00171786992189346,0.114337098880259,0.116640854533374,0.103250730324422
10.1321352850307,0.218029879146725,0.445349348722021,0.001891368329691,0.114808156325147,0.116652145693562,0.103269101782854
10.140473966794,0.21788078427897,0.444815174282759,0.00207051271910327,0.115282231721094,0.116663636860689,0.103287660137384
10.1488126485573,0.217726591012586,0.444277353385143,0.00225513017589211,0.115759204237902,0.116675321848179,0.103306399340298
10.1571513303205,0.217567449031277,0.443736021502955,0.00244505965708615,0.116238961120319,0.11668719491106,0.103325313777303
10.1654900120838,0.217403498451124,0.443191305549958,0.00264015044945226,0.116721396648891,0.116699250688989,0.103344398211587
10.173828693847,0.217234870999328,0.442643324923777,0.00284026089741084,0.117206411282746,0.11671148415916,0.103363647737579
10.1821673756103,0.217061690996405,0.44209219237582,0.00304525734293722,0.117693910945496,0.116723890596994,0.103383057742347
10.1905060573735,0.216884076181833,0.441538014742641,0.00325501323429014,0.118183806425115,0.116736465543029,0.103402623873093
10.1988447391368,0.216702138413679,0.440980893565744,0.00346940837067462,0.118676012865551,0.116749204774803,0.103422342009549
10.2071834209,0.216515984265712,0.440420925620638,0.00368832825747373,0.119170449332991,0.116762104282817,0.103442208240368
10.2155221026633,0.216325715540423,0.439858203371429,0.0039116635522092,0.119667038443308,0.116775160249829,0.103462218842803
10.2238607844266,0.216131429712417,0.439292815363782,0.00413930958559418,0.120165706040195,0.116788369032918,0.103482370265093
10.2321994661898,0.215933220313805,0.438724846566525,0.00437116594519074,0.120666380915484,0.116801727147866,0.103502659111129
10.2405381479531,0.215731177270849,0.438154378670089,0.0046071361116453,0.121168994564923,0.11681523125547,0.103523082127023
10.2488768297163,0.215525387199446,0.437581490348522,0.00484712713935054,0.121673480973885,0.116828878149511,0.103543636189286
10.2572155114796,0.215315933665611,0.437006257490503,0.00509104937488285,0.12217977642851,0.116842664746109,0.103564318294384
10.2655541932428,0.215102897416034,0.436428753403893,0.00533881620772618,0.122687819348586,0.116856588074286,0.103585125549474
10.2738928750061,0.214886356582945,0.435849048997524,0.00559034384874845,0.123197550139089,0.116870645267552,0.103606055164141
10.2822315567693,0.214666386866782,0.435267212943372,0.00584555113262296,0.123708911057817,0.116884833556385,0.10362710444302
10.2905702385326,0.214443061699619,0.434683311821698,0.00610435934103568,0.124221846096992,0.116899150261485,0.10364827077917
10.2989089202959,0.214216452391841,0.434097410251376,0.00636669204397824,0.124736300876986,0.116913592787702,0.103669551648117
10.3072476020591,0.213986628264175,0.433509571007286,0.00663247495685438,0.125252222550655,0.116928158618558,0.103690944602471
10.3155862838224,0.213753656766874,0.432919855126344,0.00690163581147047,0.125769559716967,0.116942845311282,0.103712447267063
10.3239249655856,0.213517603587594,0.432328322003554,0.00717410423923441,0.126288262342789,0.116957650492309,0.10373405733452
10.3322636473489,0.21327853274928,0.431735029479229,0.0074498116651543,0.126808281691903,0.116972571853189,0.103755772561245
10.3406023291121,0.21303650669921,0.431140033918426,0.00772869121138902,0.127329570260376,0.116987607146843,0.103777590763756
10.3489410108754,0.21279158639018,0.430543390283429,0.00801067760930057,0.127852081717611,0.117002754184152,0.103799509815327
10.3572796926386,0.2125438313547,0.429945152200102,0.00829570711905473,0.128375770852389,0.117018010830831,0.103821527642923
10.3656183744019,0.212293299772931,0.429345372018694,0.00858371745599868,0.128900593523448,0.117033375004551,0.103843642224378
10.3739570561652,0.21204004853504,0.428744100869764,0.0088746477230654,0.129426506614025,0.1170488446723,0.103865851585806
10.3822957379284,0.211784133298547,0.428141388715677,0.00916843834861402,0.129953467990001,0.117064417847953,0.103888153799208
10.3906344196917,0.211525608541147,0.427537284398147,0.00946503102914229,0.130481436461274,0.117080092590017,0.103910546980272
10.3989731014549,0.211264527609497,0.426931835682215,0.00976436867639135,0.131010371746009,0.117095866999559,0.103933029286329
10.4073117832182,0.21100094276433,0.42632508929702,0.0100663953684128,0.131540234437494,0.117111739218275,0.103955598914468
10.4156504649814,0.210734905222266,0.425717090973668,0.0103710563042223,0.132070985973356,0.11712770742671,0.103978254099778
10.4239891467447,0.210466465194622,0.425107885480485,0.010678297761692,0.132602588606887,0.11714376984259,0.104000993113724
10.4323278285079,0.210195671923522,0.424497516655891,0.0109880670583889,0.133135005380288,0.117159924719283,0.104023814262627
10.4406665102712,0.209922573715522,0.423886027439124,0.011300312515086,0.13366820009966,0.117176170344353,0.104046715886255
10.4490051920345,0.209647217973021,0.423273459899013,0.0116149834216969,0.134202137311551,0.11719250503822,0.104069696356498
10.4573438737977,0.209369651223599,0.422659855260953,0.0119320300054397,0.13473678228097,0.117208927152898,0.10409275407614
10.465682555561,0.209089919147527,0.422045253932301,0.0122514034009965,0.135272100970652,0.117225435070822,0.104115887477701
10.4740212373242,0.208808066603564,0.421429695526255,0.0125730556225361,0.135808060021544,0.117242027203743,0.104139095022358
10.4823599190875,0.208524137653204,0.420813218884414,0.0128969395374094,0.136344626734358,0.117258701991689,0.104162375198925
10.4906986008507,0.208238175583516,0.420195862098103,0.0132230088413867,0.136881769052091,0.117275457901998,0.104185726522905
10.499037282614,0.207950222928674,0.419577662528568,0.0135512180353088,0.137419455543466,0.117292293428398,0.104209147535584
10.5073759643772,0.207660321490307,0.418958656826154,0.0138815224030307,0.137957655387171,0.117309207090145,0.104232636803193
10.5157146461405,0.207368512356762,0.418338880948534,0.014213877990547,0.138496338356848,0.117326197431208,0.104256192916101
10.5240533279038,0.207074835921355,0.417718370178085,0.0145482415862138,0.139035474806778,0.117343263019499,0.104279814488069
10.532392009667,0.206779331899716,0.417097159138459,0.0148845707019668,0.139575035658175,0.11736040244615,0.104303500155533
10.5407306914303,0.206482039346288,0.416475281810449,0.0152228235554589,0.140114992386056,0.11737761432482,0.104327248576927
10.5490693731935,0.20618299667004,0.415852771547166,0.0155629590530527,0.140655317006649,0.117394897291043,0.104351058432049
10.5574080549568,0.205882241649479,0.415229661088627,0.0159049367735804,0.141195982065255,0.117412250001609,0.104374928421449
10.56574673672,0.205579811446996,0.414605982575763,0.0162487169528354,0.141736960624575,0.117429671133977,0.104398857265854
10.5740854184833,0.205275742622612,0.413981767563917,0.0165942604687175,0.142278226253424,0.117447159385712,0.104422843705618
10.5824241002465,0.204970071147164,0.413357047035876,0.0169415288269898,0.142819753015818,0.117464713473953,0.1044468865002
10.5907627820098,0.204662832414968,0.412731851414437,0.0172904841476081,0.143361515460412,0.117482332134905,0.10447098442767
10.5991014637731,0.204354061256024,0.412106210574605,0.0176410891515581,0.143903488610232,0.117500014123356,0.104495136284225
10.6074401455363,0.20404379194777,0.411480153855397,0.0179933071481818,0.1444456479527,0.117517758212207,0.104519340883744
10.6157788272996,0.203732058226434,0.410853710071305,0.0183471020229493,0.144987969429928,0.117535563192036,0.104543597057347
10.6241175090628,0.203418893298017,0.410226907523458,0.0187024382256331,0.145530429429242,0.117553427870667,0.104567903652983
10.6324561908261,0.203104329848926,0.409599774010473,0.0190592807588715,0.146073004773934,0.117571351072767,0.104592259535029
10.6407948725893,0.202788400056289,0.408972336839057,0.0194175951670765,0.146615672714212,0.117589331639457,0.104616663583908
10.6491335543526,0.202471135597985,0.408344622834356,0.0197773475256683,0.147158410918338,0.117607368427928,0.104641114695724
10.6574722361158,0.202152567662385,0.407716658350063,0.0201385044306141,0.147701197463939,0.117625460311093,0.104665611781906
10.6658109178791,0.201832726957856,0.407088469278341,0.0205010329882385,0.148244010829471,0.117643606177227,0.104690153768866
10.6741495996424,0.201511643722027,0.406460081059533,0.0208649008052946,0.148786829885824,0.117661804929643,0.104714739597679
10.6824882814056,0.201189347730844,0.4058315186917,0.021230075979275,0.149329633888063,0.117680055486361,0.104739368223758
10.6908269631689,0.200865868307412,0.405202806739997,0.0215965270889425,0.149872402467293,0.117698356779801,0.104764038616554
10.6991656449321,0.20054123433069,0.404573969345902,0.0219642231850552,0.150415115622608,0.117716707756482,0.104788749759262
10.7075043266954,0.200215474243957,0.403945030236284,0.0223331337813042,0.150957753713193,0.117735107376728,0.104813500648534
10.7158430084586,0.199888616063194,0.403316012732379,0.0227032288453943,0.151500297450445,0.117753554614388,0.1048382902942
10.7241816902219,0.199560687385259,0.402686939758621,0.0230744787903105,0.15204272789024,0.117772048456561,0.104863117719008
10.7325203719851,0.199231715395967,0.40205783385137,0.0234468544657266,0.152585026425244,0.117790587903334,0.104887981958359
10.7408590537484,0.198901726878029,0.401428717167548,0.0238203271495478,0.1531271747773,0.117809171967522,0.104912882060055
10.7491977355117,0.198570748218889,0.400799611493182,0.0241948685395852,0.153669154989871,0.117827799674416,0.104937817084057
10.7575364172749,0.198238805418451,0.400170538251869,0.0245704507453436,0.154210949420543,0.117846470061547,0.104962786102247
10.7658750990382,0.197905924096708,0.399541518513148,0.0249470462799271,0.154752540733581,0.117865182178441,0.104987788198194
10.7742137808014,0.197572129501295,0.398912573000829,0.0253246280520304,0.155293911892519,0.117883935086394,0.105012822466932
10.7825524625647,0.197237446514947,0.398283722101243,0.0257031693580345,0.155835046152795,0.117902727858245,0.105037888014736
10.7908911443279,0.196901899662887,0.397654985871438,0.0260826438741823,0.156375927054425,0.117921559578159,0.10506298395891
10.7992298260912,0.196565513120158,0.39702638404733,0.0264630256488297,0.156916538414695,0.117940429341408,0.10508810942758
10.8075685078544,0.196228310718883,0.396397936051806,0.0268442890947705,0.157456864320887,0.11795933625417,0.105113263559484
10.8159071896177,0.195890315955467,0.395769661002787,0.0272264089816266,0.157996889123025,0.117978279433317,0.105138445503777
10.824245871381,0.195551551997759,0.395141577721258,0.0276093604282938,0.158536597426636,0.117997258006218,0.105163654419835
10.8325845531442,0.19521204169216,0.394513704739259,0.0279931188954468,0.159075974085527,0.118016271110547,0.10518888947706
10.8409232349075,0.194871807570695,0.393886060307865,0.0283776601780863,0.159615004194573,0.118035317894085,0.105214149854696
10.8492619166707,0.194530871858045,0.393258662405125,0.0287629603981364,0.160153673082513,0.118054397514536,0.105239434741645
10.857600598434,0.194189256478551,0.392631528743999,0.029148995997078,0.160691966304742,0.118073509139343,0.105264743336286
10.8659392801972,0.193846983063189,0.392004676780267,0.0295357437286162,0.161229869636122,0.118092651945506,0.105290074846299
10.8742779619605,0.193504072956516,0.391378123720437,0.0299231806513813,0.161767369063768,0.118111825119406,0.105315428488491
10.8826166437237,0.193160547223596,0.390751886529631,0.0303112841216598,0.162304450779857,0.118131027856628,0.105340803488627
10.890955325487,0.192816426656921,0.39012598193949,0.030700031786136,0.162841101174396,0.118150259361796,0.105366199081261
10.8992940072503,0.192471731783292,0.389500426456041,0.0310894015746767,0.163377306828022,0.118169518848397,0.105391614509572
10.9076326890135,0.192126482870716,0.388875236367602,0.0314793716931085,0.163913054504749,0.118188805538621,0.105417049025204
10.9159713707768,0.191780699935279,0.388250427752671,0.0318699206160231,0.164448331144726,0.118208118663199,0.105442501888103
10.92431005254,0.19143440274801,0.387626016487818,0.0322610270795933,0.164983123856975,0.118227457461237,0.105467972366367
10.9326487343033,0.191087610841756,0.387002018255596,0.0326526700743925,0.165517419912106,0.118246821180065,0.105493459736083
10.9409874160665,0.190740343518044,0.386378448552463,0.0330448288382204,0.166051206735009,0.118266209075079,0.105518963281185
10.9493260978298,0.190392619853949,0.385755322696712,0.033437482848933,0.166584471897523,0.118285620409587,0.105544482293296
10.957664779593,0.190044458708968,0.385132655836417,0.0338306118172751,0.167117203111096,0.118305054454658,0.105570016071585
10.9660034613563,0.189695878731892,0.384510462957404,0.0342241956797088,0.167649388219395,0.118324510488979,0.105595563922622
10.9743421431196,0.189346898367701,0.383888758891239,0.034618214591232,0.168181015190895,0.118343987798701,0.105621125160232
10.9826808248828,0.18899753586445,0.383267558323232,0.0350126489182071,0.168712072111454,0.1183634856773,0.105646699105357
10.9910195066461,0.188647809280182,0.382646875800477,0.035407479231164,0.169242547176832,0.118383003425431,0.105672285085914
10.9993581884093,0.188297736489854,0.382026725739914,0.0358026862976001,0.169772428685179,0.118402540350792,0.105697882436661
11.0076968701726,0.187947335192265,0.381407122436407,0.0361982510747751,0.170301705029513,0.118422095767982,0.105723490499058
11.0160355519358,0.187596622917013,0.380788080070871,0.0365941547024839,0.170830364690136,0.118441668998363,0.105749108621134
11.0243742336991,0.187245617031474,0.380169612718417,0.0369903784958143,0.171358396227007,0.11846125936993,0.105774736157358
11.0327129154623,0.186894334747784,0.379551734356536,0.0373869039378947,0.171885788272106,0.118480866217174,0.105800372468505
11.0410515972256,0.186542793129861,0.378934458873309,0.0377837126726209,0.172412529521727,0.118500488880953,0.105826016921529
11.0493902789889,0.186191009100436,0.378317800075657,0.0381807864973628,0.172938608728746,0.11852012670836,0.105851668889439
11.0577289607521,0.185838999448114,0.377701771697634,0.0385781073556505,0.173464014694837,0.118539779052597,0.105877327751168
11.0660676425154,0.18548678083446,0.377086387408739,0.0389756573298441,0.173988736262653,0.118559445272849,0.105902992891455
11.0744063242786,0.185134369801104,0.376471660822285,0.0393734186337748,0.174512762307957,0.118579124734158,0.105928663700721
11.0827450060419,0.18478178277688,0.375857605503792,0.0397713736053699,0.175036081731708,0.118598816807301,0.105954339574949
11.0910836878051,0.184429036084986,0.375244234979424,0.0401695046992494,0.175558683452106,0.11861852086867,0.105980019915564
11.0994223695684,0.184076145950172,0.374631562744472,0.0405677944793008,0.176080556396584,0.118638236300151,0.106005704129321
11.1077610513317,0.18372312850596,0.374019602271859,0.0409662256112295,0.176601689493763,0.118657962489007,0.106031391628182
11.1160997330949,0.183369999801886,0.373408367020704,0.041364780855085,0.177122071665355,0.11867769882776,0.106057081829211
11.1244384148582,0.183016775810771,0.372797870444905,0.041763443057765,0.177641691818023,0.118697444714081,0.106082774154455
11.1327770966214,0.182663472436021,0.37218812600178,0.0421621951454895,0.178160538835198,0.118717199550672,0.106108468030839
11.1411157783847,0.182310105518958,0.37157914716073,0.0425610201162556,0.178678601568843,0.11873696274516,0.106134162890054
11.1494544601479,0.181956690846161,0.370970947411943,0.0429599010322718,0.179195868831191,0.118756733709983,0.10615985816845
11.1577931419112,0.181603244156863,0.370363540275137,0.0433588210123599,0.179712329386418,0.118776511862288,0.106185553306934
11.1661318236744,0.181249781150339,0.369756939308332,0.0437577632243475,0.180227971942296,0.118796296623821,0.106211247750865
11.1744705054377,0.18089631749334,0.369151158116648,0.044156710877434,0.180742785141804,0.118816087420823,0.106236940949952
11.1828091872009,0.180542868827551,0.368546210361157,0.0445556472145316,0.181256757554677,0.118835883683931,0.106262632358152
11.1911478689642,0.180189450777046,0.367942109767718,0.0449545555046095,0.181769877668971,0.118855684848079,0.106288321433577
11.1994865507275,0.179836078955793,0.367338870135882,0.0453534190349964,0.182282133882539,0.118875490352393,0.106314007638397
11.2078252324907,0.179482768975148,0.366736505347783,0.0457522211036951,0.18279351449453,0.118895299640103,0.10633969043874
11.216163914254,0.179129536451384,0.366135029377068,0.0461509450116696,0.183304007696825,0.118915112158444,0.106365369304609
11.2245025960172,0.178776397013214,0.365534456297822,0.0465495740551365,0.183813601565477,0.118934927358566,0.106391043709785
11.2328412777805,0.178423366309341,0.364934800293514,0.0469480915178442,0.184322284052116,0.118954744695442,0.106416713131743
11.2411799595437,0.178070460015985,0.364336075665933,0.0473464806633638,0.18483004297537,0.118974563627785,0.106442377051564
11.249518641307,0.177717693844441,0.363738296844137,0.0477447247273693,0.185336866012243,0.118994383617957,0.106468034953853
11.2578573230703,0.177365083548603,0.363141478393369,0.0481428069099443,0.185842740689535,0.11901420413189,0.106493686326658
11.2661960048335,0.177012644932511,0.362545635023986,0.0485407103678826,0.186347654375226,0.119034024639004,0.106519330661389
11.2745346865968,0.176660393857846,0.361950781600334,0.04893841820703,0.186851594269915,0.11905384461213,0.106544967452745
11.28287336836,0.176308346251439,0.361356933149613,0.0493359134746315,0.187354547398246,0.119073663527433,0.106570596198637
11.2912120501233,0.175956518112736,0.360764104870692,0.0497331791517238,0.187856500600388,0.11909348086434,0.10659621640012
11.2995507318865,0.175604925521232,0.360172312142878,0.0501301981455576,0.188357440523542,0.11911329610547,0.10662182756132
11.3078894136498,0.175253584643867,0.359581570534621,0.0505269532820732,0.188857353613498,0.119133108736565,0.106647429189375
11.316228095413,0.174902511742371,0.358991895812149,0.0509234272984249,0.18935622610626,0.119152918246432,0.106673020794364
11.3245667771763,0.174551723180558,0.358403303948026,0.0513196028355676,0.189854044019722,0.119172724126871,0.106698601889255
11.3329054589396,0.174201235431555,0.357815811129615,0.0517154624309166,0.190350793145442,0.119192525872629,0.106724171989842
11.3412441407028,0.17385106508494,0.35722943376742,0.0521109885110924,0.190846459040516,0.119212322981334,0.106749730614697
11.3495828224661,0.17350122885382,0.356644188503332,0.0525061633847476,0.191341027019534,0.119232114953453,0.106775277285114
11.3579215042293,0.173151743581797,0.356060092218712,0.0529009692355066,0.191834482146681,0.119251901292237,0.106800811525066
11.3662601859926,0.172802626249828,0.355477162042341,0.0532953881150149,0.192326809227973,0.119271681503681,0.106826332861162
11.3745988677558,0.172453893982972,0.354895415358199,0.0536894019361112,0.192817992803636,0.119291455096479,0.106851840822604
11.3829375495191,0.172105564056996,0.354314869813046,0.0540829924661493,0.193308017140663,0.119311221581991,0.106877334941154
11.3912762312823,0.171757653904847,0.35373554332382,0.0544761413204649,0.193796866225558,0.11933098047421,0.106902814751101
11.3996149130456,0.171410181122947,0.353157454084788,0.0548688299560154,0.194284523757287,0.119350731289729,0.106928279789233
11.4079535948089,0.171063163477336,0.352580620574482,0.055261039665197,0.194770973140452,0.119370473547721,0.106953729594812
11.4162922765721,0.170716618909604,0.352005061562343,0.0556527515698678,0.195256197478714,0.119390206769914,0.106979163709558
11.4246309583354,0.170370565542624,0.351430796115102,0.0560439466155819,0.195740179568485,0.11940993048058,0.107004581677626
11.4329696400986,0.170025021686063,0.350857843602832,0.0564346055660619,0.196222901892918,0.119429644206519,0.107029983045606
11.4413083218619,0.169680005841654,0.35028622370469,0.0568247089979095,0.196704346616184,0.119449347477057,0.107055367362507
11.4496470036251,0.169335536708191,0.349715956414276,0.057214237295607,0.197184495578129,0.119469039824038,0.10708073417976
11.4579856853884,0.168991633186269,0.349147062044633,0.0576031706467869,0.197663330289255,0.119488720781833,0.107106083051223
11.4663243671516,0.168648314382711,0.348579561232825,0.0579914890378218,0.19814083192611,0.119508389887346,0.107131413533186
11.4746630489149,0.168305599614668,0.348013474944076,0.0583791722497458,0.198616981327096,0.119528046680026,0.107156725184387
11.4830017306782,0.167963508413397,0.347448824475454,0.0587661998545214,0.199091758988709,0.119547690701889,0.10718201756603
11.4913404124414,0.167622060527661,0.346885631459056,0.0591525512116822,0.199565145062257,0.119567321497536,0.107207290241807
11.4996790942047,0.167281275926755,0.346323917864675,0.0595382054653713,0.200037119351072,0.119586938614192,0.107232542777934
11.5080177759679,0.166941174803112,0.345763706001905,0.0599231415418006,0.200507661308269,0.119606541601733,0.107257774743179
11.5163564577312,0.166601777574492,0.345205018521678,0.0603073381471482,0.200976750035042,0.119626130012732,0.107282985708908
11.5246951394944,0.166263104885707,0.344647878417172,0.0606907737659248,0.201444364279565,0.119645703402502,0.107308175249129
11.5330338212577,0.165925177609874,0.344092309024086,0.0610734266598282,0.201910482436511,0.119665261329155,0.107333342940546
11.5413725030209,0.165588016849158,0.343538334020233,0.0614552748671135,0.202375082547224,0.119684803353655,0.107358488362616
11.5497111847842,0.165251643935004,0.342985977424426,0.0618362962024988,0.202838142300568,0.119704329039886,0.107383611097617
11.5580498665475,0.164916080427795,0.342435263594624,0.0622164682576403,0.203299639034506,0.119723837954722,0.107408710730713
11.5663885483107,0.164581348115958,0.341886217225311,0.0625957684021837,0.203759549738406,0.119743329668106,0.107433786850036
11.574727230074,0.164247469014457,0.341338863344064,0.0629741737854401,0.204217851056142,0.119762803753132,0.107458839046765
11.5830659118372,0.163914465362664,0.340793227307303,0.0633516613386879,0.204674519289994,0.119782259786134,0.107483866915218
11.5914045936005,0.163582359621595,0.340249334795167,0.0637282077781331,0.205129530405378,0.119801697346785,0.107508870052943
11.5997432753637,0.163251174470458,0.339707211805496,0.064103789608562,0.205582860036465,0.119821116018196,0.107533848060824
11.608081957127,0.162920932802525,0.339166884646906,0.0644783831276839,0.206034483492676,0.119840515387026,0.107558800543183
11.6164206388902,0.162591657720287,0.338628379930908,0.0648519644312075,0.206484375766103,0.119859895043597,0.107583727107897
11.6247593206535,0.162263372529872,0.338091724563059,0.0652245094186572,0.206932511539883,0.119879254582012,0.107608627366517
11.6330980024168,0.161936100734707,0.337556945733106,0.0655959937999654,0.20737886519755,0.119898593600283,0.10763350093439
11.64143668418,0.161609866028424,0.337024070904127,0.0659663931028295,0.207823410833366,0.119917911700462,0.107658347430791
11.6497753659433,0.161284692286959,0.336493127800624,0.0663356826808851,0.208266122263687,0.119937208488782,0.107683166479062
11.6581140477065,0.160960603559869,0.335964144395563,0.0667038377226767,0.208706973039347,0.119956483575796,0.107707957706749
11.6664527294698,0.160637624060812,0.335437148896337,0.0670708332614687,0.209145936459102,0.119975736576527,0.107732720745753
11.674791411233,0.160315778157221,0.334912169729658,0.0674366441858801,0.209582985584139,0.119994967110623,0.107757455232479
11.6831300929963,0.159995090359133,0.33438923552534,0.0678012452513738,0.210018093253648,0.120014174802513,0.107782160807993
11.6914687747595,0.159675585307168,0.333868375098993,0.068164611092591,0.21045123210149,0.120033359281573,0.107806837118186
11.6998074565228,0.159357287759682,0.333349617433611,0.0685267162365413,0.210882374573942,0.12005252018229,0.107831483813934
11.7081461382861,0.159040222579065,0.332832991660071,0.0688875351166422,0.211311492948516,0.120071657144434,0.107856100551272
11.7164848200493,0.158724414717181,0.332318527036511,0.0692470420876212,0.211738559353885,0.120090769813236,0.107880686991566
11.7248235018126,0.158409889199992,0.33180625292665,0.0696052114412529,0.21216354579086,0.12010985783956,0.107905242801685
11.7331621835758,0.158096671111334,0.331296198777022,0.0699620174229369,0.212586424154436,0.120128920880088,0.107929767654184
11.7415008653391,0.157784785575876,0.33078839409315,0.0703174342491047,0.213007166256889,0.120147958597499,0.107954261227482
11.7498395471023,0.157474257741283,0.330282868414711,0.070671436125423,0.213425743851878,0.12016697066066,0.107978723206046
11.7581782288656,0.157165112759573,0.329779651289663,0.071023997265807,0.213842128659577,0.120185956744805,0.108003153280575
11.7665169106288,0.156857375767738,0.329278772247441,0.0713750919121724,0.214256292392738,0.120204916531726,0.108027551148184
11.7748555923921,0.156551071867606,0.328780260771194,0.0717246943549437,0.214668206783707,0.12022384970996,0.10805191651259
11.7831942741554,0.156246226105003,0.328284146269136,0.0720727789542665,0.215077843612325,0.120242755974974,0.108076249084296
11.7915329559186,0.155942863448243,0.327790458045066,0.0724193201618855,0.215485174734678,0.120261635029352,0.108100548580776
11.7998716376819,0.155641008765974,0.327299225268078,0.0727642925436658,0.215890172112643,0.120280486582982,0.108124814726657
11.8082103194451,0.155340686804453,0.326810476941581,0.0731076708026818,0.216292807844149,0.120299310353235,0.1081490472539
11.8165490012084,0.155041922164252,0.326324241871607,0.0734494298028729,0.216693054194143,0.120318106065147,0.108173245901978
11.8248876829716,0.15474473927647,0.325840548634552,0.0737895445931754,0.217090883626159,0.120336873451593,0.108197410418051
11.8332263647349,0.154449162378505,0.325359425544374,0.0741279904320983,0.217486268834419,0.120355612253466,0.108221540557137
11.8415650464981,0.154155215489446,0.324880900619367,0.0744647428126686,0.217879182776405,0.120374322219838,0.108245636082276
11.8499037282614,0.153862922385113,0.324405001548536,0.0747997774877077,0.218269598705823,0.120393003108125,0.108269696764696
11.8582424100247,0.153572306572864,0.323931755657728,0.0751330704953449,0.218657490205856,0.120411654684245,0.108293722383963
11.8665810917879,0.153283391266175,0.32346118987555,0.0754645981847279,0.219042831222643,0.12043027672277,0.108317712728134
11.8749197735512,0.152996199359119,0.322993330699206,0.0757943372418408,0.219425596098876,0.120448869007063,0.108341667593896
11.8832584553144,0.152710753400759,0.322528204160321,0.0761222647153656,0.219805759607431,0.120467431329421,0.108365586786703
11.8915971370777,0.15242707556958,0.322065835790878,0.0764483580425133,0.220183296984936,0.120485963491195,0.108389470120898
11.8999358188409,0.152145187648008,0.321606250589347,0.0767725950747396,0.220558183965159,0.120504465302913,0.108413317419835
11.9082745006042,0.151865110997085,0.321149472987115,0.0770949541032806,0.220930396812155,0.120522936584384,0.10843712851598
11.9166131823674,0.151586866531403,0.320695526815331,0.0774154138844171,0.22129991235303,0.120541377164802,0.108460903251017
11.9249518641307,0.151310474694367,0.320244435272259,0.0777339536643877,0.221666708010231,0.120559786882827,0.108484641475928
11.933290545894,0.151035955433842,0.319796220891233,0.0780505532038942,0.222030761833295,0.120578165586666,0.10850834305107
11.9416292276572,0.150763328178299,0.319350905509346,0.0783651928020837,0.222392052529889,0.120596513134137,0.108532007846245
11.9499679094205,0.150492611813512,0.318908510236951,0.0786778533199592,0.222750559496106,0.120614829392722,0.10855563574075
11.9583065911837,0.150223824659897,0.318469055428085,0.0789885162031244,0.223106262845871,0.120633114239607,0.108579226623414
11.966645272947,0.149956984450554,0.31803256065191,0.0792971635037955,0.22345914343939,0.120651367561714,0.108602780392636
11.9749839547102,0.149692108310098,0.317599044665265,0.0796037779020046,0.223809182910529,0.12066958925571,0.108626296956394
11.9833226364735,0.149429212734349,0.317168525386431,0.0799083427259161,0.22415636369304,0.120687779228016,0.108649776232248
11.9916613182367,0.149168313570924,0.316741019870174,0.0802108419712095,0.22450066904556,0.120705937394795,0.108673218147338
12,0.148909426000845,0.316316544284184,0.0805112603194313,0.224842083075264,0.120724063681926,0.10869662263835


==> anc/Fig.6/abundances_m0=800.csv <==
nB/n0,Yp,Yn,Yps,Yns,Ye,Yμ
0.000636942675159236,4.35870279756265E-11,0.999999999956413,0,0,0,0
0.00897562443841486,8.87536584389142E-05,0.999822492683505,0,0,8.87536580566138E-05,0
0.0173143062016705,0.00020170491392533,0.999596590172132,0,0,0.000201704913942504,0
0.0256529879649261,0.00033068020565835,0.999338639588809,0,0,0.000330680205532457,0
0.0339916697281817,0.000472863512493611,0.999054272975038,0,0,0.000472863512468212,0
0.0423303514914373,0.000626577802509291,0.998746844394779,0,0,0.000626577802712361,0
0.050669033254693,0.000790675629202512,0.998418648741587,0,0,0.000790675629210751,0
0.0590077150179486,0.000964305020117084,0.998071389959801,0,0,0.000964305020081884,0
0.0673463967812042,0.00114679814821819,0.997706403703567,0,0,0.00114679814821495,0
0.0756850785444598,0.00133761081598147,0.997324778368018,0,0,0.00133761081600099,0
0.0840237603077155,0.00153628638837374,0.996927427223121,0,0,0.00153628638850499,0
0.0923624420709711,0.00174243279473541,0.996515134410496,0,0,0.00174243279476904,0
0.100701123834227,0.00195570708191466,0.996088585836165,0,0,0.00195570708192046,0
0.109039805597482,0.00217580460677372,0.995648390786457,0,0,0.00217580460676888,0
0.117378487360738,0.00240245121646307,0.995195097567068,0,0,0.00240245121646873,0
0.125717169123994,0.00263539743399346,0.994729205132019,0,0,0.00263539743398808,0
0.134055850887249,0.00287441403407389,0.994251171931844,0,0,0.00287441403408201,0
0.142394532650505,0.00311928861176016,0.993761422776479,0,0,0.00311928861176041,0
0.15073321441376,0.00336982287713578,0.993260354245767,0,0,0.00336982287709674,0
0.159071896177016,0.00362583049343843,0.992748339013084,0,0,0.00362583049347721,0
0.167410577940272,0.00388713533043904,0.992225729339096,0,0,0.00388713533046502,0
0.175749259703527,0.00415357003875552,0.991692859922458,0,0,0.00415357003878696,0
0.184087941466783,0.00442497487940009,0.991150050241186,0,0,0.00442497487941419,0
0.192426623230039,0.00470119675608958,0.990597606487808,0,0,0.00470119675610274,0
0.200765304993294,0.00498208841285873,0.990035823174287,0,0,0.00498208841285392,0
0.20910398675655,0.00526750776654184,0.989464984466911,0,0,0.00526750776654673,0
0.217442668519805,0.00555731735139959,0.988885365297211,0,0,0.00555731735138966,0
0.225781350283061,0.00585138385658618,0.988297232286833,0,0,0.00585138385658096,0
0.234120032046317,0.00614957774208374,0.987700844515828,0,0,0.00614957774208854,0
0.242458713809572,0.00645177292016745,0.987096454159669,0,0,0.00645177292016324,0
0.250797395572828,0.00675784649225911,0.986484307015485,0,0,0.0067578464922556,0
0.259136077336084,0.00706767853262984,0.985864642934739,0,0,0.00706767853263158,0
0.267474759099339,0.00738115191125788,0.985237696177483,0,0,0.00738115191125911,0
0.275813440862595,0.00769815214959338,0.984603695700814,0,0,0.00769815214959271,0
0.28415212262585,0.00801856730375289,0.983962865392498,0,0,0.00801856730374886,0
0.292490804389106,0.00834228787027671,0.983315424259444,0,0,0.00834228787027978,0
0.300829486152362,0.00866920671042057,0.982661586579161,0,0,0.00866920671041863,0
0.309168167915617,0.00899921898919527,0.982001562021615,0,0,0.00899921898918968,0
0.317506849678873,0.00933222212628532,0.981335555747428,0,0,0.00933222212628634,0
0.325845531442129,0.00966811575606322,0.980663768487874,0,0,0.00966811575606281,0
0.334184213205384,0.0100068016943679,0.979986396611263,0,0,0.0100068016943689,0
0.34252289496864,0.010348183910328,0.979303632179346,0,0,0.0103481839103259,0
0.350861576731895,0.0106921685014574,0.978615662997083,0,0,0.0106921685014596,0
0.359200258495151,0.0110386636708905,0.977922672658225,0,0,0.0110386636708846,0
0.367538940258407,0.0113875797055083,0.977224840588982,0,0,0.0113875797055098,0
0.375877622021662,0.011738828954471,0.976522342091101,0,0,0.011738828954428,0
0.384216303784918,0.0120923258069342,0.975815348386161,0,0,0.012092325806905,0
0.392554985548174,0.0124479866694429,0.975104026661133,0,0,0.0124479866694245,0
0.400893667311429,0.0128057299416132,0.974388540116786,0,0,0.0128057299416006,0
0.409232349074685,0.0131654759906719,0.973669048018668,0,0,0.01316547599066,0
0.41757103083794,0.0135271471244459,0.972945705751111,0,0,0.0135271471244429,0
0.425909712601196,0.0138906675628879,0.972218664874222,0,0,0.01389066756289,0
0.434248394364452,0.0142559634080795,0.971488073183848,0,0,0.0142559634080721,0
0.442587076127707,0.014622962612835,0.970754074774332,0,0,0.0146229626128334,0
0.450925757890963,0.0149915949481795,0.97001681010364,0,0,0.0149915949481808,0
0.459264439654218,0.0153617919695722,0.969276416060858,0,0,0.0153617919695696,0
0.467603121417474,0.0157334869822309,0.968533026035538,0,0,0.0157334869822315,0
0.47594180318073,0.0161066150057274,0.967786769988544,0,0,0.016106615005729,0
0.484280484943985,0.0164811127378858,0.967037774524228,0,0,0.0164811127378861,0
0.492619166707241,0.0168569185182747,0.966286162963451,0,0,0.0168569185182747,0
0.500957848470497,0.0172339722914049,0.965532055417186,0,0,0.017233972291409,0
0.509296530233752,0.0176122155697873,0.964775568860426,0,0,0.0176122155697863,0
0.517635211997008,0.0179915913969371,0.964016817206126,0,0,0.0179915913969373,0
0.525973893760263,0.0183720443105745,0.96325591137885,0,0,0.0183720443105755,0
0.534312575523519,0.0187535203059889,0.962492959388019,0,0,0.0187535203059923,0
0.542651257286775,0.0191359667997768,0.961728066400448,0,0,0.0191359667997753,0
0.55098993905003,0.0195193325939505,0.960961334812099,0,0,0.0195193325939505,0
0.559328620813286,0.019903567840614,0.960192864318769,0,0,0.0199035678406168,0
0.567667302576542,0.0202886240071434,0.959422751985713,0,0,0.0202886240071434,0
0.576005984339797,0.0206744538419806,0.958651092316041,0,0,0.0206744538419785,0
0.584344666103053,0.0210610113411225,0.957877977317758,0,0,0.02106101134112,0
0.592683347866308,0.0214482517152845,0.957103496569431,0,0,0.021448251715285,0
0.601022029629564,0.0218361313577939,0.956327737284414,0,0,0.0218361313577922,0
0.60936071139282,0.0222246078132036,0.955550784373597,0,0,0.0222246078131992,0
0.617699393156075,0.0226136397466904,0.954772720506615,0,0,0.0226136397466942,0
0.626038074919331,0.0230031869142473,0.953993626171503,0,0,0.0230031869142494,0
0.634376756682587,0.0233932101335583,0.953213579732882,0,0,0.0233932101335593,0
0.642715438445842,0.0237836712557286,0.952432657488539,0,0,0.0237836712557323,0
0.651054120209098,0.0241745331377642,0.95165093372447,0,0,0.0241745331377653,0
0.659392801972353,0.0245657596157647,0.950868480768467,0,0,0.0245657596157686,0
0.667731483735609,0.0249573154789417,0.950085369042116,0,0,0.0249573154789428,0
0.676070165498865,0.0253491664442986,0.949301667111403,0,0,0.0253491664442981,0
0.68440884726212,0.0257412791320966,0.948517441735808,0,0,0.0257412791320955,0
0.692747529025376,0.0261336210419963,0.947732757916006,0,0,0.0261336210419979,0
0.701086210788632,0.0265261605299181,0.946947678940165,0,0,0.0265261605299166,0
0.709424892551887,0.0269188667855358,0.946162266428928,0,0,0.0269188667855364,0
0.717763574315143,0.0273117098104937,0.945376580379009,0,0,0.0273117098104973,0
0.726102256078398,0.027704660397223,0.944590679205556,0,0,0.0277046603972212,0
0.734440937841654,0.0280976901083597,0.94380461978328,0,0,0.0280976901083605,0
0.74277961960491,0.0284907712568495,0.943018457486299,0,0,0.0284907712568518,0
0.751118301368165,0.0288838768865624,0.942232246226878,0,0,0.02888387688656,0
0.759456983131421,0.0292769807534852,0.941446038493028,0,0,0.0292769807534872,0
0.767795664894676,0.029670057307536,0.940659885384929,0,0,0.0296700573075354,0
0.776134346657932,0.0300630816748062,0.939873836650389,0,0,0.0300630816748049,0
0.784473028421188,0.0304560296404059,0.939087940719192,0,0,0.0304560296404024,0
0.792811710184443,0.0308488776317593,0.938302244736485,0,0,0.0308488776317563,0
0.801150391947699,0.0312416027024085,0.937516794595183,0,0,0.0312416027024087,0
0.809489073710955,0.0316341825162795,0.936731634967441,0,0,0.0316341825162791,0
0.81782775547421,0.0320265953323741,0.935946809335251,0,0,0.0320265953323752,0
0.826166437237466,0.032418819989945,0.935162360020112,0,0,0.0324188199899427,0
0.834505119000722,0.0328108358940355,0.934378328211929,0,0,0.0328108358940357,0
0.842843800763977,0.0332026230014939,0.933594753997012,0,0,0.033202623001494,0
0.851182482527233,0.0335941618073156,0.93281167638537,0,0,0.0335941618073143,0
0.859521164290488,0.0339854333314014,0.932029133337196,0,0,0.0339854333314028,0
0.867859846053744,0.0343764191056944,0.931247161788613,0,0,0.0343764191056931,0
0.876198527817,0.034767101161622,0.930465797676757,0,0,0.0347671011616208,0
0.884537209580255,0.0351574620179459,0.929685075964108,0,0,0.0351574620179461,0
0.892875891343511,0.0355474846688981,0.928905030662206,0,0,0.0355474846688963,0
0.901214573106766,0.0359688690894318,0.928062261821138,0,0,0.0359263341198335,4.25349695971327E-05
0.909553254870022,0.0364277834304713,0.927144433139056,0,0,0.0362915158403427,0.0001362675901303
0.917891936633278,0.0369065320076507,0.926186935984696,0,0,0.0366487645147657,0.00025776749288738
0.926230618396533,0.0373997121371829,0.925200575725635,0,0,0.0369997464766325,0.000399965660549527
0.934569300159789,0.0379042410547749,0.924191517890448,0,0,0.0373453816796339,0.000558859375142785
0.942907981923045,0.0384180340382644,0.923163931923469,0,0,0.0376862762159404,0.000731757822326724
0.9512466636863,0.0389395525204235,0.922120894959153,0,0,0.0380228681159669,0.00091668440445635
0.959585345449556,0.0394675982230677,0.921064803553863,0,0,0.0383554928817836,0.00111210534128606
0.967924027212811,0.0400012032417223,0.919997593516553,0,0,0.0386844180122079,0.00131678522951645
0.976262708976067,0.0405395649534099,0.918920870093181,0,0,0.0390098631772675,0.0015297017761417
0.984601390739323,0.0410820045185237,0.917835990962954,0,0,0.0393320129088899,0.00174999160963268
0.992940072502578,0.0416279389162118,0.916744122167576,0,0,0.039651025038873,0.00197691387733903
1.00127875426583,0.0421768612654481,0.915646277469105,0,0,0.0399670365575307,0.00220982470791593
1.00961743602909,0.0427283264861808,0.914543347027639,0,0,0.0402801678256051,0.00244815866057494
1.01795611779235,0.0432819405483058,0.913436118903391,0,0,0.0405905256902602,0.00269141485804261
1.0262947995556,0.0438373522154656,0.912325295569068,0,0,0.0408982058462305,0.00293914636923555
1.03463348131886,0.0443942465747914,0.911211506850418,0,0,0.0412032946617955,0.0031909519129951
1.04297216308211,0.0449523398769641,0.910095320246071,0,0,0.041505870615826,0.00344646926113883
1.05131084484537,0.0455113753586289,0.908977249282742,0,0,0.0418060054460922,0.00370536991253665
1.05964952660862,0.0460711198149562,0.907857760370088,0,0,0.0421037650791724,0.00396735473578318
1.06798820837188,0.0466313607546863,0.906737278490624,0,0,0.0423992103924424,0.00423215036224709
1.07632689013513,0.0471919040140373,0.905616191971926,0,0,0.0426923978450523,0.00449950616898432
1.08466557189839,0.0477525717367962,0.904494856526407,0,0,0.0429833800053626,0.00476919173143429
1.09300425366165,0.0483132006502216,0.903373598699556,0,0,0.0432722059955628,0.00504099465465963
1.1013429354249,0.0488736405822539,0.902252718835493,0,0,0.0435589218693773,0.00531471871287556
1.10968161718816,0.0494337531776223,0.901132493644752,0,0,0.0438435709351626,0.00559018224246307
1.11802029895141,0.0499934107792952,0.90001317844141,0,0,0.0441261940340536,0.00586721674524077
1.12635898071467,0.0505524954483704,0.898895009103259,0,0,0.0444068297808212,0.00614566566754989
1.13469766247792,0.0511108981009924,0.897778203798036,0,0,0.0446855147735488,0.00642538332742266
1.14303634424118,0.051668517744468,0.896662964511082,0,0,0.0449622837770997,0.0067062339673503
1.15137502600444,0.0522252607985502,0.895549478402914,0,0,0.0452371698843336,0.00698809091420236
1.15971370776769,0.0527810404896111,0.894437919020791,0,0,0.045510204658442,0.00727083583115592
1.16805238953095,0.0533357763080752,0.893328447383861,0,0,0.0457814182590652,0.00755435804899903
1.1763910712942,0.0538893935207682,0.892221212958474,0,0,0.0460508395544727,0.00783855396628503
1.18472975305746,0.0544418227311795,0.891116354537649,0,0,0.0463184962216911,0.00812332650948014
1.19306843482071,0.0549929994817808,0.890014001036446,0,0,0.0465844148361617,0.00840858464561201
1.20140711658397,0.0555428638933395,0.888914272213328,0,0,0.046848620952275,0.00869424294105752
1.20974579834722,0.0560913603369455,0.887817279326113,0,0,0.0471111391759146,0.00898022116102717
1.21808448011048,0.0566384371350703,0.886723125729868,0,0,0.0473719932299823,0.00926644390507933
1.22642316187374,0.057184046288383,0.885631907423237,0,0,0.047631206013739,0.00955284027464073
1.23476184363699,0.0577281432257227,0.884543713548558,0,0,0.0478887996566725,0.00983934356904668
1.24310052540025,0.0582706865745949,0.883458626850813,0,0,0.048144795567516,0.0101258910070759
1.2514392071635,0.0588116379502861,0.882376724099432,0,0,0.0483992144789475,0.0104124234713343
1.25977788892676,0.0593509617616208,0.881298076476761,0,0,0.0486520764884404,0.010698885273178
1.26811657069001,0.0598886250318119,0.880222749936378,0,0,0.0489034010956693,0.0109852239361409
1.27645525245327,0.060424597232914,0.879150805534174,0,0,0.0491532072368317,0.0112713899960803
1.28479393421653,0.0609588501326451,0.87808229973471,0,0,0.0494015133161924,0.0115573368164528
1.29313261597978,0.0614913576524537,0.877017284695093,0,0,0.0496483372351318,0.011843020417322
1.30147129774304,0.0620220957357915,0.875955808528421,0,0,0.0498936964189389,0.012128399316849
1.30980997950629,0.0625510422257212,0.874897915548559,0,0,0.0501376078415647,0.0124134343841549
1.31814866126955,0.0630781767510918,0.873843646497817,0,0,0.0503800880485293,0.0126980887025622
1.3264873430328,0.0636034806204751,0.872793038759053,0,0,0.0506211531781476,0.0129823274423248
1.33482602479606,0.0641269367232904,0.871746126553422,0,0,0.0508608189812355,0.0132661177420526
1.34316470655931,0.0646485294375282,0.870702941124946,0,0,0.0510991008394196,0.0135494285981064
1.35150338832257,0.0651682445435054,0.869663510912992,0,0,0.0513360137821821,0.0138322307613207
1.35984207008583,0.0656860691432184,0.868627861713564,0,0,0.0515715725027476,0.0141144966404701
1.36818075184908,0.0662019915848501,0.867596016830302,0,0,0.0518057913729038,0.0143962002119446
1.37651943361234,0.0667160013920156,0.866567997215968,0,0,0.0520386844568543,0.0146773169351624
1.38485811537559,0.0672280891974519,0.865543821605096,0,0,0.0522702655241748,0.0149578236732768
1.39319679713885,0.0677382466807365,0.864523506638526,0,0,0.0525005480619506,0.0152376986187873
1.4015354789021,0.0682464665098425,0.863507066980315,0,0,0.0527295452861546,0.0155169212236875
1.40987416066536,0.0687527422861629,0.862494515427676,0,0,0.0529572701523338,0.0157954721338277
1.41821284242862,0.0692570684928277,0.861485863014344,0,0,0.0531837353656465,0.0160733331271821
1.42655152419187,0.0697594404460626,0.860481119107874,0,0,0.0534089533903104,0.0163504870557528
1.43489020595513,0.070259854249351,0.859480291501299,0,0,0.0536329364584974,0.0166269177908525
1.44322888771838,0.070758306750263,0.858483386499476,0,0,0.0538556965787229,0.0169026101715378
1.45156756948164,0.0712547954997334,0.857490409000533,0,0,0.054077245543759,0.0171775499559747
1.45990625124489,0.0717493187136562,0.856501362572689,0,0,0.0542975949381107,0.0174517237755443
1.46824493300815,0.0722418752365961,0.855516249526807,0,0,0.0545167561450881,0.0177251190915084
1.4765836147714,0.0727324645075587,0.854535070984883,0,0,0.054734740353495,0.0179977241540632
1.48492229653466,0.0732210865276027,0.853557826944796,0,0,0.0549515585639685,0.0182695279636323
1.49326097829792,0.0737077418292406,0.852584516341519,0,0,0.0551672215949876,0.0185405202342528
1.50159966006117,0.0741924314475017,0.851615137104996,0,0,0.0553817400885768,0.0188106913589256
1.50993834182443,0.0746751568925294,0.850649686214941,0,0,0.055595124515724,0.0190800323768063
1.51827702358768,0.0751559201236466,0.849688159752706,0,0,0.0558073851815265,0.019348534942121
1.52661570535094,0.0756347235248024,0.848730552950395,0,0,0.056018532230094,0.0196161912947089
1.53495438711419,0.0761115698812961,0.847776860237408,0,0,0.0562285756492106,0.0198829942320856
1.54329306887745,0.0765864623577235,0.846827075284554,0,0,0.0564375252747811,0.0201489370829415
1.55163175064071,0.0770594044770597,0.845881191045882,0,0,0.0566453907950691,0.0204140136819891
1.55997043240396,0.0775304001008278,0.844939199798345,0,0,0.0568521817547448,0.0206782183460827
1.56830911416722,0.0779994534102786,0.844001093179443,0,0,0.0570579075587477,0.0209415458515309
1.57664779593047,0.0784665688885241,0.843066862222952,0,0,0.0572625774759818,0.0212039914125422
1.58498647769373,0.0789317513035797,0.842136497392841,0,0,0.0574662006428481,0.0214655506607316
1.59332515945698,0.0793950056922593,0.841209988615482,0,0,0.0576687860666262,0.0217262196256329
1.60166384122024,0.0798563373448765,0.840287325310247,0,0,0.0578703426287156,0.0219859947161612
1.61000252298349,0.0803157517907095,0.839368496418581,0,0,0.05807087908774,0.0222448727029697
1.61834120474675,0.0807732547841786,0.838453490431643,0,0,0.0582704040825252,0.0225028507016538
1.62667988651001,0.0812288522917196,0.837542295416561,0,0,0.0584689261349602,0.0227599261567594
1.63501856827326,0.0816825504792864,0.836634899041427,0,0,0.0586664536527407,0.0230160968265459
1.64335725003652,0.0821343557004789,0.835731288599042,0,0,0.0588629949320096,0.02327136076847
1.65169593179977,0.0825842744852415,0.834831451029516,0,0,0.0590585581598946,0.0235257163253477
1.66003461356303,0.0830323135291108,0.833935372941779,0,0,0.0592531514169491,0.0237791621121612
1.66837329532628,0.0834784796829811,0.833043040634036,0,0,0.059446782679505,0.0240316970034775
1.67671197708954,0.0839227799433797,0.83215444011324,0,0,0.059639459821936,0.0242833201214441
1.6850506588528,0.0843652214431778,0.831269557113644,0,0,0.0598311906188421,0.0245340308243362
1.69338934061605,0.084805811442781,0.830388377114438,0,0,0.0600219827471556,0.0247838286956254
1.70172802237931,0.0852445573217154,0.82951088535657,0,0,0.0602118437881725,0.0250327135335422
1.71006670414256,0.0856814665706272,0.828637066858747,0,0,0.0604007812295153,0.0252806853411109
1.71840538590582,0.0861165467836571,0.827766906432685,0,0,0.0605888024670283,0.0255277443166297
1.72674406766907,0.0865498056511869,0.826900388697625,0,0,0.0607759148066102,0.0257738908445775
1.73508274943233,0.0869812509529096,0.826037498094182,0,0,0.0609621254659852,0.0260191254869236
1.74342143119558,0.0874108905512435,0.825178218897515,0,0,0.061147441576419,0.0262634489748232
1.75176011295884,0.0878387323850524,0.824322535229896,0,0,0.0613318701843759,0.0265068622006761
1.7600987947221,0.0882647844636662,0.823470431072668,0,0,0.0615154182531285,0.0267493662105371
1.76843747648535,0.0886890548611692,0.822621890277662,0,0,0.0616980926643136,0.0269909621968554
1.77677615824861,0.0891115517109721,0.821776896578055,0,0,0.0618799002194421,0.0272316514915304
1.78511484001186,0.0895322832006334,0.820935433598733,0,0,0.0620608476413635,0.0274714355592696
1.79345352177512,0.0899512575669184,0.820097484866164,0,0,0.0622409415756861,0.0277103159912317
1.80179220353837,0.0903684830910986,0.819263033817802,0,0,0.0624201885921559,0.0279482944989439
1.81013088530163,0.090783968094476,0.818432063811048,0,0,0.0625985951859958,0.0281853729084801
1.81846956706489,0.0911977209340937,0.817604558131811,0,0,0.0627761677792067,0.0284215531548881
1.82680824882814,0.0916097499986824,0.816780500002635,0,0,0.0629529127218304,0.0286568372768524
1.8351469305914,0.0920200637047675,0.815959872590465,0,0,0.0631288362931811,0.0288912274115866
1.84348561235465,0.0924286704929773,0.815142659014045,0,0,0.0633039447030387,0.029124725789939
1.85182429411791,0.0928355788245198,0.814328842350961,0,0,0.0634782440928133,0.0293573347317064
1.86016297588116,0.0932407971778212,0.813518405644357,0,0,0.0636517405366769,0.0295890566411449
1.86850165764442,0.0936443340453378,0.812711331909326,0,0,0.0638244400426667,0.0298198940026693
1.87684033940767,0.0940461979304896,0.81190760413902,0,0,0.0639963485537582,0.0300498493767319
1.88517902117093,0.0944463973447849,0.81110720531043,0,0,0.0641674719489116,0.030278925395874
1.89351770293419,0.094844940805034,0.810310118389932,0,0,0.0643378160440924,0.030507124760942
1.90185638469744,0.095241836830728,0.809516326338545,0,0,0.0645073865932657,0.0307344502374609
1.9101950664607,0.0956370939415237,0.808725812116952,0,0,0.0646761892893657,0.0309609046521581
1.91853374822395,0.0960307206548746,0.807938558690252,0,0,0.0648442297652426,0.0311864908896311
1.92687242998721,0.0964227254837402,0.80715454903252,0,0,0.0650115135945861,0.0314112118891538
1.93521111175046,0.0968131169344423,0.806373766131117,0,0,0.0651780462928269,0.0316350706416139
1.94354979351372,0.0972019035045941,0.805596192990812,0,0,0.0653438333180176,0.0318580701865765
1.95188847527697,0.0975890936811624,0.804821812637676,0,0,0.0655088800716923,0.0320802136094696
1.96022715704023,0.0979746959385926,0.804050608122815,0,0,0.065673191899708,0.0323015040388843
1.96856583880349,0.0983587187370526,0.803282562525896,0,0,0.0658367740930649,0.0325219446439866
1.97690452056674,0.0987411705207434,0.802517658958512,0,0,0.0659996318887098,0.0327415386320344
1.98524320233,0.09912205971632,0.80175588056736,0,0,0.0661617704703216,0.0329602892459982
1.99358188409325,0.0995013947313576,0.800997210537286,0,0,0.0663231949690794,0.0331781997622775
2.00192056585651,0.0998791839529245,0.800241632094151,0,0,0.0664839104644132,0.0333952734885112
2.01025924761976,0.100255435746218,0.799489128507564,0,0,0.0666439219847399,0.0336115137614785
2.01859792938302,0.100630158453268,0.798739683093465,0,0,0.0668032345081833,0.0338269239450847
2.02693661114628,0.101003360391709,0.797993279216583,0,0,0.066961852963278,0.0340415074284299
2.03527529290953,0.101375049853617,0.797249900292766,0,0,0.0671197822296601,0.0342552676239567
2.04361397467279,0.101745235104416,0.796509529791167,0,0,0.0672770271387431,0.0344682079656736
2.05195265643604,0.102113924381832,0.795772151236337,0,0,0.06743359247438,0.0346803319074516
2.0602913381993,0.102481125894904,0.795037748210196,0,0,0.0675894829735117,0.0348916429213894
2.06863001996255,0.102846847823053,0.794306304353895,0,0,0.0677447033268045,0.0351021444962482
2.07696870172581,0.103211098315218,0.793577803369564,0,0,0.0678992581792714,0.0353118401359466
2.08530738348906,0.103573885489007,0.792852229021985,0,0,0.0680531521308855,0.0355207333581222
2.09364606525232,0.103935217429927,0.792129565140146,0,0,0.0682063897371782,0.0357288276927481
2.10198474701558,0.104295102190635,0.791409795618728,0,0,0.0683589755098277,0.0359361266808092
2.11032342877883,0.104653547790266,0.790692904419467,0,0,0.0685109139172351,0.0361426338730314
2.11866211054209,0.105010562213757,0.789978875572487,0,0,0.0686622093850919,0.0363483528286643
2.12700079230534,0.105366153411248,0.789267693177504,0,0,0.0688128662969343,0.0365532871143144
2.1353394740686,0.105720329297512,0.788559341404974,0,0,0.0689628889946885,0.0367574403028252
2.14367815583185,0.106073097751412,0.787853804497177,0,0,0.0691122817792062,0.0369608159722057
2.15201683759511,0.106424466615394,0.787151066769213,0,0,0.0692610489107906,0.0371634177046028
2.16035551935837,0.106774443695028,0.786451112609946,0,0,0.0694091946097109,0.0373652490853158
2.16869420112162,0.107123036758566,0.785753926482868,0,0,0.0695567230567116,0.0375663137018545
2.17703288288488,0.107470253536543,0.785059492926916,0,0,0.0697036383935078,0.0377666151430337
2.18537156464813,0.107816101721386,0.784367796557229,0,0,0.0698499447232766,0.037966156998109
2.19371024641139,0.108160588967083,0.783678822065835,0,0,0.0699956461111359,0.0381649428559469
2.20204892817464,0.10850372288885,0.7829925542223,0,0,0.0701407465846183,0.0383629763042319
2.2103876099379,0.10884551106284,0.782308977874321,0,0,0.0702852501341341,0.0385602609287056
2.21872629170115,0.10918596102587,0.78162807794826,0,0,0.0704291607134288,0.038756800312441
2.22706497346441,0.109525080275176,0.780949839449649,0,0,0.0705724822400308,0.0389525980351446
2.23540365522767,0.109862876268186,0.780274247463629,0,0,0.0707152185956932,0.0391476576724924
2.24374233699092,0.110199356422319,0.779601287155363,0,0,0.0708573736268269,0.0393419827954915
2.25208101875418,0.110534528114799,0.7789309437704,0,0,0.0709989511449284,0.0395355769698724
2.26041970051743,0.110868398682504,0.778263202634992,0,0,0.071139954926998,0.0397284437555057
2.26875838228069,0.1112009754218,0.777598049156399,0,0,0.0712803887159539,0.0399205867058466
2.27709706404394,0.11153226558844,0.77693546882312,0,0,0.0714202562210374,0.0401120093674024
2.2854357458072,0.111862276397438,0.776275447205124,0,0,0.0715595611182131,0.0403027152792253
2.29377442757046,0.11219101502299,0.77561796995402,0,0,0.0716983070505621,0.0404927079724276
2.30211310933371,0.112518488598387,0.774963022803226,0,0,0.0718364976286687,0.0406819909697185
2.31045179109697,0.112844704215964,0.774310591568071,0,0,0.0719741364310014,0.0408705677849628
2.31879047286022,0.113169668927049,0.773660662145902,0,0,0.0721112270042882,0.0410584419227605
2.32712915462348,0.113493389741929,0.773013220516142,0,0,0.0722477728638852,0.0412456168780439
2.33546783638673,0.113815873629837,0.772368252740326,0,0,0.0723837774941406,0.0414320961356968
2.34380651814999,0.114137127518939,0.77172574496212,0,0,0.0725192443487519,0.0416178831701886
2.35214519991325,0.114457158296348,0.771085683407304,0,0,0.0726541768511187,0.0418029814452293
2.3604838816765,0.114775972808127,0.770448054383745,0,0,0.07278857839469,0.0419873944134382
2.36882256343976,0.115093577859336,0.769812844281328,0,0,0.072922452343305,0.0421711255160311
2.37716124520301,0.115409980214053,0.769180039571895,0,0,0.0730558020315309,0.0423541781825218
2.38549992696627,0.115725186595434,0.768549626809133,0,0,0.0731886307649938,0.0425365558304395
2.39383860872952,0.116039203685766,0.767921592628468,0,0,0.0733209418207058,0.04271826186506
2.40217729049278,0.116352038126537,0.767295923746925,0,0,0.0734527384473864,0.042899299679151
2.41051597225603,0.116663696518512,0.766672606962977,0,0,0.0735840238657802,0.0430796726527314
2.41885465401929,0.116974185421813,0.766051629156375,0,0,0.0737148012689698,0.0432593841528429
2.42719333578255,0.117283511356017,0.765432977287967,0,0,0.0738450738226823,0.0434384375333335
2.4355320175458,0.117591680800248,0.764816638399504,0,0,0.0739748446655943,0.043616836134654
2.44387069930906,0.117898700193296,0.764202599613408,0,0,0.0741041169096306,0.0437945832836657
2.45220938107231,0.118204575933718,0.763590848132564,0,0,0.0742328936402591,0.0439716822934589
2.46054806283557,0.118509314379963,0.762981371240073,0,0,0.0743611779167817,0.0441481364631821
2.46888674459882,0.118812921850502,0.762374156298997,0,0,0.07448897277262,0.0443239490778812
2.47722542636208,0.119115404623949,0.761769190752102,0,0,0.0746162812155998,0.0444991234083496
2.48556410812533,0.119416768939214,0.761166462121573,0,0,0.0747431062282271,0.044673662710986
2.49390278988859,0.119717020995628,0.760565958008743,0,0,0.0748694507679651,0.0448475702276638
2.50224147165185,0.12001616695311,0.75996766609378,0,0,0.0749953177675039,0.0450208491856062
2.5105801534151,0.1203142129323,0.7593715741354,0,0,0.0751207101350279,0.0451935027972727
2.51891883517836,0.120611165014731,0.758777669970539,0,0,0.0752456307544788,0.0453655342602515
2.52725751694161,0.120907029242978,0.758185941514043,0,0,0.0753700824858166,0.0455369467571618
2.53559619870487,0.121201811620835,0.757596376758329,0,0,0.0754940681652747,0.045707743455561
2.54393488046812,0.121495518113474,0.757008963773051,0,0,0.0756175906056132,0.0458779275078616
2.55227356223138,0.121788154647623,0.756423690704755,0,0,0.0757406525963686,0.0460475020512539
2.56061224399464,0.122079727111735,0.75584054577653,0,0,0.0758632569040992,0.0462164702076355
2.56895092575789,0.122370241356175,0.75525951728765,0,0,0.0759854062726281,0.0463848350835469
2.57728960752115,0.122659703193396,0.754680593613208,0,0,0.0761071034232825,0.0465525997701138
2.5856282892844,0.122948118398127,0.754103763203746,0,0,0.0762283510551308,0.0467197673429962
2.59396697104766,0.123235492707556,0.753529014584889,0,0,0.0763491518452146,0.0468863408623408
2.60230565281091,0.123521831821521,0.752956336356959,0,0,0.0764695084487795,0.0470523233727411
2.61064433457417,0.123807141402703,0.752385717194593,0,0,0.0765894234995019,0.0472177179032019
2.61898301633742,0.124091427076822,0.751817145846356,0,0,0.0767088996097131,0.047382527467109
2.62732169810068,0.124374694432824,0.751250611134352,0,0,0.0768279393706205,0.0475467550622037
2.63566037986394,0.124656949023088,0.750686101953824,0,0,0.0769465453525257,0.0477104036705619
2.64399906162719,0.124938196363619,0.750123607272762,0,0,0.0770647201050402,0.0478734762585784
2.65233774339045,0.125218441934253,0.749563116131495,0,0,0.077182466157298,0.0480359757769544
2.6606764251537,0.125497691178855,0.74900461764229,0,0,0.077299786018165,0.0481979051606899
2.66901510691696,0.125775949505527,0.748448100988946,0,0,0.0774166821764469,0.0483592673290802
2.67735378868021,0.126053222286809,0.747893555426382,0,0,0.0775331571010938,0.0485200651857155
2.68569247044347,0.126329514859886,0.747340970280228,0,0,0.0776492132414013,0.0486803016184849
2.69403115220673,0.126604832526794,0.746790334946412,0,0,0.0777648530272108,0.0488399794995834
2.70236983396998,0.126879180554629,0.746241638890742,0,0,0.0778800788691062,0.0489991016855231
2.71070851573324,0.127152564175755,0.745694871648491,0,0,0.0779948931586081,0.0491576710171463
2.71904719749649,0.127424988588008,0.745150022823984,0,0,0.0781092982683654,0.0493156903196428
2.72738587925975,0.127696458954916,0.744607082090168,0,0,0.078223296552346,0.0494731624025701
2.735724561023,0.127966980405897,0.744066039188204,0,0,0.0783368903460228,0.0496300900598757
2.74406324278626,0.128236558036483,0.743526883927035,0,0,0.0784500819665592,0.0497864760699229
2.75240192454952,0.12850519690851,0.742989606182979,0,0,0.0785628737129913,0.0499423231955191
2.76074060631277,0.128772902050356,0.742454195899289,0,0,0.0786752678664089,0.0500976341839463
2.76907928807603,0.129039678457126,0.741920643085747,0,0,0.0787872666901326,0.050252411766994
2.77741796983928,0.129305531090885,0.74138893781823,0,0,0.0788988724298903,0.0504066586609948
2.78575665160254,0.129570464880854,0.740859070238293,0,0,0.0790100873139913,0.0505603775668621
2.79409533336579,0.129834484723625,0.740331030552749,0,0,0.0791209135534969,0.0507135711701291
2.80243401512905,0.130097595483383,0.739804809033235,0,0,0.0792313533423909,0.0508662421409913
2.8107726968923,0.130359801992097,0.739280396015807,0,0,0.0793414088577466,0.0510183931343497
2.81911137865556,0.130621109049748,0.738757781900504,0,0,0.0794510822598923,0.051170026789856
2.82745006041882,0.130881521424535,0.73823695715093,0,0,0.0795603756925748,0.0513211457319598
2.83578874218207,0.131141043853079,0.737717912293842,0,0,0.0796692912831211,0.0514717525699582
2.84412742394533,0.131399681040643,0.737200637918715,0,0,0.0797778311425976,0.051621849898045
2.85246610570858,0.131657437661331,0.736685124677337,0,0,0.0798859973659678,0.0517714402953637
2.86080478747184,0.131914318358308,0.736171363283384,0,0,0.0799937920322483,0.0519205263260599
2.86914346923509,0.132170327744,0.735659344512001,0,0,0.0801012172046623,0.0520691105393368
2.87748215099835,0.132425470400304,0.735149059199392,0,0,0.0802082749307927,0.0522171954695114
2.8858208327616,0.132679750878801,0.734640498242398,0,0,0.0803149672427307,0.0523647836360706
2.89415951452486,0.132933173700957,0.734133652598087,0,0,0.0804212961572258,0.0525118775437308
2.90249819628812,0.13318574335833,0.733628513283341,0,0,0.0805272636758318,0.0526584796824973
2.91083687805137,0.133437464312777,0.733125071374447,0,0,0.0806328717850525,0.0528045925277244
2.91917555981463,0.133688340996662,0.732623318006677,0,0,0.0807381224564836,0.0529502185401775
2.92751424157788,0.133938377813053,0.732123244373895,0,0,0.0808430176469567,0.0530953601660955
2.93585292334114,0.134187579135931,0.731624841728138,0,0,0.0809475592986769,0.0532400198372545
2.94419160510439,0.134435949310394,0.731128101379212,0,0,0.0810517493393628,0.0533841999710315
2.95253028686765,0.134683492652852,0.730633014694295,0,0,0.0811555896823826,0.0535279029704703
2.96086896863091,0.134930213451237,0.730139573097527,0,0,0.0812590822268898,0.0536711312243469
2.96920765039416,0.135176115965192,0.729647768069616,0,0,0.0813622288579562,0.0538138871072363
2.97754633215742,0.135421204426284,0.729157591147432,0,0,0.0814650314467045,0.0539561729795793
2.98588501392067,0.13566548303819,0.728669033923621,0,0,0.0815674918504389,0.0540979911877508
2.99422369568393,0.135908955976903,0.728182088046195,0,0,0.0816696119127739,0.0542393440641279
3.00256237744718,0.136151627390921,0.727696745218157,0,0,0.0817713934637623,0.0543802339271596
3.01090105921044,0.136393501401456,0.727212997197089,0,0,0.0818728383200209,0.0545206630814344
3.01923974097369,0.136634582102609,0.726730835794782,0,0,0.081973948284856,0.0546606338177529
3.02757842273695,0.136874873561582,0.726250252876837,0,0,0.082074725148386,0.0548001484131958
3.03591710450021,0.137114379818859,0.725771240362281,0,0,0.0821751706876636,0.0549392091311959
3.04425578626346,0.137353104888406,0.725293790223189,0,0,0.0822752866667967,0.0550778182216087
3.05259446802672,0.137591052757851,0.724817894484298,0,0,0.082375074837067,0.0552159779207842
3.06093314978997,0.137828227388686,0.724343545222627,0,0,0.0824745369370484,0.0553536904516382
3.06927183155323,0.138064632716447,0.723870734567104,0,0,0.0825736746927234,0.0554909580237249
3.07761051331648,0.138300272650906,0.723399454698187,0,0,0.0826724898175982,0.0556277828333085
3.08594919507974,0.138535151076252,0.722929697847495,0,0,0.0827709840128168,0.0557641670634361
3.094287876843,0.138769271851283,0.722461456297433,0,0,0.0828691589672737,0.0559001128840103
3.10262655860625,0.139002638809587,0.721994722380826,0,0,0.0829670163577255,0.0560356224518621
3.11096524036951,0.139235255759724,0.721529488480552,0,0,0.0830645578489006,0.0561706979108233
3.11930392213276,0.139467126485409,0.721065747029181,0,0,0.0831617850936091,0.0563053413918006
3.12764260389602,0.139698254745697,0.720603490508605,0,0,0.0832586997328497,0.056439555012848
3.13598128565927,0.139928644275157,0.720142711449686,0,0,0.0833553033959167,0.0565733408792403
3.14431996742253,0.140158298784051,0.719683402431896,0,0,0.0834515977005058,0.0567067010835467
3.15265864918578,0.140387221958521,0.719225556082958,0,0,0.0835475842528174,0.0568396377057034
3.16099733094904,0.140615417460748,0.718769165078503,0,0,0.0836432646476611,0.0569721528130879
3.1693360127123,0.140842888929148,0.718314222141703,0,0,0.0837386404685566,0.0571042484605918
3.17767469447555,0.14106963997853,0.717860720042941,0,0,0.0838337132878352,0.0572359266906944
3.18601337623881,0.141295674200276,0.717408651599449,0,0,0.0839284846667395,0.0573671895335359
3.19435205800206,0.141520995162512,0.716958009674975,0,0,0.0840229561555219,0.0574980390069907
3.20269073976532,0.141745606410283,0.716508787179433,0,0,0.0841171292935427,0.0576284771167404
3.21102942152857,0.141969511465714,0.716060977068571,0,0,0.0842110056093669,0.0577585058563478
3.21936810329183,0.142192713828187,0.715614572343626,0,0,0.0843045866208586,0.0578881272073283
3.22770678505509,0.142415216974501,0.715169566050998,0,0,0.084397873835277,0.0580173431392244
3.23604546681834,0.142637024359046,0.714725951281906,0,0,0.0844908687493693,0.0581461556096778
3.2443841485816,0.142858139413965,0.714283721172071,0,0,0.0845835728494628,0.0582745665645019
3.25272283034485,0.143078565549312,0.713842868901375,0,0,0.0846759876115577,0.0584025779377546
3.26106151210811,0.143298306153227,0.713403387693546,0,0,0.0847681145014163,0.0585301916518106
3.26940019387136,0.143517364592088,0.712965270815825,0,0,0.0848599549746536,0.0586574096174335
3.27773887563462,0.143735744210673,0.712528511578655,0,0,0.0849515104768253,0.0587842337338476
3.28607755739787,0.143953448332326,0.712093103335348,0,0,0.0850427824435162,0.0589106658888102
3.29441623916113,0.144170480259109,0.711659039481781,0,0,0.0851337723004267,0.0590367079586828
3.30275492092439,0.144386843271961,0.711226313456079,0,0,0.0852244814634581,0.0591623618085026
3.31109360268764,0.144602540630852,0.710794918738295,0,0,0.085314911338799,0.0592876292920536
3.3194322844509,0.144817575574946,0.710364848850109,0,0,0.0854050633230078,0.0594125122519376
3.32777096621415,0.145031951322742,0.709936097354515,0,0,0.0854949388030972,0.059537012519645
3.33610964797741,0.145245671072241,0.709508657855518,0,0,0.0855845391566157,0.059661131915625
3.34444832974066,0.145458738001085,0.709082523997829,0,0,0.0856738657517295,0.059784872249356
3.35278701150392,0.145671155266718,0.708657689466563,0,0,0.0857629199473031,0.0599082353194154
3.36112569326718,0.145882926006528,0.708234147986943,0,0,0.0858517030929789,0.0600312229135496
3.36946437503043,0.146094053337999,0.707811893324002,0,0,0.0859402165292566,0.0601538368087429
3.37780305679369,0.146304540358859,0.707390919282284,0,0,0.0860284615875706,0.0602760787712871
3.38614173855694,0.146514390147218,0.706971219705563,0,0,0.0861164395903684,0.0603979505568501
3.3944804203202,0.146723605761731,0.706552788476539,0,0,0.086204151851186,0.0605194539105444
3.40281910208345,0.14693219024172,0.70613561951656,0,0,0.0862915996747248,0.0606405905669956
3.41115778384671,0.147140146607336,0.705719706785329,0,0,0.0863787843569255,0.0607613622504101
3.41949646560996,0.147347477859686,0.705305044280628,0,0,0.086465707185043,0.0608817706746427
3.42783514737322,0.147554186980985,0.704891626038031,0,0,0.0865523694377197,0.0610018175432646
3.43617382913648,0.147760276934687,0.704479446130625,0,0,0.0866387723850584,0.0611215045496296
3.44451251089973,0.147965750665635,0.70406849866873,0,0,0.0867249172886937,0.0612408333769411
3.45285119266299,0.148170611100182,0.703658777799635,0,0,0.0868108054018638,0.0613598056983188
3.46118987442624,0.148374861146345,0.70325027770731,0,0,0.0868964379694805,0.0614784231768643
3.4695285561895,0.148578503693927,0.702842992612147,0,0,0.0869818162281996,0.0615966874657273
3.47786723795275,0.14878154161466,0.70243691677068,0,0,0.0870669414064895,0.0617146002081706
3.48620591971601,0.148983977762335,0.70203204447533,0,0,0.0871518147246999,0.0618321630376356
3.49454460147927,0.149185814972935,0.701628370054129,0,0,0.0872364373951289,0.0619493775778064
3.50288328324252,0.149387056064766,0.701225887870468,0,0,0.087320810622091,0.0620662454426751
3.51122196500578,0.149587703838588,0.700824592322825,0,0,0.0874049356019823,0.0621827682366049
3.51956064676903,0.149787761077742,0.700424477844515,0,0,0.0874888135233474,0.0622989475543947
3.52789932853229,0.149987230548285,0.700025538903429,0,0,0.0875724455669434,0.0624147849813418
3.53623801029554,0.15018611499911,0.69962777000178,0,0,0.0876558329058047,0.0625302820933054
3.5445766920588,0.150384417162076,0.699231165675848,0,0,0.0877389767053067,0.0626454404567691
3.55291537382205,0.150582139752132,0.698835720495736,0,0,0.087821878123229,0.062760261628903
3.56125405558531,0.150779285467443,0.698441429065113,0,0,0.0879045383098174,0.062874747157626
3.56959273734857,0.150975856989514,0.698048286020972,0,0,0.0879869584078464,0.0629888985816675
3.57793141911182,0.151171856983309,0.697656286033383,0,0,0.0880691395526801,0.0631027174306282
3.58627010087508,0.151367288097375,0.697265423805251,0,0,0.0881510828723327,0.0632162052250416
3.59460878263833,0.151562152963963,0.696875694072075,0,0,0.0882327894875286,0.0633293634764339
3.60294746440159,0.151756454199147,0.696487091601706,0,0,0.0883142605117622,0.0634421936873851
3.61128614616484,0.151950194402944,0.696099611194113,0,0,0.088395497051356,0.0635546973515878
3.6196248279281,0.152143376159428,0.695713247681145,0,0,0.0884765002055197,0.0636668759539075
3.62796350969135,0.15233600203685,0.695327995926301,0,0,0.0885572710664077,0.0637787309704418
3.63630219145461,0.152528074587753,0.694943850824494,0,0,0.0886378107191753,0.063890263868578
3.64464087321787,0.15271959634909,0.69456080730182,0,0,0.0887181202420369,0.064001476107053
3.65297955498112,0.152910569842331,0.694178860315338,0,0,0.0887982007063205,0.0641123691360105
3.66131823674438,0.153100997573583,0.693798004852833,0,0,0.0888780531765245,0.0642229443970591
3.66965691850763,0.153290882033701,0.693418235932599,0,0,0.0889576787103714,0.064333203323329
3.67799560027089,0.153480225698392,0.693039548603215,0,0,0.0890370783588632,0.0644431473395301
3.68633428203414,0.153669031028341,0.692661937943317,0,0,0.0891162531663348,0.0645527778620073
3.6946729637974,0.153857300469305,0.69228539906139,0,0,0.0891952041705073,0.0646620962987979
3.70301164556066,0.154045036452228,0.691909927095543,0,0,0.0892739324025413,0.0647711040496868
3.71135032732391,0.154232241393351,0.691535517213298,0,0,0.0893524388870887,0.0648798025062625
3.71968900908717,0.154418917694317,0.691162164611366,0,0,0.0894307246423449,0.0649881930519718
3.72802769085042,0.154605067742276,0.690789864515449,0,0,0.0895087906800999,0.0650962770621753
3.73636637261368,0.154790693909992,0.690418612180018,0,0,0.0895866380057895,0.0652040559042011
3.74470505437693,0.154975798555945,0.69004840288811,0,0,0.0896642676185451,0.0653115309373999
3.75304373614019,0.155160384024442,0.689679231951116,0,0,0.0897416805112443,0.0654187035131977
3.76138241790345,0.155344452645709,0.689311094708581,0,0,0.0898188776705595,0.0655255749751501
3.7697210996667,0.155528006736001,0.688943986527996,0,0,0.0898958600770075,0.065632146658995
3.77805978142996,0.155711048597703,0.688577902804594,0,0,0.0899726287049976,0.0657384198927054
3.78639846319321,0.15589358051942,0.688212838961159,0,0,0.0900491845228796,0.0658443959965413
3.79473714495647,0.156075604776094,0.687848790447811,0,0,0.0901255284929917,0.0659500762831029
3.80307582671972,0.156257123629089,0.687485752741823,0,0,0.0902016615717073,0.0660554620573811
3.81141450848298,0.156438139326291,0.687123721347419,0,0,0.0902775847094816,0.0661605546168092
3.81975319024623,0.156618654102212,0.686762691795576,0,0,0.0903532988508979,0.0662653552513143
3.82809187200949,0.156798670178082,0.686402659643837,0,0,0.0904288049347137,0.0663698652433675
3.83643055377275,0.15697818976194,0.686043620476121,0,0,0.0905041038939054,0.066474085868034
3.844769235536,0.157157215048738,0.685685569902525,0,0,0.090579196655714,0.0665780183930238
3.85310791729926,0.15733574822043,0.685328503559141,0,0,0.0906540841416887,0.0666816640787406
3.86144659906251,0.157513791446064,0.684972417107873,0,0,0.0907287672677321,0.0667850241783316
3.86978528082577,0.157691346881878,0.684617306236243,0,0,0.0908032469441427,0.0668880999377359
3.87812396258902,0.157868416671392,0.684263166657215,0,0,0.090877524075659,0.0669908925957338
3.88646264435228,0.158045002945497,0.683909994109006,0,0,0.0909515995615023,0.0670934033839943
3.89480132611553,0.158221107822543,0.683557784354915,0,0,0.0910254742954186,0.0671956335271236
3.90314000787879,0.158396733408434,0.683206533183132,0,0,0.0910991491657213,0.0672975842427127
3.91147868964205,0.158571881796717,0.682856236406567,0,0,0.0911726250553326,0.0673992567413841
3.9198173714053,0.158746555068664,0.682506889862672,0,0,0.0912459028418248,0.0675006522268395
3.92815605316856,0.158920755293367,0.682158489413265,0,0,0.0913189833974612,0.067601771895906
3.93649473493181,0.159094484527819,0.681811030944361,0,0,0.091391867589237,0.0677026169385825
3.94483341669507,0.159267744817004,0.681464510365992,0,0,0.0914645562789187,0.0678031885380853
3.95317209845832,0.159440538193979,0.681118923612042,0,0,0.0915370503230848,0.0679034878708945
3.96151078022158,0.159612866679964,0.680774266640073,0,0,0.0916093505731647,0.0680035161067988
3.96984946198484,0.159784732284419,0.680430535431163,0,0,0.0916814578754778,0.0681032744089408
3.97818814374809,0.159956137005134,0.680087725989733,0,0,0.0917533730712722,0.068202763933861
3.98652682551135,0.160127082828307,0.679745834343387,0,0,0.0918250969967635,0.0683019858315431
3.9948655072746,0.16029757172863,0.67940485654274,0,0,0.0918966304831723,0.0684009412454579
4.00320418903786,0.160467605669367,0.679064788661265,0,0,0.0919679743567619,0.0684996313126063
4.01154287080111,0.160637186602439,0.678725626795121,0,0,0.092039129438876,0.0685980571635635
4.01988155256437,0.160806316468497,0.678387367063005,0,0,0.0921100965459754,0.0686962199225219
4.02822023432763,0.160974997197008,0.678050005605984,0,0,0.0921808764896746,0.0687941207073338
4.03655891609088,0.161143230706333,0.677713538587334,0,0,0.0922514700767784,0.0688917606295542
4.04489759785414,0.1613110189038,0.677377962192399,0,0,0.0923218781093176,0.0689891407944829
4.05323627961739,0.161478363685791,0.677043272628418,0,0,0.092392101384585,0.0690862623012062
4.06157496138065,0.161645266937809,0.676709466124382,0,0,0.0924621406951702,0.0691831262426386
4.0699136431439,0.16181173053456,0.67637653893088,0,0,0.0925319968289953,0.0692797337055646
4.07825232490716,0.161977756340028,0.676044487319944,0,0,0.0926016705693491,0.0693760857706789
4.08659100667041,0.16214334620755,0.675713307584901,0,0,0.0926711626949217,0.0694721835126279
4.09492968843367,0.162308501979888,0.675382996040224,0,0,0.0927404739798387,0.0695680280000495
4.10326837019693,0.162473225489308,0.675053549021384,0,0,0.0928096051936948,0.0696636202956138
4.11160705196018,0.162637518557651,0.674724962884699,0,0,0.0928785571015874,0.0697589614560624
4.11994573372344,0.162801382996399,0.674397234007202,0,0,0.0929473304641498,0.0698540525322487
4.12828441548669,0.16296482060676,0.67407035878648,0,0,0.0930159260375839,0.0699488945691762
4.13662309724995,0.163127833179732,0.673744333640536,0,0,0.0930843445736931,0.0700434886060385
4.1449617790132,0.163290422496172,0.673419155007656,0,0,0.0931525868199145,0.0701378356762573
4.15330046077646,0.163452590326872,0.673094819346256,0,0,0.0932206535193507,0.0702319368075211
4.16163914253972,0.163614338432626,0.672771323134749,0,0,0.0932885454108021,0.0703257930218236
4.16997782430297,0.163775668564299,0.672448662871402,0,0,0.0933562632287979,0.070419405335501
4.17831650606623,0.163936582462898,0.672126835074205,0,0,0.0934238077036271,0.0705127747592702
4.18665518782948,0.164097081859636,0.671805836280728,0,0,0.0934911795613702,0.0706059022982658
4.19499386959274,0.164257168476007,0.671485663047987,0,0,0.0935583795239291,0.0706987889520772
4.20333255135599,0.164416844023843,0.671166311952314,0,0,0.0936254083090578,0.0707914357147855
4.21167123311925,0.164576110205393,0.670847779589215,0,0,0.0936922666303925,0.0708838435749999
4.2200099148825,0.164734968713375,0.670530062573249,0,0,0.0937589551974812,0.0709760135158942
4.22834859664576,0.164893421231057,0.670213157537887,0,0,0.0938254747158139,0.0710679465152424
4.23668727840902,0.165051469432306,0.669897061135388,0,0,0.093891825886851,0.0711596435454548
4.24502596017227,0.165209114981666,0.669581770036668,0,0,0.0939580094080533,0.0712511055736134
4.25336464193553,0.165366359534417,0.669267280931166,0,0,0.0940240259729102,0.0713423335615068
4.26170332369878,0.165523204736635,0.668953590526731,0,0,0.0940898762709685,0.0714333284656659
4.27004200546204,0.165679652225259,0.668640695549483,0,0,0.0941555609878609,0.0715240912373976
4.27838068722529,0.165835703628153,0.668328592743694,0,0,0.0942210808053333,0.07161462282282
4.28671936898855,0.165991360564171,0.668017278871658,0,0,0.094286436401274,0.0717049241628966
4.29505805075181,0.166146624643209,0.667706750713581,0,0,0.0943516284497398,0.0717949961934698
4.30339673251506,0.166301497466279,0.667397005067442,0,0,0.0944166576209844,0.0718848398452947
4.31173541427832,0.166455980625559,0.667088038748883,0,0,0.0944815245814852,0.0719744560440731
4.32007409604157,0.166610075704456,0.666779848591089,0,0,0.0945462299939698,0.072063845710486
4.32841277780483,0.166763784277671,0.666472431444659,0,0,0.0946107745174435,0.072153009760227
4.33675145956808,0.16691710791125,0.6661657841775,0,0,0.0946751588072151,0.0722419491040349
4.34509014133134,0.167070048162649,0.665859903674702,0,0,0.0947393835149229,0.0723306646477263
4.35342882309459,0.167222606580789,0.665554786838422,0,0,0.0948034492885615,0.0724191572922276
4.36176750485785,0.167374784706113,0.665250430587773,0,0,0.0948673567725067,0.0725074279336073
4.37010618662111,0.167526584070649,0.664946831858702,0,0,0.0949311066075416,0.0725954774631076
4.37844486838436,0.167678006198058,0.664643987603885,0,0,0.0949946994308819,0.072683306767176
4.38678355014762,0.167829052603697,0.664341894792606,0,0,0.0950581358762005,0.0727709167274968
4.39512223191087,0.167979724794675,0.66404055041065,0,0,0.0951214165736529,0.0728583082210219
4.40346091367413,0.168130024269903,0.663739951460193,0,0,0.0951845421499018,0.0729454821200017
4.41179959543738,0.168279952520158,0.663440094959685,0,0,0.0952475132281414,0.073032439292016
4.42013827720064,0.168429511028126,0.663140977943748,0,0,0.0953103304281216,0.0731191806000043
4.4284769589639,0.168578701268469,0.662842597463063,0,0,0.0953729943661727,0.0732057069022959
4.43681564072715,0.168727524707868,0.662544950584264,0,0,0.0954355056552283,0.0732920190526396
4.44515432249041,0.168875982805084,0.662248034389833,0,0,0.0954978649048494,0.0733781179002341
4.45349300425366,0.169024077011005,0.661951845977989,0,0,0.0955600727212484,0.0734640042897572
4.46183168601692,0.169171808768706,0.661656382462587,0,0,0.0956221297073114,0.0735496790613951
4.47017036778017,0.169319179513493,0.661361640973014,0,0,0.0956840364626221,0.0736351430508714
4.47850904954343,0.16946619067296,0.66106761865408,0,0,0.0957457935834837,0.0737203970894761
4.48684773130668,0.169612843667037,0.660774312665925,0,0,0.0958074016629431,0.0738054420040947
4.49518641306994,0.169759139908047,0.660481720183906,0,0,0.0958688612908114,0.0738902786172355
4.5035250948332,0.169905080800747,0.660189838398505,0,0,0.0959301730536884,0.0739749077470596
4.51186377659645,0.17005066774239,0.65989866451522,0,0,0.0959913375349827,0.0740593302074072
4.52020245835971,0.170195902122762,0.659608195754476,0,0,0.0960523553149351,0.0741435468078266
4.52854114012296,0.170340785324242,0.659318429351517,0,0,0.0961132269706398,0.0742275583536014
4.53687982188622,0.170485318721844,0.659029362556312,0,0,0.0961739530760656,0.0743113656457782
4.54521850364947,0.170629503683272,0.658740992633456,0,0,0.0962345342020782,0.0743949694811934
4.55355718541273,0.170773341568961,0.658453316862078,0,0,0.0962949709164605,0.0744783706525008
4.56189586717599,0.170916833732131,0.658166332535736,0,0,0.0963552637839343,0.0745615699481981
4.57023454893924,0.171059981518834,0.657880036962331,0,0,0.0964154133661808,0.0746445681526534
4.5785732307025,0.171202786267994,0.657594427464012,0,0,0.0964754202218618,0.0747273660461324
4.58691191246575,0.171345249311463,0.657309501377074,0,0,0.0965352849066393,0.0748099644048237
4.59525059422901,0.171487371974062,0.657025256051875,0,0,0.0965950079731969,0.0748923640008656
4.60358927599226,0.171629155573631,0.656741688852738,0,0,0.0966545899712592,0.0749745656023715
4.61192795775552,0.171770601421069,0.656458797157862,0,0,0.0967140314476126,0.0750565699734562
4.62026663951877,0.171911710820385,0.65617657835923,0,0,0.0967733329461245,0.0751383778742606
4.62860532128203,0.172052485068741,0.655895029862518,0,0,0.0968324950077632,0.0752199900609778
4.63694400304529,0.172192925456496,0.655614149087009,0,0,0.0968915181706175,0.0753014072858777
4.64528268480854,0.172333033267249,0.655333933465502,0,0,0.0969504029699162,0.0753826302973324
4.6536213665718,0.172472809777887,0.655054380444225,0,0,0.0970091499380473,0.0754636598398403
4.66196004833505,0.172612256258629,0.654775487482743,0,0,0.0970677596045767,0.0755444966540516
4.67029873009831,0.17275137397306,0.65449725205388,0,0,0.0971262324962677,0.0756251414767918
4.67863741186156,0.172890164178186,0.654219671643627,0,0,0.0971845691370995,0.0757055950410869
4.68697609362482,0.173028628124472,0.653942743751057,0,0,0.0972427700482853,0.0757858580761865
4.69531477538807,0.17316676705588,0.65366646588824,0,0,0.0973008357482922,0.0758659313075883
4.70365345715133,0.17330458220992,0.653390835580161,0,0,0.0973587667528576,0.0759458154570619
4.71199213891459,0.173442074817681,0.653115850364639,0,0,0.0974165635750091,0.0760255112426717
4.72033082067784,0.173579246103882,0.652841507792236,0,0,0.0974742267250813,0.0761050193788008
4.7286695024411,0.173716097286909,0.652567805426182,0,0,0.0975317567107346,0.0761843405761744
4.73700818420435,0.173852629578854,0.652294740842292,0,0,0.0975891540369721,0.0762634755418819
4.74534686596761,0.173988844185559,0.652022311628883,0,0,0.0976464192061578,0.076342424979401
4.75368554773086,0.174124742306653,0.651750515386693,0,0,0.0977035527180339,0.0764211895886194
4.76202422949412,0.174260325135597,0.651479349728808,0,0,0.0977605550697379,0.076499770065858
4.77036291125738,0.174395593859713,0.651208812280574,0,0,0.0978174267558202,0.0765781671038927
4.77870159302063,0.174530549660238,0.650938900679524,0,0,0.0978741682682607,0.0766563813919774
4.78704027478389,0.174665193712351,0.650669612575299,0,0,0.0979307800964859,0.0767344136158649
4.79537895654714,0.174799527185216,0.650400945629568,0,0,0.0979872627273858,0.0768122644578301
4.8037176383104,0.174933551242022,0.650132897515957,0,0,0.0980436166453302,0.0768899345966909
4.81205632007365,0.175067267040016,0.649865465919969,0,0,0.0980998423321857,0.0769674247078299
4.82039500183691,0.175200675730547,0.649598648538905,0,0,0.0981559402673316,0.077044735463216
4.82873368360017,0.175333778459101,0.649332443081797,0,0,0.0982119109276764,0.0771218675314257
4.83707236536342,0.175466576365337,0.649066847269325,0,0,0.0982677547876739,0.0771988215776639
4.84541104712668,0.175599070583124,0.648801858833752,0,0,0.0983234723193389,0.0772755982637852
4.85374972888993,0.175731262240579,0.648537475518843,0,0,0.0983790639922638,0.0773521982483148
4.86208841065319,0.175863152460102,0.648273695079796,0,0,0.0984345302736336,0.0774286221864686
4.87042709241644,0.175994742358416,0.648010515283168,0,0,0.0984898716282418,0.0775048707301744
4.8787657741797,0.176126033046598,0.647747933906805,0,0,0.0985450885185058,0.0775809445280918
4.88710445594295,0.176257025630115,0.64748594873977,0,0,0.0986001814044827,0.0776568442256326
4.89544313770621,0.176387721208864,0.647224557582271,0,0,0.0986551507438836,0.0777325704649808
4.90378181946947,0.176518120877203,0.646963758245594,0,0,0.0987099969920902,0.0778081238851129
4.91212050123272,0.176648225723986,0.646703548552029,0,0,0.0987647206021683,0.077883505121817
4.92045918299598,0.176778036832597,0.646443926334806,0,0,0.0988193220248837,0.0779587148077132
4.92879786475923,0.17690755528099,0.646184889438021,0,0,0.0988738017087167,0.0780337535722727
4.93713654652249,0.177036782141713,0.645926435716573,0,0,0.0989281600998764,0.078108622041837
4.94547522828574,0.177165718481954,0.645668563036093,0,0,0.0989823976423161,0.0781833208396376
4.953813910049,0.177294365363562,0.645411269272877,0,0,0.099036514777747,0.0782578505858148
4.96215259181226,0.177422723843089,0.645154552313821,0,0,0.0990905119456527,0.0783322118974367
4.97049127357551,0.177550794971822,0.644898410056356,0,0,0.0991443895833038,0.0784064053885182
4.97882995533877,0.177678579795811,0.644642840408378,0,0,0.0991981481257713,0.0784804316700394
4.98716863710202,0.177806079355906,0.644387841288188,0,0,0.0992517880059415,0.0785542913499645
4.99550731886528,0.177933294687789,0.644133410624422,0,0,0.0993053096545293,0.0786279850332599
5.00384600062853,0.178060226822005,0.643879546355991,0,0,0.0993587135000918,0.0787015133219124
5.01218468239179,0.178186876783991,0.643626246432018,0,0,0.0994119999690428,0.0787748768149483
5.02052336415504,0.178313245594116,0.643373508811768,0,0,0.0994651694856657,0.07884807610845
5.0288620459183,0.178439334267702,0.643121331464596,0,0,0.099518222472127,0.0789211117955751
5.03720072768155,0.178565143815063,0.642869712369873,0,0,0.0995711593484902,0.0789939844665736
5.04553940944481,0.178690675241534,0.642618649516932,0,0,0.0996239805327286,0.0790666947088057
5.05387809120807,0.178815929547498,0.642368140905004,0,0,0.0996766864407383,0.0791392431067593
5.06221677297132,0.178940907728419,0.642118184543161,0,0,0.0997292774863521,0.0792116302420675
5.07055545473458,0.179065610774878,0.641868778450245,0,0,0.0997817540813514,0.0792838566935258
5.07889413649783,0.179190039672589,0.641619920654821,0,0,0.0998341166354803,0.0793559230371094
5.08723281826109,0.179314195402446,0.641371609195107,0,0,0.099886365556457,0.0794278298459899
5.09557150002434,0.17943807894054,0.64112384211892,0,0,0.0999385012499877,0.0794995776905526
5.1039101817876,0.179561691258192,0.640876617483617,0,0,0.0999905241197781,0.0795711671384131
5.11224886355086,0.179685033321982,0.640629933356037,0,0,0.100042434567547,0.0796425987544341
5.12058754531411,0.17980810609378,0.640383787812439,0,0,0.100094232993039,0.0797138731007419
5.12892622707737,0.179930910530776,0.640138178938449,0,0,0.100145919794033,0.0797849907367428
5.13726490884062,0.180053447585501,0.639893104828999,0,0,0.100197495366361,0.0798559522191396
5.14560359060388,0.180175718205861,0.639648563588278,0,0,0.100248960103913,0.0799267581019475
5.15394227236714,0.180297723335168,0.639404553329664,0,0,0.100300314398657,0.0799974089365109
5.16228095413039,0.180419463912161,0.639161072175679,0,0,0.100351558640642,0.0800679052715183
5.17061963589365,0.180540940871037,0.638918118257925,0,0,0.100402693218018,0.0801382476530192
5.1789583176569,0.180662155141481,0.638675689717038,0,0,0.100453718517042,0.0802084366244394
5.18729699942016,0.180783107648689,0.638433784702622,0,0,0.100504634922092,0.0802784727265968
5.19563568118341,0.180903799313396,0.638192401373209,0,0,0.100555442815679,0.0803483564977166
5.20397436294667,0.181024231051906,0.637951537896188,0,0,0.100606142578459,0.0804180884734474
5.21231304470992,0.181144403776117,0.637711192447767,0,0,0.10065673458924,0.0804876691868759
5.22065172647318,0.181264318393544,0.637471363212912,0,0,0.100707219225001,0.0805570991685426
5.22899040823644,0.181383975807352,0.637232048385295,0,0,0.100757596860896,0.0806263789464565
5.23732908999969,0.181503376916379,0.636993246167242,0,0,0.100807867870269,0.0806955090461105
5.24566777176295,0.18162252261516,0.636754954769681,0,0,0.100858032624663,0.0807644899904962
5.2540064535262,0.181741413793953,0.636517172412095,0,0,0.100908091493834,0.0808333223001184
5.26234513528946,0.181860051338769,0.636279897322462,0,0,0.100958044845759,0.0809020064930102
5.27068381705271,0.181978436131396,0.636043127737208,0,0,0.101007893046648,0.0809705430847476
5.27902249881597,0.182096569049419,0.635806861901162,0,0,0.101057636460956,0.0810389325884638
5.28736118057922,0.182214450966253,0.635571098067495,0,0,0.101107275451389,0.0811071755148635
5.29569986234248,0.182332082751159,0.635335834497682,0,0,0.101156810378921,0.0811752723722377
5.30403854410574,0.182449465269279,0.635101069461443,0,0,0.101206241602801,0.0812432236664772
5.31237722586899,0.182566599381651,0.634866801236698,0,0,0.101255569480564,0.0813110299010874
5.32071590763225,0.182683485945241,0.634633028109519,0,0,0.101304794368039,0.0813786915772019
5.3290545893955,0.18280012581296,0.634399748374079,0,0,0.101353916619364,0.0814462091935964
5.33739327115876,0.182916519833696,0.634166960332607,0,0,0.101402936586994,0.0815135832467029
5.34573195292201,0.183032668852332,0.633934662295337,0,0,0.101451854621709,0.0815808142306229
5.35407063468527,0.183148573709768,0.633702852580464,0,0,0.101500671072627,0.0816479026371413
5.36240931644853,0.183264235242953,0.633471529514093,0,0,0.101549386287213,0.0817148489557402
5.37074799821178,0.183379654284902,0.633240691430197,0,0,0.10159800061129,0.0817816536736115
5.37908667997504,0.183494831664717,0.633010336670566,0,0,0.101646514389046,0.0818483172756713
5.38742536173829,0.183609768207619,0.632780463584762,0,0,0.101694927963046,0.0819148402445724
5.39576404350155,0.183724464734961,0.632551070530079,0,0,0.101743241674243,0.081981223060718
5.4041027252648,0.183838922064257,0.632322155871487,0,0,0.101791455861982,0.0820474662022741
5.41244140702806,0.183953141009202,0.632093717981597,0,0,0.101839570864019,0.0821135701451831
5.42078008879131,0.184067122379695,0.631865755240609,0,0,0.101887587016519,0.0821795353631766
5.42911877055457,0.184180866981865,0.631638266036271,0,0,0.101935504654076,0.0822453623277877
5.43745745231782,0.184294375618082,0.631411248763837,0,0,0.101983324109717,0.0823110515083646
5.44579613408108,0.184407649086991,0.631184701826017,0,0,0.102031045714909,0.0823766033720825
5.45413481584434,0.184520688183532,0.630958623632937,0,0,0.102078669799575,0.0824420183839562
5.46247349760759,0.184633493698952,0.630733012602097,0,0,0.102126196692098,0.0825072970068533
5.47081217937085,0.184746066420837,0.630507867158327,0,0,0.102173626719331,0.0825724397015054
5.4791508611341,0.18485840713313,0.630283185733741,0,0,0.102220960206608,0.0826374469265216
5.48748954289736,0.18497051661615,0.6300589667677,0,0,0.102268197477751,0.0827023191383996
5.49582822466061,0.185082395646617,0.629835208706767,0,0,0.102315338855078,0.0827670567915391
5.50416690642387,0.185194044997668,0.629611910004664,0,0,0.102362384659415,0.0828316603382522
5.51250558818713,0.185305465438881,0.629389069122237,0,0,0.102409335210104,0.0828961302287772
5.52084426995038,0.185416657736298,0.629166684527405,0,0,0.102456190825009,0.0829604669112891
5.52918295171364,0.185527622652438,0.628944754695124,0,0,0.102502951820526,0.0830246708319117
5.53752163347689,0.185638360946325,0.628723278107349,0,0,0.102549618511596,0.08308874243473
5.54586031524015,0.185748873373505,0.628502253252991,0,0,0.102596191211703,0.0831526821618009
5.55419899700341,0.185859160686061,0.628281678627877,0,0,0.102642670232897,0.0832164904531655
5.56253767876666,0.185969223632647,0.628061552734706,0,0,0.102689055885787,0.0832801677468601
5.57087636052991,0.186079062958491,0.627841874083019,0,0,0.102735348479562,0.0833437144789281
5.57921504229317,0.186188679405424,0.627622641189152,0,0,0.102781548321993,0.0834071310834307
5.58755372405643,0.1862980737119,0.6274038525762,0,0,0.102827655719441,0.0834704179924587
5.59589240581968,0.186407246613012,0.627185506773977,0,0,0.102873670976868,0.0835335756361435
5.60423108758294,0.186516198840511,0.626967602318978,0,0,0.102919594397843,0.083596604442668
5.61256976934619,0.186624931122829,0.626750137754342,0,0,0.102965426284551,0.0836595048382783
5.62090845110945,0.186733444185094,0.626533111629811,0,0,0.103011166937801,0.0837222772472935
5.62924713287271,0.186841738749151,0.626316522501698,0,0,0.103056816657033,0.0837849220921179
5.63758581463596,0.186949815533579,0.626100368932842,0,0,0.103102375740328,0.0838474397932508
5.64592449639922,0.187057675253711,0.625884649492578,0,0,0.103147844484413,0.0839098307692979
5.65426317816247,0.187165318621653,0.625669362756694,0,0,0.103193223184672,0.0839720954369816
5.66260185992573,0.187272746346301,0.625454507307399,0,0,0.103238512135149,0.0840342342111514
5.67094054168898,0.187379959133358,0.625240081733284,0,0,0.103283711628563,0.0840962475047953
5.67927922345224,0.187486957685356,0.625026084629287,0,0,0.103328821956307,0.0841581357290493
5.68761790521549,0.187593742701671,0.624812514596657,0,0,0.103373843408463,0.0842198992932083
5.69595658697875,0.187700314878541,0.624599370242917,0,0,0.103418776273805,0.0842815386047362
5.70429526874201,0.187806674909085,0.62438665018183,0,0,0.103463620839809,0.0843430540692762
5.71263395050526,0.187912823483319,0.624174353033363,0,0,0.103508377392657,0.0844044460906614
5.72097263226852,0.188018761288173,0.623962477423654,0,0,0.103553046217249,0.0844657150709242
5.72931131403177,0.188124489007514,0.623751021984972,0,0,0.103597627597207,0.0845268614103067
5.73764999579503,0.188230007322155,0.623539985355691,0,0,0.103642121814884,0.0845878855072709
5.74598867755828,0.188335316909877,0.623329366180246,0,0,0.103686529151369,0.0846487877585081
5.75432735932154,0.188440418445446,0.623119163109108,0,0,0.103730849886497,0.0847095685589493
5.76266604108479,0.188545312600629,0.622909374798743,0,0,0.103775084298854,0.0847702283017747
5.77100472284805,0.188650000044209,0.622699999911582,0,0,0.103819232665786,0.0848307673784232
5.77934340461131,0.188754481442006,0.622491037115988,0,0,0.103863295263403,0.0848911861786027
5.78768208637456,0.188858757456888,0.622282485086223,0,0,0.103907272366589,0.0849514850902991
5.79602076813782,0.188962828748795,0.622074342502411,0,0,0.103951164249009,0.0850116644997859
5.80435944990107,0.189066695974745,0.62186660805051,0,0,0.103994971183111,0.085071724791634
5.81269813166433,0.189170359788862,0.621659280422277,0,0,0.10403869344014,0.085131666348721
5.82103681342758,0.18927382084238,0.62145235831524,0,0,0.10408233129014,0.08519148955224
5.82937549519084,0.189377079783671,0.621245840432658,0,0,0.104125885001961,0.0852511947817101
5.83771417695409,0.189480137258252,0.621039725483495,0,0,0.104169354843269,0.0853107824149841
5.84605285871735,0.189582993908806,0.620834012182387,0,0,0.104212741080548,0.0853702528282588
5.85439154048061,0.189685650375193,0.620628699249614,0,0,0.104256043979109,0.0854296063960839
5.86273022224386,0.18978810729447,0.62042378541106,0,0,0.1042992638031,0.0854888434913704
5.87106890400712,0.189890365300904,0.620219269398192,0,0,0.104342400815503,0.0855479644854004
5.87940758577037,0.189992425025989,0.620015149948023,0,0,0.104385455278153,0.0856069697478357
5.88774626753363,0.190094287098459,0.619811425803082,0,0,0.104428427451733,0.0856658596467265
5.89608494929688,0.190195952144307,0.619608095711386,0,0,0.104471317595787,0.0857246345485204
5.90442363106014,0.190297420786796,0.619405158426408,0,0,0.104514125968725,0.0857832948180712
5.9127623128234,0.190398693646477,0.619202612707047,0,0,0.104556852827829,0.0858418408186474
5.92110099458665,0.190499771341199,0.619000457317602,0,0,0.104599498429258,0.085900272911941
5.92943967634991,0.190600654486133,0.618798691027734,0,0,0.104642063028057,0.0859585914580761
5.93777835811316,0.190701343693777,0.618597312612446,0,0,0.10468454687816,0.0860167968156174
5.94611703987642,0.190801839573976,0.618396320852047,0,0,0.104726950232398,0.0860748893415784
5.95445572163967,0.190902142733937,0.618195714532126,0,0,0.104769273342507,0.0861328693914302
5.96279440340293,0.191002253778239,0.617995492443524,0,0,0.104811516459128,0.08619073731911
5.97113308516618,0.191102173308849,0.617795653382302,0,0,0.10485367983182,0.0862484934770287
5.97947176692944,0.191201901925142,0.617596196149716,0,0,0.104895763709062,0.0863061382160798
5.9878104486927,0.191301440223907,0.617397119552187,0,0,0.104937768338259,0.0863636718856473
5.99614913045595,0.191400788799363,0.617198422401273,0,0,0.104979693965749,0.0864210948336142
6.00448781221921,0.191499948243179,0.617000103513642,0,0,0.105021540836809,0.08647840740637
6.01282649398246,0.191598919144479,0.616802161711042,0,0,0.105063309195659,0.0865356099488196
6.02116517574572,0.191697702089861,0.616604595820277,0,0,0.105104999285471,0.08659270280439
6.02950385750897,0.191796297663411,0.616407404673177,0,0,0.105146611348372,0.0866496863150398
6.03784253927223,0.191894706446714,0.616210587106571,0,0,0.105188145625449,0.0867065608212661
6.04618122103549,0.19199292901887,0.61601414196226,0,0,0.105229602356758,0.0867633266621122
6.05451990279874,0.192090965956503,0.615818068086993,0,0,0.105270981781327,0.0868199841751764
6.062858584562,0.192188817833782,0.615622364332436,0,0,0.105312284137163,0.0868765336966185
6.07119726632525,0.192286485222426,0.615427029555148,0,0,0.105353509661257,0.0869329755611687
6.07953594808851,0.192383968691723,0.615232062616555,0,0,0.105394658589589,0.086989310102134
6.08787462985176,0.19248126880854,0.615037462382921,0,0,0.105435731157132,0.087045537651407
6.09621331161502,0.192578386137337,0.614843227725327,0,0,0.105476727597864,0.0871016585394726
6.10455199337828,0.19267532124018,0.61464935751964,0,0,0.105517648144764,0.0871576730954158
6.11289067514153,0.192772074676755,0.61445585064649,0,0,0.105558493029825,0.0872135816469294
6.12122935690479,0.192868647004377,0.614262705991246,0,0,0.105599262484056,0.0872693845203208
6.12956803866804,0.192965038778007,0.614069922443987,0,0,0.105639956737486,0.08732508204052
6.1379067204313,0.193061250550261,0.613877498899478,0,0,0.105680576019174,0.0873806745310864
6.14624540219455,0.193157282871426,0.613685434257148,0,0,0.105721120557209,0.0874361623142163
6.15458408395781,0.193253136289469,0.613493727421062,0,0,0.105761590578719,0.0874915457107504
6.16292276572106,0.193348811350053,0.613302377299895,0,0,0.105801986309872,0.0875468250401803
6.17126144748432,0.193444308596543,0.613111382806914,0,0,0.105842307975887,0.0876020006206563
6.17960012924758,0.193539628570028,0.612920742859944,0,0,0.105882555801034,0.087657072768994
6.18793881101083,0.193634771809323,0.612730456381353,0,0,0.105922730008642,0.0877120418006817
6.19627749277409,0.193729738850988,0.612540522298024,0,0,0.105962830821101,0.0877669080298871
6.20461617453734,0.193824530229335,0.612350939541329,0,0,0.106002858459871,0.0878216717694644
6.2129548563006,0.193919146476446,0.612161707047109,0,0,0.106042813145485,0.0878763333309613
6.22129353806385,0.194013588122177,0.611972823755647,0,0,0.106082695097551,0.0879308930246254
6.22963221982711,0.194107855694175,0.611784288611649,0,0,0.106122504534764,0.087985351159412
6.23797090159037,0.194201949717893,0.611596100564215,0,0,0.106162241674903,0.0880397080429897
6.24630958335362,0.194295870716589,0.611408258566822,0,0,0.106201906734841,0.0880939639817479
6.25464826511688,0.194389619211352,0.611220761577296,0,0,0.106241499930549,0.0881481192808034
6.26298694688013,0.194483195721104,0.611033608557791,0,0,0.106281021477098,0.0882021742440067
6.27132562864339,0.194576600762617,0.610846798474767,0,0,0.106320471588668,0.0882561291739489
6.27966431040664,0.194669834850518,0.610660330298965,0,0,0.106359850478549,0.0883099843719684
6.2880029921699,0.194762898497305,0.61047420300539,0,0,0.106399158359148,0.0883637401381571
6.29634167393316,0.194855792213359,0.610288415573281,0,0,0.106438395441992,0.088417396771367
6.30468035569641,0.194948516506952,0.610102966986095,0,0,0.106477561937736,0.0884709545692169
6.31301903745967,0.195041071884259,0.609917856231482,0,0,0.106516658056161,0.0885244138280982
6.32135771922292,0.195133458849368,0.609733082301264,0,0,0.106555684006186,0.0885777748431821
6.32969640098618,0.195225677904293,0.609548644191414,0,0,0.106594639995868,0.0886310379084252
6.33803508274943,0.195317729548983,0.609364540902034,0,0,0.106633526232407,0.0886842033165762
6.34637376451269,0.195409614281336,0.609180771437329,0,0,0.106672342922153,0.0887372713591819
6.35471244627594,0.195501332597201,0.608997334805598,0,0,0.106711090270607,0.0887902423265939
6.3630511280392,0.195592884990402,0.608814230019195,0,0,0.106749768482428,0.0888431165079739
6.37138980980246,0.195684271952738,0.608631456094525,0,0,0.106788377761437,0.0888958941913007
6.37972849156571,0.195775493973995,0.608449012052011,0,0,0.106826918310619,0.088948575663376
6.38806717332897,0.19586655154196,0.60826689691608,0,0,0.10686539033213,0.0890011612098302
6.39640585509222,0.195957445142429,0.608085109715142,0,0,0.106903794027301,0.0890536511151285
6.40474453685548,0.196048175259219,0.607903649481562,0,0,0.106942129596642,0.0891060456625777
6.41308321861873,0.196138742374176,0.607722515251649,0,0,0.106980397239845,0.0891583451343305
6.42142190038199,0.196229146967184,0.607541706065633,0,0,0.10701859715579,0.0892105498113933
6.42976058214524,0.19631938951618,0.60736122096764,0,0,0.10705672954255,0.0892626599736306
6.4380992639085,0.196409470497161,0.607181059005678,0,0,0.107094794597389,0.0893146758997715
6.44643794567176,0.196499390384192,0.607001219231616,0,0,0.107132792516776,0.0893665978674156
6.45477662743501,0.196589149649421,0.606821700701159,0,0,0.107170723496382,0.0894184261530384
6.46311530919827,0.196678748763083,0.606642502473835,0,0,0.107208587731085,0.0894701610319973
6.47145399096152,0.196768188193514,0.606463623612972,0,0,0.107246385414977,0.089521802778537
6.47979267272478,0.19685746840716,0.60628506318568,0,0,0.107284116741364,0.0895733516657958
6.48813135448803,0.196946589868586,0.606106820262829,0,0,0.107321781902775,0.0896248079658105
6.49647003625129,0.197035553040482,0.605928893919035,0,0,0.107359381090961,0.0896761719495223
6.50480871801454,0.197124358383684,0.605751283232633,0,0,0.107396914496901,0.0897274438867823
6.5131473997778,0.197213006357167,0.605573987285666,0,0,0.107434382310809,0.0897786240463576
6.52148608154106,0.197301497418069,0.605397005163863,0,0,0.107471784722133,0.0898297126959357
6.52982476330431,0.197389832021691,0.605220335956618,0,0,0.10750912191956,0.0898807101021309
6.53816344506757,0.197478010621513,0.605043978756976,0,0,0.107546394091023,0.089931616530489
6.54650212683082,0.197566033669195,0.604867932661609,0,0,0.107583601423702,0.0899824322454935
6.55484080859408,0.197653901614598,0.604692196770804,0,0,0.107620744104028,0.0900331575105704
6.56317949035733,0.197741614905782,0.604516770188437,0,0,0.107657822317688,0.0900837925880936
6.57151817212059,0.197829173989019,0.604341652021963,0,0,0.107694836249628,0.0901343377393903
6.57985685388385,0.197916579308803,0.604166841382393,0,0,0.107731786084057,0.0901847932247464
6.5881955356471,0.198003831307862,0.603992337384277,0,0,0.10776867200445,0.0902351593034113
6.59653421741036,0.198090930427158,0.603818139145685,0,0,0.107805494193554,0.0902854362336034
6.60487289917361,0.198177877105904,0.603644245788192,0,0,0.107842252833388,0.0903356242725155
6.61321158093687,0.198264671781571,0.603470656436859,0,0,0.107878948105251,0.0903857236763195
6.62155026270012,0.198351314889892,0.603297370220215,0,0,0.107915580189721,0.0904357347001718
6.62988894446338,0.198437806864881,0.603124386270238,0,0,0.107952149266663,0.0904856575982181
6.63822762622664,0.198524148138828,0.602951703722343,0,0,0.10798865551523,0.0905354926235988
6.64656630798989,0.19861033914232,0.602779321715361,0,0,0.108025099113866,0.0905852400284538
6.65490498975315,0.19869638030424,0.60260723939152,0,0,0.108061480240312,0.0906349000639276
6.6632436715164,0.198782272051783,0.602435455896433,0,0,0.108097799071609,0.0906844729801741
6.67158235327966,0.198868014810462,0.602263970379077,0,0,0.1081340557841,0.0907339590263615
6.67992103504291,0.198953609004111,0.602092781991778,0,0,0.108170250553434,0.0907833584506777
6.68825971680617,0.199039055054904,0.601921889890192,0,0,0.108206383554569,0.0908326715003345
6.69659839856942,0.199124353383352,0.601751293233296,0,0,0.108242454961779,0.0908818984215729
6.70493708033268,0.19920950440832,0.601580991183361,0,0,0.108278464948652,0.0909310394596675
6.71327576209594,0.199294508547029,0.601410982905941,0,0,0.108314413688098,0.090980094858932
6.72161444385919,0.199379366215071,0.601241267569858,0,0,0.108350301352348,0.0910290648627231
6.72995312562245,0.199464077826409,0.601071844347182,0,0,0.108386128112963,0.0910779497134456
6.7382918073857,0.19954864379339,0.60090271241322,0,0,0.108421894140832,0.0911267496525575
6.74663048914896,0.199633064526753,0.600733870946494,0,0,0.108457599606179,0.0911754649205741
6.75496917091221,0.199717340435635,0.600565319128729,0,0,0.108493244678563,0.0912240957570727
6.76330785267547,0.199801471927582,0.600397056144835,0,0,0.108528829526885,0.0912726424006975
6.77164653443873,0.199885459408552,0.600229081182897,0,0,0.108564354319388,0.0913211050891641
6.77998521620198,0.199969303282927,0.600061393434147,0,0,0.108599819223662,0.091369484059264
6.78832389796524,0.200053003953517,0.599893992092965,0,0,0.108635224406648,0.091417779546869
6.79666257972849,0.200136561821576,0.599726876356849,0,0,0.108670570034639,0.0914659917869361
6.80500126149175,0.200219977286796,0.599560045426407,0,0,0.108705856273285,0.0915141210135116
6.813339943255,0.20030325074733,0.59939349850534,0,0,0.108741083287594,0.0915621674597357
6.82167862501826,0.200386382599786,0.599227234800428,0,0,0.108776251241939,0.0916101313578469
6.83001730678151,0.200469373239243,0.599061253521514,0,0,0.108811360300056,0.0916580129391866
6.83835598854477,0.200552223059256,0.598895553881488,0,0,0.108846410625052,0.0917058124342033
6.84669467030803,0.200634932451863,0.598730135096275,0,0,0.108881402379406,0.0917535300724568
6.85503335207128,0.200717501807593,0.598564996384814,0,0,0.10891633572497,0.0918011660826227
6.86337203383454,0.200799931515474,0.598400136969052,0,0,0.108951210822977,0.0918487206924971
6.87171071559779,0.200882221963038,0.598235556073924,0,0,0.108986027834038,0.091896194129
6.88004939736105,0.200964373536331,0.598071252927337,0,0,0.109020786918151,0.0919435866181802
6.8883880791243,0.201046386619919,0.597907226760162,0,0,0.1090554882347,0.0919908983852195
6.89672676088756,0.201128261596895,0.59774347680621,0,0,0.109090131942459,0.0920381296544365
6.90506544265081,0.201209998848886,0.597580002302228,0,0,0.109124718199595,0.0920852806492914
6.91340412441407,0.201291598756061,0.597416802487877,0,0,0.109159247163672,0.0921323515923896
6.92174280617733,0.201373061697139,0.597253876605723,0,0,0.109193718991653,0.0921793427054859
6.93008148794058,0.20145438804939,0.59709122390122,0,0,0.109228133839901,0.0922262542094889
6.93842016970384,0.201535578188653,0.596928843622695,0,0,0.109262491864188,0.0922730863244649
6.94675885146709,0.201616632489331,0.596766735021338,0,0,0.109296793219689,0.0923198392696421
6.95509753323035,0.201697551324407,0.596604897351186,0,0,0.109331038060993,0.0923665132634143
6.9634362149936,0.201778335065446,0.596443329869108,0,0,0.109365226542101,0.0924131085233452
6.97177489675686,0.201858984082603,0.596282031834794,0,0,0.109399358816431,0.0924596252661724
6.98011357852012,0.20193949874463,0.59612100251074,0,0,0.109433435036819,0.0925060637078112
6.98845226028337,0.202019879418883,0.595960241162234,0,0,0.109467455355524,0.0925524240633587
6.99679094204663,0.202100126471329,0.595799747057343,0,0,0.109501419924231,0.0925987065470976
7.00512962380988,0.202180240266549,0.595639519466901,0,0,0.10953532889405,0.0926449113725001
7.01346830557314,0.202260221167753,0.595479557664493,0,0,0.109569182415521,0.092691038752232
7.02180698733639,0.202340069536777,0.595319860926446,0,0,0.109602980638621,0.0927370888981562
7.03014566909965,0.202419785734094,0.595160428531811,0,0,0.109636723712758,0.0927830620213368
7.0384843508629,0.202499370118823,0.595001259762354,0,0,0.109670411786781,0.0928289583320427
7.04682303262616,0.20257882304873,0.594842353902539,0,0,0.109704045008979,0.0928747780397517
7.05516171438942,0.20265814488024,0.59468371023952,0,0,0.109737623527086,0.092920521353154
7.06350039615267,0.202737335968439,0.594525328063123,0,0,0.109771147488282,0.0929661884801559
7.07183907791593,0.20281639666708,0.59436720666584,0,0,0.109804617039196,0.0930117796278838
7.08017775967918,0.202895327328596,0.594209345342809,0,0,0.109838032325908,0.0930572950026877
7.08851644144244,0.202974128304098,0.594051743391804,0,0,0.109871393493953,0.0931027348101449
7.09685512320569,0.203052799943387,0.593894400113226,0,0,0.109904700688323,0.0931480992550637
7.10519380496895,0.203131342594957,0.593737314810086,0,0,0.10993795405347,0.093193388541487
7.11353248673221,0.203209756606003,0.593580486787994,0,0,0.109971153733307,0.093238602872696
7.12187116849546,0.203288042322426,0.593423915355148,0,0,0.110004299871212,0.0932837424512136
7.13020985025872,0.20336620008884,0.593267599822321,0,0,0.110037392610031,0.0933288074788085
7.13854853202197,0.203444230248577,0.593111539502847,0,0,0.110070432092079,0.0933737981564977
7.14688721378523,0.203522133143693,0.592955733712613,0,0,0.110103418459142,0.0934187146845515
7.15522589554848,0.203599909114978,0.592800181770043,0,0,0.110136351852483,0.0934635572624957
7.16356457731174,0.203677558501957,0.592644882996086,0,0,0.110169232412841,0.0935083260891156
7.171903259075,0.203755081642896,0.592489836714209,0,0,0.110202060280436,0.0935530213624601
7.18024194083825,0.20383247887481,0.592335042250379,0,0,0.110234835594967,0.0935976432798438
7.18858062260151,0.203909750533472,0.592180498933056,0,0,0.11026755849562,0.0936421920378517
7.19691930436476,0.203986896953411,0.592026206093179,0,0,0.110300229121068,0.093686667832342
7.20525798612802,0.204063918467923,0.591872163064154,0,0,0.110332847609473,0.0937310708584496
7.21359666789127,0.204140815409079,0.591718369181843,0,0,0.110365414098489,0.0937754013105894
7.22193534965453,0.204217588107723,0.591564823784554,0,0,0.110397928725263,0.0938196593824601
7.23027403141778,0.204294236893486,0.591411526213028,0,0,0.110430391626439,0.0938638452670467
7.23861271318104,0.204370762094787,0.591258475810427,0,0,0.110462802938162,0.0939079591566249
7.2469513949443,0.204447164038838,0.591105671922324,0,0,0.110495162796075,0.0939520012427634
7.25529007670755,0.204523443051654,0.590953113896693,0,0,0.110527471335326,0.0939959717163278
7.26362875847081,0.204599599458054,0.590800801083893,0,0,0.11055972869057,0.0940398707674836
7.27196744023406,0.204675633581669,0.590648732836662,0,0,0.110591934995969,0.0940836985856998
7.28030612199732,0.204751545744947,0.590496908510106,0,0,0.110624090385195,0.0941274553597517
7.28864480376057,0.204827336269159,0.590345327461682,0,0,0.110656194991435,0.0941711412777241
7.29698348552383,0.204903005474402,0.590193989051195,0,0,0.110688248947388,0.094214756527015
7.30532216728708,0.20497855367961,0.59004289264078,0,0,0.110720252385272,0.0942583012943384
7.31366084905034,0.205053981202552,0.589892037594897,0,0,0.110752205436824,0.0943017757657274
7.3219995308136,0.205129288359842,0.589741423280316,0,0,0.110784108233304,0.0943451801265376
7.33033821257685,0.205204475466945,0.58959104906611,0,0,0.110815960905495,0.09438851456145
7.33867689434011,0.205279542838179,0.589440914323641,0,0,0.110847763583705,0.0944317792544744
7.34701557610336,0.205354490786725,0.58929101842655,0,0,0.110879516397773,0.0944749743889519
7.35535425786662,0.205429319624625,0.58914136075075,0,0,0.110911219477066,0.0945181001475588
7.36369293962987,0.205504029662795,0.588991940674411,0,0,0.110942872950485,0.0945611567123092
7.37203162139313,0.205578621211024,0.588842757577952,0,0,0.110974476946466,0.0946041442645576
7.38037030315638,0.205653094577985,0.58869381084403,0,0,0.111006031592982,0.094647062985003
7.38870898491964,0.205727450071234,0.588545099857532,0,0,0.111037537017544,0.094689913053691
7.3970476666829,0.205801687997221,0.588396624005558,0,0,0.111068993347204,0.0947326946500169
7.40538634844615,0.20587580866129,0.588248382677419,0,0,0.111100400708561,0.0947754079527293
7.41372503020941,0.205949812367687,0.588100375264626,0,0,0.111131759227755,0.0948180531399324
7.42206371197266,0.206023699419564,0.587952601160872,0,0,0.111163069030475,0.0948606303890891
7.43040239373592,0.206097470118985,0.587805059762029,0,0,0.111194330241961,0.0949031398770241
7.43874107549917,0.20617112476693,0.58765775046614,0,0,0.111225542987004,0.0949455817799265
7.44707975726243,0.2062446636633,0.587510672673401,0,0,0.111256707389946,0.0949879562733534
7.45541843902569,0.206318087106922,0.587363825786156,0,0,0.11128782357469,0.0950302635322317
7.46375712078894,0.206391395395553,0.587217209208893,0,0,0.111318891664692,0.0950725037308618
7.4720958025522,0.206464588825891,0.58707082234822,0,0,0.11134991178297,0.09511467704292
7.48043448431545,0.206537667693565,0.58692466461287,0,0,0.111380884052103,0.095156783641462
7.48877316607871,0.20661063229316,0.586778735413681,0,0,0.111411808594235,0.0951988236989245
7.49711184784196,0.206683482918203,0.586633034163594,0,0,0.111442685531074,0.0952407973871293
7.50545052960522,0.206756219861183,0.586487560277635,0,0,0.111473514983897,0.0952827048772852
7.51378921136848,0.206828843413543,0.586342313172915,0,0,0.111504297073551,0.0953245463399913
7.52212789313173,0.206901353865693,0.586197292268615,0,0,0.111535031920453,0.0953663219452392
7.53046657489499,0.206973751507012,0.586052496985976,0,0,0.111565719644596,0.0954080318624166
7.53880525665824,0.207046036625854,0.585907926748292,0,0,0.111596360365545,0.0954496762603088
7.5471439384215,0.207118209509548,0.585763580980903,0,0,0.111626954202446,0.0954912553071027
7.55548262018475,0.20719027044441,0.585619459111179,0,0,0.111657501274022,0.0955327691703886
7.56382130194801,0.207262219715742,0.585475560568516,0,0,0.111688001698579,0.0955742180171633
7.57215998371126,0.207334057607837,0.585331884784327,0,0,0.111718455594004,0.0956156020138326
7.58049866547452,0.207405784403985,0.58518843119203,0,0,0.111748863077771,0.0956569213262139
7.58883734723778,0.207477400386479,0.585045199227042,0,0,0.11177922426694,0.0956981761195391
7.59717602900103,0.207548905836616,0.584902188326767,0,0,0.111809539278159,0.0957393665584571
7.60551471076429,0.207620301034704,0.584759397930592,0,0,0.111839808227668,0.0957804928070361
7.61385339252754,0.207691586260065,0.584616827479871,0,0,0.111870031231298,0.0958215550287667
7.6221920742908,0.207762761791039,0.584474476417922,0,0,0.111900208404475,0.095862553386564
7.63053075605405,0.207833827904993,0.584332344190015,0,0,0.111930339862222,0.0959034880427707
7.63886943781731,0.207904784878316,0.584190430243369,0,0,0.111960425719157,0.0959443591591591
7.64720811958057,0.207975632986434,0.584048734027132,0,0,0.111990466089499,0.0959851668969342
7.65554680134382,0.208046372503807,0.583907254992386,0,0,0.112020461087071,0.0960259114167357
7.66388548310708,0.208117003703936,0.583765992592128,0,0,0.112050410825295,0.0960665928786406
7.67222416487033,0.208187526859367,0.583624946281265,0,0,0.112080315417201,0.0961072114421662
7.68056284663359,0.208257942241696,0.583484115516608,0,0,0.112110174975424,0.0961477672662722
7.68890152839684,0.208328250121571,0.583343499756859,0,0,0.112139989612208,0.0961882605093626
7.6972402101601,0.208398450768697,0.583203098462606,0,0,0.112169759439408,0.0962286913292895
7.70557889192335,0.208468544451843,0.583062911096314,0,0,0.112199484568489,0.0962690598833545
7.71391757368661,0.208538531438842,0.582922937122316,0,0,0.112229165110531,0.0963093663283111
7.72225625544987,0.208608411996598,0.582783176006804,0,0,0.11225880117623,0.0963496108203683
7.73059493721312,0.208678186391088,0.582643627217823,0,0,0.112288392875897,0.0963897935151913
7.73893361897638,0.208747854887369,0.582504290225261,0,0,0.112317940319464,0.096429914567905
7.74727230073963,0.208817417749579,0.582365164500842,0,0,0.112347443616483,0.0964699741330965
7.75561098250289,0.208886875240943,0.582226249518116,0,0,0.112376902876125,0.0965099723648167
7.76394966426614,0.208956227623773,0.582087544752454,0,0,0.11240631820719,0.096549909416583
7.7722883460294,0.209025475159482,0.581949049681037,0,0,0.112435689718099,0.0965897854413822
7.78062702779265,0.209094618108575,0.581810763782851,0,0,0.112465017516902,0.0966296005916719
7.78896570955591,0.209163656730662,0.581672686538676,0,0,0.112494301711278,0.0966693550193832
7.79730439131917,0.20923259128446,0.581534817431081,0,0,0.112523542408536,0.0967090488759236
7.80564307308242,0.209301422027794,0.581397155944412,0,0,0.112552739715616,0.0967486823121781
7.81398175484568,0.209370149217605,0.58125970156479,0,0,0.112581893739093,0.0967882554785125
7.82232043660893,0.209438773109951,0.581122453780098,0,0,0.112611004585175,0.0968277685247752
7.83065911837219,0.20950729396001,0.58098541207998,0,0,0.112640072359711,0.0968672216002997
7.83899780013544,0.20957571202209,0.580848575955821,0,0,0.112669097168183,0.0969066148539066
7.8473364818987,0.209644027549622,0.580711944900755,0,0,0.112698079115717,0.0969459484339059
7.85567516366196,0.209712240795178,0.580575518409645,0,0,0.112727018307078,0.0969852224880994
7.86401384542521,0.209780352010459,0.580439295979081,0,0,0.112755914846677,0.0970244371637826
7.87235252718847,0.209848361446313,0.580303277107373,0,0,0.112784768838566,0.0970635926077474
7.88069120895172,0.20991626935273,0.58016746129454,0,0,0.112813580386446,0.0971026889662836
7.88902989071498,0.209984075978846,0.580031848042308,0,0,0.112842349593664,0.0971417263851817
7.89736857247823,0.210051781572952,0.579896436854096,0,0,0.112871076563217,0.0971807050097348
7.90570725424149,0.210119386382494,0.579761227235012,0,0,0.112899761397753,0.0972196249847405
7.91404593600475,0.210186890654076,0.579626218691848,0,0,0.112928404199572,0.0972584864545038
7.922384617768,0.210254294633466,0.579491410733069,0,0,0.112957005070627,0.0972972895628381
7.93072329953126,0.210321598565596,0.579356802868807,0,0,0.112985564112528,0.0973360344530687
7.93906198129451,0.210388802694573,0.579222394610854,0,0,0.113014081426539,0.0973747212680336
7.94740066305777,0.210455907263672,0.579088185472656,0,0,0.113042557113586,0.0974133501500862
7.95573934482102,0.210522912515349,0.578954174969302,0,0,0.113070991274251,0.0974519212410978
7.96407802658428,0.210589818691238,0.578820362617523,0,0,0.11309938400878,0.0974904346824588
7.97241670834753,0.210656626032161,0.578686747935678,0,0,0.113127735417079,0.0975288906150815
7.98075539011079,0.210723334778123,0.578553330443754,0,0,0.113156045598721,0.0975672891794015
7.98909407187405,0.210789945168324,0.578420109663353,0,0,0.113184314652943,0.0976056305153806
7.9974327536373,0.210856457441156,0.578287085117688,0,0,0.113212542678648,0.0976439147625077
8.00577143540056,0.210922871834212,0.578154256331576,0,0,0.11324072977441,0.0976821420598022
8.01411011716381,0.210989188584284,0.578021622831431,0,0,0.11326887603847,0.0977203125458146
8.02244879892707,0.211055407927372,0.577889184145257,0,0,0.113296981568742,0.0977584263586296
8.03078748069032,0.211121530098679,0.577756939802641,0,0,0.113325046462812,0.0977964836358675
8.03912616245358,0.211187555332627,0.577624889334746,0,0,0.11335307081794,0.0978344845146864
8.04746484421684,0.211253483862846,0.577493032274307,0,0,0.113381054731063,0.097872429131784
8.05580352598009,0.211319315922191,0.577361368155618,0,0,0.113408998298791,0.0979103176234
8.06414220774335,0.211385051742734,0.577229896514532,0,0,0.113436901617417,0.0979481501253174
8.0724808895066,0.211450691555774,0.577098616888452,0,0,0.113464764782909,0.0979859267728649
8.08081957126986,0.211516235591839,0.576967528816323,0,0,0.11349258789092,0.0980236477009187
8.08915825303311,0.211581684080687,0.576836631838626,0,0,0.113520371036782,0.0980613130439046
8.09749693479637,0.211647037251312,0.576705925497375,0,0,0.113548114315513,0.0980989229357995
8.10583561655962,0.211712295331948,0.576575409336104,0,0,0.113575817821815,0.0981364775101336
8.11417429832288,0.211777458550067,0.576445082899866,0,0,0.113603481650075,0.0981739768999922
8.12251298008614,0.211842527132387,0.576314945735225,0,0,0.11363110589437,0.0982114212380179
8.13085166184939,0.211907501304876,0.576184997390248,0,0,0.113658690648464,0.0982488106564118
8.13919034361265,0.211972381292749,0.576055237414501,0,0,0.113686236005813,0.0982861452869362
8.1475290253759,0.212037167320479,0.575925665359041,0,0,0.113713742059564,0.0983234252609156
8.15586770713916,0.212101859611794,0.575796280776412,0,0,0.113741208902555,0.0983606507092391
8.16420638890241,0.212166458389683,0.575667083220634,0,0,0.113768636627321,0.0983978217623623
8.17254507066567,0.212230963876399,0.575538072247201,0,0,0.113796025326091,0.0984349385503085
8.18088375242892,0.212295376293461,0.575409247413077,0,0,0.113823375090791,0.0984720012026713
8.18922243419218,0.21235969586166,0.575280608276681,0,0,0.113850686013044,0.0985090098486159
8.19756111595544,0.212423922801055,0.57515215439789,0,0,0.113877958184174,0.0985459646168811
8.20589979771869,0.212488057330986,0.575023885338028,0,0,0.113905191695206,0.098582865635781
8.21423847948195,0.212552099670069,0.574895800659861,0,0,0.113932386636863,0.0986197130332066
8.22257716124521,0.212616050036204,0.574767899927592,0,0,0.113959543099576,0.0986565069366283
8.23091584300846,0.212679908646573,0.574640182706854,0,0,0.113986661173476,0.0986932474730966
8.23925452477171,0.212743675717647,0.574512648564705,0,0,0.114013740948403,0.0987299347692448
8.24759320653497,0.212807351465192,0.574385297069617,0,0,0.114040782513901,0.0987665689512899
8.25593188829823,0.21287093610426,0.574258127791479,0,0,0.114067785959225,0.0988031501450353
8.26427057006148,0.212934429849207,0.574131140301586,0,0,0.114094751373335,0.0988396784758717
8.27260925182474,0.212997832913685,0.57400433417263,0,0,0.114121678844906,0.0988761540687792
8.28094793358799,0.21306114551065,0.573877708978701,0,0,0.114148568462321,0.0989125770483288
8.28928661535125,0.213124367852362,0.573751264295276,0,0,0.114175420313677,0.0989489475386845
8.2976252971145,0.213187500150392,0.573624999699217,0,0,0.114202234486787,0.0989852656636043
8.30596397887776,0.213250542615619,0.573498914768763,0,0,0.114229011069176,0.0990215315464429
8.31430266064102,0.213313495458239,0.573373009083522,0,0,0.114255750148087,0.0990577453101524
8.32264134240427,0.213376358887765,0.57324728222447,0,0,0.114282451810481,0.0990939070772843
8.33098002416753,0.213439133113027,0.573121733773945,0,0,0.114309116143036,0.0991300169699914
8.33931870593078,0.213501818342181,0.572996363315637,0,0,0.114335743232152,0.0991660751100293
8.34765738769404,0.213564414782707,0.572871170434587,0,0,0.114362333163949,0.0992020816187576
8.35599606945729,0.213626922641412,0.572746154717177,0,0,0.114388886024269,0.0992380366171427
8.36433475122055,0.213689342124435,0.57262131575113,0,0,0.114415401898677,0.0992739402257578
8.3726734329838,0.21375167343725,0.5724966531255,0,0,0.114441880872464,0.0993097925647861
8.38101211474706,0.213813916784666,0.572372166430667,0,0,0.114468323030645,0.0993455937540212
8.38935079651031,0.213876072370832,0.572247855258335,0,0,0.114494728457963,0.0993813439128695
8.39768947827357,0.213938140399239,0.572123719201523,0,0,0.114521097238888,0.0994170431603512
8.40602816003683,0.214000121072721,0.571999757854558,0,0,0.114547429457619,0.0994526916151025
8.41436684180008,0.214062014593462,0.571875970813076,0,0,0.114573725198085,0.0994882893953767
8.42270552356334,0.214123821162994,0.571752357674013,0,0,0.114599984543948,0.0995238366190459
8.43104420532659,0.214185540982203,0.571628918035595,0,0,0.1146262075786,0.0995593334036026
8.43938288708985,0.214247174251328,0.571505651497344,0,0,0.114652394385167,0.0995947798661612
8.44772156885311,0.21430872116997,0.571382557660061,0,0,0.11467854504651,0.0996301761234597
8.45606025061636,0.214370181937087,0.571259636125827,0,0,0.114704659645226,0.099665522291861
8.46439893237962,0.214431556751001,0.571136886497997,0,0,0.114730738263647,0.0997008184873548
8.47273761414287,0.214492845809403,0.571014308381194,0,0,0.114756780983844,0.0997360648255585
8.48107629590613,0.214554049309347,0.570891901381306,0,0,0.114782787887627,0.0997712614217194
8.48941497766938,0.214615167447262,0.570769665105476,0,0,0.114808759056546,0.0998064083907159
8.49775365943264,0.214676200418949,0.570647599162103,0,0,0.11483469457189,0.0998415058470588
8.50609234119589,0.214737148419585,0.570525703160831,0,0,0.114860594514691,0.099876553904893
8.51443102295915,0.214798011643725,0.570403976712549,0,0,0.114886458965726,0.0999115526779995
8.52276970472241,0.214858790285309,0.570282419429383,0,0,0.114912288005513,0.0999465022797957
8.53110838648566,0.214919484537655,0.57016103092469,0,0,0.114938081714318,0.0999814028233378
8.53944706824892,0.214980094593472,0.570039810813056,0,0,0.114963840172149,0.100016254421322
8.54778575001217,0.215040620644853,0.569918758710294,0,0,0.114989563458767,0.100051057186087
8.55612443177543,0.215101062883287,0.569797874233426,0,0,0.115015251653675,0.100085811229612
8.56446311353868,0.215161421499653,0.569677157000694,0,0,0.11504090483613,0.100120516663523
8.57280179530194,0.215221696684227,0.569556606631546,0,0,0.115066523085137,0.10015517359909
8.58114047706519,0.215281888626684,0.569436222746632,0,0,0.115092106479453,0.100189782147231
8.58947915882845,0.2153419975161,0.5693160049678,0,0,0.115117655097586,0.100224342418514
8.59781784059171,0.215402023540953,0.569195952918094,0,0,0.115143169017798,0.100258854523155
8.60615652235496,0.215461966889127,0.569076066221745,0,0,0.115168648318106,0.100293318571022
8.61449520411822,0.215521827747916,0.568956344504167,0,0,0.115194093076281,0.100327734671636
8.62283388588148,0.215581606304023,0.568836787391954,0,0,0.115219503369851,0.100362102934172
8.63117256764473,0.215641302743563,0.568717394512874,0,0,0.1152448792761,0.100396423467463
8.63951124940798,0.215700917252066,0.568598165495867,0,0,0.115270220872072,0.100430696379995
8.64784993117124,0.215760450014483,0.568479099971034,0,0,0.115295528234568,0.100464921779915
8.65618861293449,0.215819901215181,0.568360197569638,0,0,0.115320801440151,0.10049909977503
8.66452729469775,0.215879271037951,0.568241457924099,0,0,0.115346040565143,0.100533230472807
8.67286597646101,0.215938559666007,0.568122880667985,0,0,0.115371245685631,0.100567313980376
8.68120465822426,0.215997767281992,0.568004465436016,0,0,0.115396416877461,0.100601350404531
8.68954333998752,0.216056894067977,0.567886211864045,0,0,0.115421554216246,0.100635339851731
8.69788202175077,0.216115940205465,0.567768119589071,0,0,0.115446657777363,0.100669282428101
8.70622070351403,0.216174905875389,0.567650188249222,0,0,0.115471727635954,0.100703178239435
8.71455938527729,0.216233791258123,0.567532417483754,0,0,0.115496763866928,0.100737027391195
8.72289806704054,0.216292596533477,0.567414806933046,0,0,0.115521766544962,0.100770829988515
8.7312367488038,0.216351321880701,0.567297356238598,0,0,0.115546735744502,0.100804586136199
8.73957543056705,0.216409967478487,0.567180065043026,0,0,0.115571671539761,0.100838295938726
8.74791411233031,0.216468533504973,0.567062932990053,0,0,0.115596574004726,0.100871959500248
8.75625279409356,0.216527020137745,0.566945959724511,0,0,0.115621443213152,0.100905576924592
8.76459147585682,0.216585427553834,0.566829144892332,0,0,0.115646279238569,0.100939148315265
8.77293015762007,0.216643755929727,0.566712488140546,0,0,0.115671082154278,0.100972673775449
8.78126883938333,0.216702005441362,0.566595989117275,0,0,0.115695852033354,0.101006153408008
8.78960752114658,0.216760176264134,0.566479647471732,0,0,0.115720588948649,0.101039587315485
8.79794620290984,0.216818268572895,0.566363462854211,0,0,0.115745292972788,0.101072975600107
8.8062848846731,0.216876282541955,0.56624743491609,0,0,0.115769964178174,0.101106318363781
8.81462356643635,0.216934218345091,0.566131563309818,0,0,0.115794602636988,0.101139615708103
8.82296224819961,0.21699207615554,0.56601584768892,0,0,0.115819208421189,0.101172867734351
8.83130092996286,0.217049856146007,0.565900287707987,0,0,0.115843781602514,0.101206074543492
8.83963961172612,0.217107558488664,0.565784883022671,0,0,0.115868322252483,0.101239236236181
8.84797829348937,0.217165183355157,0.565669633289686,0,0,0.115892830442394,0.101272352912763
8.85631697525263,0.217222730916601,0.565554538166799,0,0,0.115917306243328,0.101305424673272
8.86465565701589,0.217280201343586,0.565439597312828,0,0,0.115941749726149,0.101338451617436
8.87299433877914,0.21733759480618,0.56532481038764,0,0,0.115966160961505,0.101371433844675
8.8813330205424,0.217394911473931,0.565210177052138,0,0,0.115990540019828,0.101404371454103
8.88967170230565,0.217452151515864,0.565095696968272,0,0,0.116014886971333,0.101437264544531
8.89801038406891,0.21750931510049,0.56498136979902,0,0,0.116039201886025,0.101470113214465
8.90634906583216,0.217566402395804,0.564867195208393,0,0,0.116063484833693,0.10150291756211
8.91468774759542,0.217623413569286,0.564753172861428,0,0,0.116087735883916,0.10153567768537
8.92302642935868,0.217680348787909,0.564639302424183,0,0,0.116111955106059,0.10156839368185
8.93136511112193,0.217737208218132,0.564525583563735,0,0,0.116136142569279,0.101601065648854
8.93970379288519,0.217793992025912,0.564412015948176,0,0,0.116160298342521,0.101633693683391
8.94804247464844,0.217850700376696,0.564298599246609,0,0,0.116184422494522,0.101666277882173
8.9563811564117,0.217907333435429,0.564185333129142,0,0,0.116208515093811,0.101698818341618
8.96471983817495,0.217963891366557,0.564072217266886,0,0,0.11623257620871,0.101731315157847
8.97305851993821,0.218020374334025,0.56395925133195,0,0,0.116256605907334,0.101763768426691
8.98139720170146,0.218076782501281,0.563846434997439,0,0,0.116280604257592,0.101796178243689
8.98973588346472,0.218133116031276,0.563733767937449,0,0,0.116304571327187,0.101828544704088
8.99807456522798,0.218189375086469,0.563621249827062,0,0,0.116328507183621,0.101860867902848
9.00641324699123,0.218245559828828,0.563508880342344,0,0,0.11635241189419,0.101893147934638
9.01475192875449,0.21830167041983,0.56339665916034,0,0,0.116376285525988,0.101925384893842
9.02309061051775,0.218357707020464,0.563284585959072,0,0,0.116400128145907,0.101957578874557
9.031429292281,0.218413669791233,0.563172660417533,0,0,0.116423939820639,0.101989729970594
9.03976797404425,0.218469558892158,0.563060882215684,0,0,0.116447720616675,0.102021838275483
9.04810665580751,0.218525374482775,0.562949251034451,0,0,0.116471470600307,0.102053903882468
9.05644533757077,0.218581116722141,0.562837766555719,0,0,0.116495189837627,0.102085926884514
9.06478401933402,0.218636785768833,0.562726428462334,0,0,0.11651887839453,0.102117907374303
9.07312270109728,0.218692381780954,0.562615236438092,0,0,0.116542536336713,0.10214984544424
9.08146138286053,0.218747904916129,0.562504190167741,0,0,0.11656616372968,0.10218174118645
9.08980006462379,0.218803355331514,0.562393289336972,0,0,0.116589760638733,0.102213594692781
9.09813874638704,0.218858733183789,0.562282533632421,0,0,0.116613327128986,0.102245406054804
9.1064774281503,0.218914038629168,0.562171922741663,0,0,0.116636863265353,0.102277175363816
9.11481610991356,0.218969271823397,0.562061456353207,0,0,0.116660369112558,0.102308902710839
9.12315479167681,0.219024432921753,0.561951134156494,0,0,0.116683844735131,0.102340588186621
9.13149347344007,0.219079522079053,0.561840955841894,0,0,0.116707290197411,0.102372231881642
9.13983215520332,0.219134539449649,0.561730921100701,0,0,0.116730705563545,0.102403833886105
9.14817083696658,0.219189485187435,0.56162102962513,0,0,0.116754090897488,0.102435394289946
9.15650951872983,0.219244359445843,0.561511281108314,0,0,0.116777446263009,0.102466913182834
9.16484820049309,0.21929916237785,0.561401675244299,0,0,0.116800771723684,0.102498390654166
9.17318688225634,0.219353894135979,0.561292211728042,0,0,0.116824067342904,0.102529826793075
9.1815255640196,0.219408554872295,0.561182890255409,0,0,0.116847333183868,0.102561221688427
9.18986424578285,0.219463144738417,0.561073710523167,0,0,0.116870569309594,0.102592575428822
9.19820292754611,0.219517663885507,0.560964672228986,0,0,0.116893775782908,0.102623888102599
9.20654160930937,0.219572112464285,0.56085577507143,0,0,0.116916952666455,0.102655159797831
9.21488029107262,0.219626490625022,0.560747018749957,0,0,0.116940100022691,0.102686390602331
9.22321897283588,0.219680798517542,0.560638402964917,0,0,0.116963217913892,0.102717580603649
9.23155765459913,0.219735036291227,0.560529927417546,0,0,0.116986306402148,0.102748729889079
9.23989633636239,0.219789204095019,0.560421591809962,0,0,0.117009365549367,0.102779838545652
9.24823501812564,0.219843302077418,0.560313395845165,0,0,0.117032395417275,0.102810906660143
9.2565736998889,0.219897330386486,0.560205339227029,0,0,0.117055396067417,0.102841934319069
9.26491238165216,0.219951289169848,0.560097421660305,0,0,0.117078367561155,0.102872921608692
9.27325106341541,0.220005178574695,0.559989642850611,0,0,0.117101309959676,0.102903868615019
9.28158974517867,0.220058998747784,0.559882002504433,0,0,0.117124223323982,0.102934775423802
9.28992842694192,0.220112749835439,0.559774500329121,0,0,0.1171471077149,0.10296564212054
9.29826710870518,0.220166431983558,0.559667136032885,0,0,0.117169963193078,0.10299646879048
9.30660579046844,0.220220045337605,0.559559909324791,0,0,0.117192789818986,0.103027255518618
9.31494447223169,0.220273590042619,0.559452819914762,0,0,0.117215587652919,0.1030580023897
9.32328315399495,0.220327066243217,0.559345867513567,0,0,0.117238356754995,0.103088709488222
9.3316218357582,0.220380474083586,0.559239051832827,0,0,0.117261097185156,0.103119376898431
9.33996051752146,0.220433813707498,0.559132372585004,0,0,0.11728380900317,0.103150004704328
9.34829919928471,0.220487085258298,0.559025829483404,0,0,0.117306492268632,0.103180592989666
9.35663788104797,0.220540288878916,0.558919422242168,0,0,0.117329147040963,0.103211141837953
9.36497656281122,0.220593424711863,0.558813150576275,0,0,0.117351773379409,0.103241651332454
9.37331524457448,0.220646492899233,0.558707014201533,0,0,0.117374371343048,0.103272121556186
9.38165392633774,0.22069949358271,0.558601012834581,0,0,0.117396940990783,0.103302552591927
9.38999260810099,0.220752426903559,0.558495146192882,0,0,0.117419482381348,0.103332944522211
9.39833128986425,0.220805293002639,0.558389413994721,0,0,0.117441995573307,0.103363297429332
9.4066699716275,0.220858092020397,0.558283815959205,0,0,0.117464480625054,0.103393611395343
9.41500865339076,0.220910824096872,0.558178351806256,0,0,0.117486937594814,0.103423886502058
9.42334733515401,0.220963489371696,0.558073021256609,0,0,0.117509366540643,0.103454122831053
9.43168601691727,0.221016087984096,0.557967824031808,0,0,0.117531767520431,0.103484320463665
9.44002469868052,0.221068620072896,0.557862759854209,0,0,0.1175541405919,0.103514479480996
9.44836338044378,0.221121085776517,0.557757828446967,0,0,0.117576485812606,0.103544599963911
9.45670206220704,0.22117348523298,0.557653029534041,0,0,0.117598803239938,0.103574681993042
9.46504074397029,0.221225818579905,0.55754836284019,0,0,0.117621092931121,0.103604725648784
9.47337942573355,0.221278085954518,0.557443828090965,0,0,0.117643354943216,0.103634731011302
9.4817181074968,0.221330287493644,0.557339425012712,0,0,0.117665589333118,0.103664698160526
9.49005678926006,0.221382423333717,0.557235153332566,0,0,0.11768779615756,0.103694627176157
9.49839547102331,0.221434493610776,0.557131012778447,0,0,0.117709975473113,0.103724518137664
9.50673415278657,0.221486498460468,0.557027003079063,0,0,0.117732127336184,0.103754371124285
9.51507283454983,0.221538438018051,0.556923123963898,0,0,0.117754251803019,0.103784186215032
9.52341151631308,0.221590312418391,0.556819375163218,0,0,0.117776348929704,0.103813963488687
9.53175019807634,0.22164212179597,0.556715756408061,0,0,0.117798418772164,0.103843703023806
9.54008887983959,0.22169386628488,0.55661226743024,0,0,0.117820461386163,0.103873404898717
9.54842756160285,0.221745546018832,0.556508907962336,0,0,0.117842476827308,0.103903069191524
9.5567662433661,0.221797161131151,0.556405677737698,0,0,0.117864465151046,0.103932695980105
9.56510492512936,0.221848711754782,0.556302576490437,0,0,0.117886426412667,0.103962285342115
9.57344360689261,0.221900198022288,0.556199603955425,0,0,0.117908360667301,0.103991837354987
9.58178228865587,0.221951620065852,0.556096759868296,0,0,0.117930267969924,0.104021352095929
9.59012097041913,0.222002978017282,0.555994043965435,0,0,0.117952148375354,0.104050829641929
9.59845965218238,0.222054272008009,0.555891455983982,0,0,0.117974001938254,0.104080270069755
9.60679833394564,0.222105502169087,0.555788995661827,0,0,0.117995828713131,0.104109673455955
9.61513701570889,0.222156668631196,0.555686662737607,0,0,0.118017628754339,0.104139039876857
9.62347569747215,0.222207771524648,0.555584456950704,0,0,0.118039402116076,0.104168369408572
9.6318143792354,0.22225881097938,0.55548237804124,0,0,0.118061148852388,0.104197662126992
9.64015306099866,0.222309787124961,0.555380425750078,0,0,0.118082869017167,0.104226918107794
9.64849174276191,0.222360700090591,0.555278599818818,0,0,0.118104562664153,0.104256137426438
9.65683042452517,0.222411550005104,0.555176899989792,0,0,0.118126229846934,0.10428532015817
9.66516910628843,0.222462336996968,0.555075326006064,0,0,0.118147870618947,0.104314466378021
9.67350778805168,0.222513061194287,0.554973877611427,0,0,0.118169485033478,0.104343576160808
9.68184646981494,0.222563722724801,0.554872554550399,0,0,0.118191073143664,0.104372649581137
9.69018515157819,0.22261432171589,0.554771356568221,0,0,0.11821263500249,0.1044016867134
9.69852383334145,0.222664858294572,0.554670283410856,0,0,0.118234170662793,0.104430687631779
9.70686251510471,0.222715332587509,0.554569334824983,0,0,0.118255680177263,0.104459652410246
9.71520119686796,0.222765744721001,0.554468510557998,0,0,0.118277163598439,0.104488581122562
9.72353987863122,0.222816094820995,0.55436781035801,0,0,0.118298620978715,0.10451747384228
9.73187856039447,0.222866383013082,0.554267233973837,0,0,0.118320052370337,0.104546330642745
9.74021724215773,0.222916609422498,0.554166781155004,0,0,0.118341457825404,0.104575151597094
9.74855592392098,0.222966774174128,0.554066451651744,0,0,0.11836283739587,0.104603936778257
9.75689460568424,0.223016877392505,0.553966245214991,0,0,0.118384191133544,0.104632686258961
9.76523328744749,0.223066919201812,0.553866161596377,0,0,0.118405519090089,0.104661400111723
9.77357196921075,0.223116899725882,0.553766200548236,0,0,0.118426821317023,0.104690078408859
9.78191065097401,0.223166819088203,0.553666361823594,0,0,0.118448097865722,0.104718721222481
9.79024933273726,0.223216142117543,0.553559287118746,0,8.42864616778655E-06,0.11846907879988,0.104747063317663
9.79858801450052,0.223264638151627,0.553441800478029,0,2.89232187190366E-05,0.11848964777821,0.104774990373416
9.80692669626377,0.22331260311235,0.553317964741737,0,5.68290335633998E-05,0.118509954053086,0.104802649059264
9.81526537802703,0.2233601226705,0.553188953810382,0,9.08008486189388E-05,0.118530040829309,0.104830081841191
9.82360405979028,0.223407244021022,0.553055413108465,0,0.000130098849491147,0.118549931904603,0.104857312116419
9.83194274155354,0.223453998328765,0.552917767956537,0,0.000174235385933157,0.118569642991024,0.104884355337741
9.84028142331679,0.223500408204895,0.552776326268036,0,0.000222857322174071,0.118589185486035,0.10491122271886
9.84862010508005,0.223546491050222,0.552631324465805,0,0.000275693433750327,0.118608568158886,0.104937922891337
9.85695878684331,0.223592260811833,0.55248295160315,0,0.00033252677318404,0.11862779803667,0.104964462775163
9.86529746860656,0.223637729007996,0.552331363434953,0,0.000393178549055272,0.1186468809213,0.104990848086695
9.87363615036982,0.223682905372324,0.552176691259954,0,0.000457497995398418,0.118665821714438,0.105017083657886
9.88197483213307,0.223727798281887,0.552019047796306,0,0.000525355639920135,0.118684624633437,0.10504317364845
9.89031351389633,0.22377241505441,0.551858531259746,0,0.000596638631434545,0.118703293361266,0.105069121693144
9.89865219565958,0.223816762161948,0.551695228295122,0,0.000671247380981912,0.118721831154287,0.105094931007661
9.90699087742284,0.223860845389007,0.551529216145266,0,0.000749093076719646,0.118740240922022,0.105120604466985
9.9153295591861,0.223904669952398,0.55136056429481,0,0.000830095800393509,0.118758525287609,0.10514614466479
9.92366824094935,0.223948240593987,0.551189335741845,0,0.000914183070180815,0.118776686634592,0.105171553959395
9.93200692271261,0.22399156165373,0.551015587999232,0,0.00100128869330711,0.118794727143765,0.105196834509965
9.94034560447586,0.224034637128089,0.550839373895219,0,0.001091351848603,0.118812648822636,0.105221988305453
9.94868428623912,0.224077470717383,0.550660742222299,0,0.00118431634293556,0.118830453529318,0.105247017188065
9.95702296800237,0.224120065864632,0.550479738269397,0,0.00128013000133837,0.118848142992123,0.10527192287251
9.96536164976563,0.224162425787771,0.550296404263037,0,0.0013787441614217,0.118865718825811,0.105296706961959
9.97370033152888,0.224204553506605,0.550110779736571,0,0.00148011325021993,0.118883182545194,0.105321370961411
9.98203901329214,0.224246451865585,0.549922901841875,0,0.00158419442695508,0.118900535576619,0.105345916288966
9.9903776950554,0.224288123553181,0.549732805614547,0,0.00169094727909096,0.118917779267745,0.105370344285435
9.99871637681865,0.224329571118491,0.549540524201155,0,0.00180033356186415,0.118934914895924,0.105394656222566
10.0070550585819,0.224370796985567,0.549346089055243,0,0.00191231697362194,0.118951943675426,0.105418853310142
10.0153937403452,0.224411803465859,0.549149530107397,0,0.00202686296088442,0.118968866763712,0.105442936702147
10.0237324221084,0.224452592769061,0.548950875913631,0,0.00214393854824722,0.118985685266918,0.105466907502143
10.0320711038717,0.224493167012637,0.5487501537855,0,0.00226351218922611,0.11900240024465,0.105490766767987
10.0404097856349,0.224533528230213,0.548547389904754,0,0.00238555363481923,0.119019012714222,0.105514515515991
10.0487484673982,0.224573678379006,0.54834260942479,0,0.00251003381719867,0.119035523654404,0.105538154724602
10.0570871491614,0.224613619346426,0.548135836560792,0,0.00263692474635591,0.119051934008753,0.105561685337673
10.0654258309247,0.224653352955973,0.54792709467015,0,0.00276619941790462,0.119068244688587,0.105585108267386
10.073764512688,0.224692880972509,0.547716406324416,0,0.00289783173056581,0.119084456575646,0.105608424396863
10.0821031944512,0.224732205107003,0.547503793373952,0,0.00303179641204202,0.119100570524485,0.105631634582518
10.0904418762145,0.224771327020801,0.54728927700615,0,0.00316806895224669,0.11911658736463,0.105654739656172
10.0987805579777,0.224810248329494,0.547072877798039,0,0.00330662554297359,0.119132507902525,0.105677740426969
10.107119239741,0.224848970606412,0.546854615763946,0,0.00344744302323104,0.119148332923301,0.105700637683111
10.1154579215042,0.224887495385812,0.546634510398791,0,0.00359049882958522,0.119164063192382,0.10572343219343
10.1237966032675,0.224925824165777,0.546412580717491,0,0.00373577095095486,0.119179699456946,0.105746124708831
10.1321352850307,0.224963958410859,0.546188845290941,0,0.00388323788734055,0.119195242447258,0.105768715963601
10.140473966794,0.225001899554507,0.54596332227889,0,0.00403287861209588,0.119210692877899,0.105791206676608
10.1488126485573,0.225039649001284,0.54573602946009,0,0.00418467253734245,0.119226051448882,0.105813597552402
10.1571513303205,0.22507720812891,0.54550698425996,0,0.00433859948221901,0.119241318846683,0.105835889282228
10.1654900120838,0.225114578290143,0.545276203776037,0,0.00449463964367744,0.119256495745187,0.105858082544956
10.173828693847,0.225151760814503,0.545043704801412,0,0.00465277356958159,0.119271582806566,0.105880178007938
10.1821673756103,0.225188757009882,0.544809503846358,0,0.00481298213387723,0.119286580682082,0.105902176327801
10.1905060573735,0.225225568164017,0.544573617158311,0,0.00497524651365533,0.119301490012835,0.105924078151181
10.1988447391368,0.225262195545858,0.544336060740361,0,0.00513954816792399,0.119316311430455,0.105945884115402
10.2071834209,0.225298640406842,0.544096850368373,0,0.00530586881794275,0.11933104555774,0.105967594849102
10.2155221026633,0.225334903982076,0.543856001606874,0,0.00547419042897345,0.119345693009255,0.105989210972821
10.2238607844266,0.225370987491426,0.543613529823798,0,0.00564449519335097,0.119360254391882,0.106010733099543
10.2321994661898,0.225406892140541,0.543369450204195,0,0.00581676551472331,0.119374730305338,0.106032161835203
10.2405381479531,0.225442619121805,0.543123777762983,0,0.00599098399340658,0.11938912134265,0.106053497779155
10.2488768297163,0.225478169615222,0.542876527356809,0,0.00616713341274665,0.119403428090609,0.106074741524613
10.2572155114796,0.225513544789241,0.542627713695121,0,0.00634519672639661,0.119417651130178,0.106095893659063
10.2655541932428,0.225548745801532,0.542377351350468,0,0.00652515704646878,0.119431791036892,0.10611695476464
10.2738928750061,0.225583773799703,0.542125454768131,0,0.0067069976324634,0.119445848381213,0.10613792541849
10.2822315567693,0.225618629921979,0.541872038275091,0,0.00689070188095094,0.119459823728876,0.106158806193103
10.2905702385326,0.225653315297831,0.541617116088414,0,0.00707625331592417,0.119473717641205,0.106179597656627
10.2989089202959,0.225687831048568,0.54136070232309,0,0.00726363557977338,0.119487530675412,0.106200300373157
10.3072476020591,0.225722178287889,0.541102810999341,0,0.00745283242488132,0.119501263384876,0.106220914903013
10.3155862838224,0.225756358122399,0.540843456049463,0,0.00764382770573883,0.119514916319404,0.106241441802995
10.3239249655856,0.225790371652099,0.540582651324206,0,0.00783660537159707,0.119528490025474,0.106261881626624
10.3322636473489,0.225824219970837,0.540320410598762,0,0.00803114945956361,0.119541985046471,0.106282234924366
10.3406023291121,0.225857904166738,0.540056747578333,0,0.00822744408819152,0.119555401922893,0.106302502243845
10.3489410108754,0.225891425322595,0.539791675903343,0,0.00842547345146528,0.119568741192557,0.106322684130039
10.3572796926386,0.225924784516256,0.539525209154319,0,0.00862522181316908,0.119582003390791,0.106342781125466
10.3656183744019,0.22595798282096,0.539257360856429,0,0.00882667350165128,0.119595189050602,0.106362793770358
10.3739570561652,0.225991021305675,0.53898814448372,0,0.00902981290493054,0.119608298702851,0.106382722602824
10.3822957379284,0.226023901035401,0.53871757346309,0,0.00923462446610825,0.119621332876401,0.106402568159
10.3906344196917,0.226056623071458,0.538445661177962,0,0.00944109267912251,0.119634292098265,0.106422330973192
10.3989731014549,0.226089188471755,0.538172420971713,0,0.00964920208477725,0.119647176893742,0.106442011578013
10.4073117832182,0.226121598291041,0.537897866150883,0,0.00985893726703586,0.11965998778654,0.106461610504501
10.4156504649814,0.226153853581137,0.537622009988121,0,0.0100702828496051,0.119672725298898,0.106481128282238
10.4239891467447,0.226185955391158,0.53734486572495,0,0.0102832234927343,0.119685389951697,0.106500565439461
10.4323278285079,0.226217904767714,0.537066446574299,0,0.0104977438902732,0.119697982264557,0.106519922503157
10.4406665102712,0.2262497027551,0.536786765722871,0,0.0107138287669293,0.119710502755938,0.106539199999162
10.4490051920345,0.226281350395472,0.5365058363333,0,0.0109314628757569,0.119722951943227,0.106558398452244
10.4573438737977,0.226312848729009,0.536223671546156,0,0.0111506309958263,0.11973533034282,0.106577518386189
10.465682555561,0.226344198794065,0.535940284481775,0,0.0113713179300953,0.119747638470195,0.10659656032387
10.4740212373242,0.226375401627309,0.53565568824193,0,0.011593508503452,0.119759876839991,0.106615524787318
10.4823599190875,0.22640645826385,0.535369895911362,0,0.0118171875609382,0.119772045966062,0.106634412297788
10.4906986008507,0.226437369737357,0.535082920559153,0,0.0120423399661336,0.119784146361543,0.106653223375814
10.499037282614,0.226468137080167,0.534794775239986,0,0.0122689505996806,0.119796178538905,0.106671958541262
10.5073759643772,0.226498761323381,0.534505472995252,0,0.012497004357985,0.119808143009998,0.106690618313384
10.5157146461405,0.226529243496957,0.534215026854057,0,0.0127264861520287,0.119820040286103,0.106709203210854
10.5240533279038,0.226559584629785,0.533923449834095,0,0.0129573809063353,0.11983187087797,0.106727713751815
10.532392009667,0.226589785749762,0.533630754942412,0,0.0131896735580647,0.119843635295851,0.106746150453911
10.5407306914303,0.226619847883856,0.533336955176072,0,0.0134233490562173,0.119855334049539,0.106764513834316
10.5490693731935,0.226649772058161,0.533042063522715,0,0.0136583923609644,0.11986696764839,0.10678280440977
10.5574080549568,0.226679559297947,0.532746092961013,0,0.0138947884430932,0.119878536601351,0.106801022696596
10.56574673672,0.226709210627704,0.532449056461047,0,0.0141325222835441,0.119890041416982,0.106819169210723
10.5740854184833,0.226738727071175,0.532150966984582,0,0.014371578873067,0.119901482603472,0.106837244467704
10.5824241002465,0.226768109651384,0.531851837485258,0,0.0146119432119741,0.119912860668653,0.106855248982731
10.5907627820098,0.226797359390663,0.531551680908719,0,0.0148536003099566,0.119924176120017,0.106873183270645
10.5991014637731,0.226826477310664,0.531250510192638,0,0.0150965351860346,0.119935429464717,0.106891047845947
10.6074401455363,0.226855464432378,0.530948338266682,0,0.0153407328685609,0.11994662120958,0.106908843222799
10.6157788272996,0.226884321776136,0.530645178052418,0,0.0155861783953107,0.119957751861104,0.106926569915032
10.6241175090628,0.226913050361609,0.530341042463121,0,0.0158328568136611,0.119968821925465,0.106944228436143
10.6324561908261,0.226941651207809,0.530035944403561,0,0.0160807531808216,0.11997983190851,0.106961819299299
10.6407948725893,0.226970125333078,0.529729896769681,0,0.0163298525641627,0.119990782315755,0.106979343017323
10.6491335543526,0.226998473755076,0.52942291244826,0,0.0165801400415878,0.12000167365238,0.106996800102696
10.6574722361158,0.227026697490763,0.529115004316496,0,0.0168316007019778,0.120012506423216,0.107014191067547
10.6658109178791,0.22705479755638,0.528806185241529,0,0.0170842196457117,0.12002328113274,0.107031516423639
10.6741495996424,0.227082774967418,0.528496468079956,0,0.0173379819852059,0.12003399828506,0.10704877668236
10.6824882814056,0.227110630738603,0.528185865677243,0,0.017592872845549,0.120044658383898,0.107065972354707
10.6908269631689,0.227138365883847,0.52787439086713,0,0.0178488773651745,0.120055261932578,0.107083103951271
10.6991656449321,0.227165981416223,0.527562056470988,0,0.0181059806965662,0.120065809434005,0.107100171982219
10.7075043266954,0.227193478347921,0.527248875297115,0,0.0183641680070429,0.120076301390649,0.107117176957273
10.7158430084586,0.227220857690212,0.526934860140022,0,0.0186234244795535,0.120086738304519,0.107134119385694
10.7241816902219,0.227248120453397,0.526620023779659,0,0.0188837353135455,0.120097120677146,0.107150999776253
10.7325203719851,0.227275267646764,0.526304378980617,0,0.0191450857258535,0.120107449009553,0.107167818637212
10.7408590537484,0.227302300278536,0.525987938491309,0,0.019407460951619,0.120117723802236,0.1071845764763
10.7491977355117,0.227329219355813,0.52567071504309,0,0.0196708462452826,0.120127945555134,0.107201273800681
10.7575364172749,0.227356025884533,0.525352721349384,0,0.0199352268815496,0.1201381147676,0.107217911116934
10.7658750990382,0.227382720869395,0.525033970104759,0,0.0202005881564502,0.120148231938376,0.10723448893102
10.7742137808014,0.227409305313813,0.524714473983992,0,0.0204669153883817,0.120158297565561,0.107251007748253
10.7825524625647,0.22743578021985,0.524394245641099,0,0.0207341939191999,0.12016831214658,0.107267468073271
10.7908911443279,0.227462146588157,0.524073297708357,0,0.0210024091153287,0.120178276178155,0.107283870410003
10.7992298260912,0.227488405417906,0.523751642795292,0,0.0212715463688956,0.120188190156267,0.10730021526164
10.8075685078544,0.227514557706725,0.523429293487656,0,0.0215415910988942,0.120198054576128,0.107316503130597
10.8159071896177,0.227540604450629,0.523106262346402,0,0.0218125287523385,0.120207869932145,0.107332734518485
10.824245871381,0.227566546643955,0.522782561906605,0,0.0220843448054842,0.120217636717884,0.107348909926072
10.8325845531442,0.227592385279286,0.52245820467642,0,0.0223570247650082,0.120227355426035,0.107365029853251
10.8409232349075,0.22761812134738,0.522133203135974,0,0.0226305541692662,0.120237026548378,0.107381094799001
10.8492619166707,0.227643755837101,0.521807569736299,0,0.0229049185894984,0.120246650575744,0.107397105261357
10.857600598434,0.227669289735344,0.521481316898217,0,0.023180103631095,0.120256227997978,0.107413061737366
10.8659392801972,0.227694724026957,0.52115445701124,0,0.0234560949348448,0.120265759303904,0.107428964723054
10.8742779619605,0.227720059694672,0.520827002432445,0,0.0237328781782111,0.120275244981282,0.10744481471339
10.8826166437237,0.227745297719022,0.520498965485357,0,0.0240104390766004,0.120284685516778,0.107460612202244
10.890955325487,0.227770439078268,0.520170358458831,0,0.0242887633846338,0.120294081395915,0.107476357682352
10.8992940072503,0.227795484748323,0.519841193605913,0,0.0245678368974407,0.120303433103045,0.107492051645278
10.9076326890135,0.227820435702673,0.519511483142713,0,0.0248476454519412,0.120312741121299,0.107507694581374
10.9159713707768,0.227845292912298,0.519181239247274,0,0.0251281749281298,0.120322005932559,0.107523286979739
10.92431005254,0.227870057345595,0.518850474058439,0,0.0254094112503698,0.120331228017409,0.107538829328187
10.9326487343033,0.227894729968301,0.518519199674728,0,0.0256913403886693,0.120340407855101,0.107554322113201
10.9409874160665,0.227919311743411,0.518187428153198,0,0.0259739483599788,0.120349545923515,0.107569765819897
10.9493260978298,0.227943803631103,0.517855171508325,0,0.026257221229468,0.120358642699117,0.107585160931987
10.957664779593,0.227968206588659,0.517522441710889,0,0.0265411451117942,0.120367698656922,0.107600507931737
10.9660034613563,0.227992521570382,0.51718925068685,0,0.0268257061723862,0.120376714270455,0.107615807299927
10.9743421431196,0.228016749527526,0.516855610316238,0,0.0271108906287104,0.120385690011708,0.107631059515818
10.9826808248828,0.228040891408211,0.516521532432064,0,0.0273966847515134,0.120394626351106,0.107646265057106
10.9910195066461,0.22806494815735,0.516187028819209,0,0.0276830748660915,0.120403523757461,0.107661424399888
10.9993581884093,0.228088920716566,0.515852111213353,0,0.0279700473535138,0.120412382697942,0.107676538018624
11.0076968701726,0.228112810024124,0.515516791299881,0,0.0282575886518698,0.120421203638029,0.107691606386096
11.0160355519358,0.228136617014846,0.515181080712839,0,0.0285456852574691,0.120429987041476,0.10770662997337
11.0243742336991,0.22816034262004,0.51484499103385,0,0.0288343237260702,0.120438733370277,0.107721609249763
11.0327129154623,0.228183987767422,0.514508533791104,0,0.0291234906740516,0.120447443084623,0.107736544682799
11.0410515972256,0.228207553381046,0.514171720458299,0,0.0294131727796097,0.120456116642868,0.107751436738177
11.0493902789889,0.228231040381222,0.513834562453634,0,0.029703356783922,0.12046475450149,0.107766285879733
11.0577289607521,0.228254449684454,0.513497071138801,0,0.0299940294922912,0.120473357115053,0.107781092569401
11.0660676425154,0.228277782203356,0.513159257817991,0,0.0302851777752963,0.120481924936174,0.107795857267182
11.0744063242786,0.22830103884659,0.512821133736926,0,0.0305767885698943,0.120490458415487,0.107810580431103
11.0827450060419,0.228324220518788,0.512482710081893,0,0.0308688488805303,0.120498958001601,0.107825262517187
11.0910836878051,0.228347328120489,0.512143997978785,0,0.0311613457802378,0.120507424141075,0.107839903979414
11.0994223695684,0.228370362548064,0.511805008492202,0,0.0314542664116706,0.120515857278374,0.10785450526969
11.1077610513317,0.228393324693652,0.511465752624504,0,0.0317475979881916,0.12052425785584,0.107869066837811
11.1160997330949,0.228416215445093,0.511126241314944,0,0.0320413277948699,0.120532626313661,0.107883589131432
11.1244384148582,0.228439035685862,0.510786485438768,0,0.0323354431895086,0.120540963089829,0.107898072596033
11.1327770966214,0.228461786295002,0.51044649580637,0,0.0326299316036261,0.120549268620117,0.107912517674885
11.1411157783847,0.228484468147066,0.510106283162439,0,0.0329247805434287,0.120557543338041,0.107926924809025
11.1494544601479,0.228507082112049,0.509765858185144,0,0.0332199775907585,0.120565787674832,0.107941294437217
11.1577931419112,0.228529629055331,0.509425231485326,0,0.033515510404013,0.120574002059403,0.107955626995927
11.1661318236744,0.228552109837614,0.509084413605717,0,0.0338113667190556,0.120582186918322,0.107969922919291
11.1744705054377,0.228574525314866,0.508743415020162,0,0.0341075343501053,0.120590342675779,0.107984182639087
11.1828091872009,0.228596876338264,0.508402246132888,0,0.0344040011905842,0.120598469753558,0.107998406584706
11.1911478689642,0.228619163754135,0.508060917277774,0,0.0347007552139556,0.120606568571012,0.108012595183123
11.1994865507275,0.228641388403903,0.507719438717638,0,0.034997784474555,0.120614639545032,0.108026748858872
11.2078252324907,0.228663551124038,0.507377820643566,0,0.0352950771083591,0.120622683090019,0.108040868034018
11.216163914254,0.228685652745996,0.507036073174232,0,0.0355926213337763,0.120630699617864,0.108054953128132
11.2245025960172,0.228707694096179,0.506694206355266,0,0.0358904054523754,0.120638689537916,0.108069004558263
11.2328412777805,0.228729675995879,0.50635223015863,0,0.0361884178496118,0.12064665325696,0.108083022738919
11.2411799595437,0.228751599261231,0.506010154482003,0,0.0364866469955355,0.120654591179194,0.108097008082037
11.249518641307,0.228773464703167,0.505667989148226,0,0.0367850814454402,0.120662503706203,0.108110960996964
11.2578573230703,0.228795273127371,0.505325743904717,0,0.0370837098405411,0.120670391236938,0.108124881890433
11.2661960048335,0.228817025334235,0.504983428422944,0,0.0373825209085859,0.120678254167693,0.108138771166542
11.2745346865968,0.228838722118818,0.504641052297922,0,0.037681503464442,0.120686092892087,0.108152629226731
11.28287336836,0.228860364270801,0.504298625047678,0,0.0379806464107195,0.120693907801038,0.108166456469763
11.2912120501233,0.228881952574456,0.503956156112827,0,0.0382799387382618,0.120701699282748,0.108180253291708
11.2995507318865,0.228903487808596,0.503613654856079,0,0.0385793695267297,0.12070946772268,0.108194020085915
11.3078894136498,0.22892497074655,0.503271130561833,0,0.0388789279450677,0.120717213503545,0.108207757243005
11.316228095413,0.228946402156121,0.502928592435747,0,0.0391786032520122,0.120724937005277,0.108221465150843
11.3245667771763,0.228967782799555,0.502586049604368,0,0.0394783847965219,0.120732638605025,0.10823514419453
11.3329054589396,0.228989113433509,0.50224351111475,0,0.0397782620182315,0.120740318677128,0.108248794756381
11.3412441407028,0.229010394809019,0.501900985934114,0,0.0400782244478492,0.120747977593105,0.108262417215913
11.3495828224661,0.229031627671468,0.501558482949513,0,0.0403782617075513,0.12075561572164,0.108276011949828
11.3579215042293,0.229052812760568,0.501216010967549,0,0.0406783635113154,0.120763233428566,0.108289579332002
11.3662601859926,0.229073950810322,0.500873578714063,0,0.0409785196652929,0.120770831076854,0.108303119733468
11.3745988677558,0.229095042549006,0.500531194833885,0,0.0412787200681027,0.120778409026597,0.108316633522408
11.3829375495191,0.229116088699142,0.500188867890592,0,0.0415789547111235,0.120785967635003,0.108330121064139
11.3912762312823,0.229137089977481,0.499846606366277,0,0.0418792136787618,0.12079350725638,0.108343582721101
11.3996149130456,0.229158047094974,0.499504418661355,0,0.042179487148698,0.120801028242127,0.108357018852847
11.4079535948089,0.229178960756761,0.499162313094375,0,0.0424797653921038,0.120808530940725,0.108370429816035
11.4162922765721,0.229199831662147,0.498820297901863,0,0.0427800387738423,0.120816015697727,0.10838381596442
11.4246309583354,0.229220660504591,0.498478381238171,0,0.0430802977526469,0.12082348285575,0.108397177648841
11.4329696400986,0.229241447971685,0.498136571175355,0,0.0433805328812752,0.120830932754469,0.108410515217217
11.4413083218619,0.229262194745146,0.49779487570308,0,0.043680734806629,0.120838365730606,0.10842382901454
11.4496470036251,0.229282901500798,0.49745330272852,0,0.0439808942698857,0.120845782117928,0.108437119382869
11.4579856853884,0.229303568908563,0.497111860076304,0,0.0442810021065694,0.120853182247242,0.108450386661321
11.4663243671516,0.229324197632457,0.496770555488459,0,0.0445810492466271,0.120860566446384,0.108463631186073
11.4746630489149,0.22934478833057,0.496429396624383,0,0.0448810267144763,0.120867935040222,0.108476853290348
11.4830017306782,0.22936534165507,0.496088391060835,0,0.0451809256290237,0.120875288350648,0.108490053304422
11.4913404124414,0.229385858252191,0.495747546291936,0,0.0454807372036813,0.120882626696578,0.108503231555614
11.4996790942047,0.229406338762228,0.4954068697292,0,0.0457804527463443,0.120889950393945,0.108516388368283
11.5080177759679,0.229426783819537,0.495066368701568,0,0.0460800636593579,0.120897259755703,0.108529524063834
11.5163564577312,0.229447194052531,0.49472605045546,0,0.0463795614394769,0.120904555091824,0.108542638960707
11.5246951394944,0.229467570083681,0.494385922154872,0,0.0466789376777658,0.120911836709296,0.108555733374385
11.5330338212577,0.229487912529512,0.494045990881436,0,0.0469781840595401,0.120919104912124,0.108568807617388
11.5413725030209,0.229508222000608,0.493706263634554,0,0.0472772923642291,0.120926360001331,0.108581861999277
11.5497111847842,0.229528499101616,0.493366747331501,0,0.0475762544652668,0.120933602274962,0.108594896826654
11.5580498665475,0.229548744431245,0.493027448807579,0,0.047875062329931,0.12094083202808,0.108607912403165
11.5663885483107,0.229568958582274,0.492688374816254,0,0.0481737080191973,0.120948049552774,0.108620909029501
11.574727230074,0.229589142141559,0.492349532029341,0,0.0484721836875408,0.120955255138159,0.1086338870034
11.5830659118372,0.229609295690038,0.492010927037174,0,0.0487704815827497,0.120962449070383,0.108646846619656
11.5914045936005,0.22962941980274,0.491672566348815,0,0.0490685940457042,0.120969631632626,0.108659788170114
11.5997432753637,0.229649515048794,0.491334456392249,0,0.0493665135101628,0.12097680310511,0.108672711943684
11.608081957127,0.229669581991439,0.490996603514638,0,0.0496642325024846,0.120983963765099,0.10868561822634
11.6164206388902,0.229689621188037,0.490659013982523,0,0.0499617436414039,0.120991113886911,0.108698507301126
11.6247593206535,0.229709633190082,0.490321693982105,0,0.0502590396377303,0.120998253741918,0.108711379448164
11.6330980024168,0.229729618543219,0.489984649619503,0,0.0505561132940596,0.121005383598557,0.108724234944662
11.64143668418,0.229749577787251,0.489647886921021,0,0.050852957504478,0.121012503722336,0.108737074064915
11.6497753659433,0.229769511456159,0.489311411833446,0,0.0511495652542365,0.121019614375839,0.10874989708032
11.6581140477065,0.229789420078116,0.488975230224356,0,0.0514459296194117,0.12102671581874,0.108762704259377
11.6664527294698,0.229809304175508,0.488639347882418,0,0.0517420437665665,0.121033808307805,0.108775495867703
11.674791411233,0.229829164264943,0.488303770517722,0,0.0520379009523911,0.121040892096906,0.108788272168037
11.6831300929963,0.229849000857281,0.48796850376212,0,0.0523334945233189,0.121047967437029,0.108801033420252
11.6914687747595,0.229868814457642,0.487633553169564,0,0.0526288179151518,0.121055034576281,0.108813779881362
11.6998074565228,0.229888605565437,0.487298924216461,0,0.0529238646526648,0.121062093759904,0.108826511805533
11.7081461382861,0.229908374674382,0.486964622302054,0,0.0532186283491816,0.121069145230286,0.108839229444096
11.7164848200493,0.229928122272522,0.486630652748782,0,0.0535131027061747,0.121076189226968,0.108851933045554
11.7248235018126,0.229947848842253,0.486297020802676,0,0.0538072815128183,0.121083225986659,0.108864622855594
11.7331621835758,0.229967554860347,0.485963731633756,0,0.0541011586455495,0.121090255743247,0.108877299117101
11.7415008653391,0.229987240797975,0.485630790336422,0,0.0543947280676278,0.121097278727809,0.108889962070167
11.7498395471023,0.230006907120733,0.485298201929881,0,0.0546879838286529,0.121104295168627,0.108902611952106
11.7581782288656,0.230026554288662,0.484965971358565,0,0.05498092006411,0.121111305291199,0.108915248997463
11.7665169106288,0.230046182756284,0.484634103492552,0,0.0552735309948798,0.121118309318252,0.108927873438032
11.7748555923921,0.230065792972618,0.484302603128015,0,0.0555658109267477,0.121125307469756,0.108940485502863
11.7831942741554,0.230085385381216,0.483971474987655,0,0.0558577542499125,0.121132299962937,0.10895308541828
11.7915329559186,0.230104960420186,0.483640723721157,0,0.0561493554384709,0.121139287012291,0.108965673407894
11.7998716376819,0.230124518522221,0.483310353905655,0,0.0564406090499046,0.121146268829602,0.108978249692617
11.8082103194451,0.230144060114626,0.482980370046186,0,0.0567315097245618,0.121153245623951,0.108990814490675
11.8165490012084,0.230163585619356,0.48265077657617,0,0.0570220521851159,0.121160217601734,0.109003368017623
11.8248876829716,0.23018309545304,0.482321577857885,0,0.0573122312360351,0.121167184966677,0.109015910486363
11.8332263647349,0.230202590027006,0.481992778182943,0,0.0576020417630454,0.121174147919851,0.109028442107155
11.8415650464981,0.230222069747322,0.481664381772794,0,0.057891478732562,0.121181106659688,0.109040963087634
11.8499037282614,0.230241535014823,0.481336392779204,0,0.0581805371911498,0.121188061381996,0.109053473632827
11.8582424100247,0.230260986225144,0.481008815284768,0,0.0584692122649441,0.121195012279979,0.109065973945165
11.8665810917879,0.23028042376875,0.48068165330341,0,0.0587574991590901,0.121201959544245,0.109078464224505
11.8749197735512,0.230299848030972,0.480354910780886,0,0.0590453931571701,0.121208903362831,0.10909094466814
11.8832584553144,0.230319259392037,0.480028591595294,0,0.0593328896206314,0.121215843921217,0.10910341547082
11.8915971370777,0.230338658227106,0.479702699557618,0,0.0596199839881702,0.12122278140234,0.109115876824766
11.8999358188409,0.230358044906301,0.479377238412207,0,0.0599066717751912,0.121229715986614,0.109128328919687
11.9082745006042,0.230377419794747,0.479052211837336,0,0.0601929485731711,0.121236647851948,0.109140771942798
11.9166131823674,0.2303967832526,0.478727623445718,0,0.0604788100490814,0.121243577173761,0.109153206078839
11.9249518641307,0.230416135635088,0.478403476785031,0,0.060764251944794,0.121250504125,0.109165631510088
11.933290545894,0.230435477292538,0.478079775338457,0,0.061049270076466,0.12125742887616,0.109178048416379
11.9416292276572,0.230454808570422,0.477756522525232,0,0.0613338603339253,0.121264351595298,0.109190456975123
11.9499679094205,0.23047412980938,0.477433721701158,0,0.061618018680082,0.121271272448055,0.109202857361325
11.9583065911837,0.230493441345269,0.47711137615917,0,0.0619017411502916,0.121278191597673,0.109215249747596
11.966645272947,0.23051274350919,0.476789489129865,0,0.0621850238517552,0.121285109205009,0.109227634304181
11.9749839547102,0.230532036627527,0.47646806378205,0,0.0624678629628958,0.121292025428561,0.109240011198966
11.9833226364735,0.230551321021985,0.476147103223293,0,0.0627502547327378,0.121298940424478,0.109252380597506
11.9916613182367,0.230570597009624,0.475826610500475,0,0.0630321954802775,0.121305854346587,0.109264742663037
12,0.230589864902899,0.475506588600325,0,0.0633136815938776,0.121312767346404,0.109277097556495


==> anc/Fig.7/speed_of_sound_m0_500.csv <==
n,prs,nrg,cs
0.0,0.0,0.0,3.0926410223765726
0.0,1.241215383580249e-13,5.177744763956043e-12,0.02397212377521486
0.0,1.241215383580249e-13,5.4768736869786375e-12,0.0226628448001505
0.0,0.0,0.0,2.7216299410268956
0.0,1.241215383580249e-13,5.4768736869786375e-12,0.0226628448001505
0.0,0.0,0.0,2.7216299410268956
0.0,1.241215383580249e-13,5.4768736869786375e-12,0.0226628448001505
0.0,0.0,0.0,0.02426088892057109
0.0,4.096010765814822e-12,1.5049844595218407e-12,2.7216299410268956
0.0,0.0,0.0,2.7216299410268956
0.0,4.096010765814822e-12,1.5049844595218407e-12,0.049804725334348106
0.0,1.241215383580249e-13,5.4768736869786375e-12,0.0226628448001505
0.0,0.0,0.0,17.888089740019375
0.0,3.971889227456797e-12,5.782647868972168e-13,6.86863408849202
0.0,0.0,0.0,0.017771201932538786
0.1315473935051338,2.218594692344549,124.8421294612796,0.050997550148133855
0.139640888389474,2.6178676564513563,132.67138719909306,0.05485817113911676
0.14564182294669947,2.937176304701108,138.49200866020604,0.058175632638505136
0.15067358711103654,3.2217153347496694,143.38304322474005,0.06131378348507122
0.15511975347976756,3.4872007492308197,147.71298992499206,0.06424415984226506
0.15915772377030007,3.7402700245415983,151.65216939176577,0.06700238694692066
0.16288954677840498,3.9845848124121153,155.2985288574974,0.06961810164682143
0.16638069695535912,4.2224259669719295,158.71489829207925,0.07211370583287793
0.16967625537368006,4.455326722019272,161.94453061172575,0.0745062475033729
0.17280886050437563,4.684374227591729,165.01873597365983,0.07680897472522964
0.17580305336492916,4.91037060641096,167.96105332170012,0.07903240739024127
0.17867784118710808,5.133926258409099,170.78971132896896,0.08118506385525853
0.18144830092427344,5.355517331766434,173.5191674978081,0.083273960827379
0.18412662963853113,5.575522870165024,176.16111626802027,0.08530496458900956
0.18672285893908863,5.7942497792147964,178.7251746449691,0.08728304347765692
0.189245356351518,6.011950157463885,181.21936331638975,0.08921245312249483
0.1917011865905399,6.228833659462147,183.65045330895464,0.09109687511830179
0.19409637785083403,6.445076522974063,186.02422148959855,0.0929395224991014
0.19643612198786797,6.660828294745585,188.34564262422518,0.0947432213775816
0.19872492761552657,6.876216930801507,190.61903625517985,0.09651047495333814
0.20096673899241807,7.091352724841266,192.84818075108845,0.0982435143092378
0.20316502960436833,7.306331376293742,195.03640307766153,0.09994433948461998
0.20532287671625965,7.521236415510249,197.18665030851724,0.1016147522413642
0.20744302145136798,7.736141144474918,199.30154725236068,0.10325638374094362
0.2095279176452461,7.951110202603732,201.38344330895842,0.10487071681073203
0.2115797719682846,8.166200844079528,203.43445094976616,0.10645910476028761
0.21360057713630493,8.381463987627535,205.4564775677122,0.10802278717955653
0.21559213961222592,8.596945086182114,207.45125204243857,0.10956290327286444
0.21755610287479452,8.8126848524021,209.42034705339032,0.11108050322772617
0.2194939670910326,9.028719867965686,211.36519794338577,0.11257655794254419
0.22140710584845183,9.245083098371076,213.28711876206825,0.11405196740992248
0.22329678046576737,9.46180433032627,215.1873159868672,0.11550756797833991
0.22516415229650832,9.678910545338633,217.06690031897844,0.11694413864463005
0.22701029335929718,9.89642624041516,218.92689687457764,0.11836240658491824
0.2288361955633841,10.114373704577336,220.7682540288512,0.11976305199026456
0.2306427787499078,10.332773258334653,222.59185112434832,0.12114671230433195
0.2324308977294626,10.551643461916987,224.39850521688788,0.12251398602404004
0.23420134846387217,10.771001297028,226.188977000803,0.12386543601415158
0.23595487351662528,10.99086232607185,227.96397603296828,0.1252015925086273
0.23769216687378605,11.211240832080607,229.72416535319255,0.1265229557467727
0.23941387822287438,11.432149942136132,231.47016558494227,0.1278299983596216
0.24112061676143648,11.653601736510627,233.2025585851478,0.12912316751488082
0.2428129545970931,11.875607345492867,234.92189070234247,0.13040288683781817
0.24449142979118205,12.098177035502845,236.62867569312866,0.1316695581648338
0.2461565490904581,12.321320285903521,238.32339733958037,0.1329235630856586
0.2478087903861006,12.545045857793697,240.0065118054934,0.1341652643942369
0.2494486049262222,12.769361854861954,241.67844975516357,0.13539500739666238
0.25107641932756936,12.994275779876213,243.3396182822669,0.13661312109828017
0.25269263738448183,13.219794583447383,244.99040264147155,0.1378199192325086
0.25429764171916214,13.445924709159314,246.63116782963306,0.13901570130762825
0.2558917952809309,13.672672134168968,248.2622600219307,0.14020075350720307
0.257475442712385,13.90004240591833,249.88400788035202,0.14137534949059846
0.25904891159695576,14.128040675417354,251.49672374857477,0.1425397511808334
0.2606125135999397,14.35667172750679,253.10070474472076,0.14369420947980585
0.26216654551388513,14.58594000841575,254.6962337624797,0.1448389648993374
0.2637112902179792,14.815849650855636,256.2835803898163,0.14597424815576468
0.26524701756016555,15.04640449696522,257.8630017536692,0.14710028076969914
0.2667739851686001,15.277608119268587,259.4347432968777,0.1482172755301702
0.2682924392002955,15.50946383987635,260.9990394949991,0.14932543701285014
0.26980261503192937,15.741974748097018,262.55611451766026,0.15042496200325087
0.27130473789854953,15.975143716591157,264.10618284002487,0.15151603991457166
0.2727990234849621,16.208973416248853,265.6494498089183,0.15259885318865657
0.2742856784735752,16.443466329865295,267.18611216722934,0.15367357763037337
0.27576490105326407,16.678624764787514,268.7163585410584,0.15474038278663918
0.2772368813911081,16.914450864455713,270.2403698910456,0.15579943217170555
0.27870180207269607,17.150946619195373,271.7583199338867,0.1568508836743391
0.28015983851101167,17.388113876181865,273.2703755336429,0.1578948897683626
0.2816111593280503,17.62595434863549,274.7766970669271,0.15893159777766086
0.28305592671079205,17.86446962432765,276.2774387635269,0.15996115013330373
0.2844942967438178,18.103661173502925,277.77274902464933,0.16098368457339393
0.28592641972031346,18.34353035619613,279.2627707205054,0.16199933440102465
0.28735244043309666,18.584078429076776,280.7476414687097,0.16300822863119566
0.2887724984474424,18.825306551773913,282.22749389531884,0.16401049223125452
0.29018672835662657,19.067215792782847,283.7024558792622,0.16500624628328528
0.2915952600219703,19.309807134979835,285.1726507819479,0.16599560811866915
0.29299821879834165,19.55308148072511,286.6381976629916,0.1669786915483761
0.2943957257459765,19.79703965668388,288.0992114827585,0.16795560693517964
0.2957878978299549,20.04168241826057,289.5558032931832,0.168926461401793
0.2971748481078738,20.28701045379724,291.0080804172103,0.1698913589170309
0.2985566859068582,20.53302438846603,292.45614661808713,0.17085040046437133
0.2999335169903363,20.77972478793645,293.90010225881076,0.1718036841266798
0.30130544371557877,21.027112161788974,295.3400444527751,0.17275130522554497
0.30267256518237046,21.27518696672558,296.77606720590404,0.17369335642079528
0.3040349773735354,21.52394960957187,298.2082615509982,0.174629927814457
0.30539277328791525,21.773400450107264,299.6367156748551,0.17556110705655834
0.3067460430661074,22.023539803714552,301.0615150384562,0.17648697941659253
0.30809487410958253,22.274367943849857,302.48274249084085,0.1774076279097694
0.3094393511935762,22.52588510441228,303.90047837697955,0.17832313333485303
0.31077955657406126,22.778091481906074,305.31480064003784,0.17923357440605883
0.31211557008931806,23.030987237549724,306.7257849184114,0.18013902777716886
0.31344746925627853,23.284572499187053,308.1335046378218,0.1810395681654586
0.3147753293620759,23.538847363153376,309.5380310987661,0.1819352683801178
0.31609922355102815,23.79381189598231,310.93943355964706,0.18282619941431696
0.31741922290735636,24.049466136045528,312.33777931579255,0.18371243049784863
0.31873539653393174,24.305810095095104,313.73313377468736,0.18459402915703058
0.32004781162712576,24.562843759699483,315.12556052748187,0.18547106128887436
0.32135653354815746,24.82056709262778,316.5151214171286,0.18634359118997
0.3226616258911742,25.07898003414365,317.9018766034255,0.18721168162495497
0.3239631505479548,25.33808250321001,319.28588462481287,0.1880753938944341
0.3252611677697825,25.597874398675,320.66720245744125,0.18893478784352255
0.3265557362264022,25.85835560033324,322.04588557150055,0.1897899219391735
0.3278469130624015,26.119525969980238,323.42198798504546,0.19064085330746766
0.3291347539509631,26.38138535238513,324.79556231532064,0.19148763777970368
0.33041931314523276,26.64393357621539,326.1666598277998,0.19233032991610777
0.3317006435275479,26.9071704549146,327.53533048319787,0.19316898307239316
0.3329787966563299,27.17109578753061,328.9016229822224,0.19400364942306952
0.33425382281115135,27.435709359520096,330.26558480859217,0.19483437997215497
0.335525771035762,27.701010943461856,331.627262270135,0.1956612246648978
0.3367946891791723,27.967000299798098,332.9867005379461,0.19648423231664472
0.33806062393537706,28.2336771774873,334.3439436843551,0.1973034507372822
0.3393236208809993,28.501041314648656,335.6990347188113,0.19811892671169193
0.3405837245116224,28.76909243916183,337.05201562256536,0.19893070603605403
0.34184097827664095,29.03783026924486,338.4029273819311,0.19973883355376307
0.3430954246125979,29.307254513991744,339.7518100200905,0.20054335320393363
0.34434710497519816,29.57736487390987,341.09870262761285,0.20134430799375025
0.34559605987013187,29.84816104138671,342.44364339189434,0.20214174008074104
0.3468423288825685,30.119642701174914,343.78666962526785,0.2029356907553438
0.34808595070559534,30.39180953082547,345.1278177921454,0.20372620050363763
0.3493269631674282,30.664661201120015,346.46712353495127,0.20451330899456363
0.3505654032577302,30.938197376472147,347.8046216992365,0.2052970551088579
0.35180130715279434,31.21241771529169,349.14034635770344,0.20607747699586876
0.353034710239822,31.487321870379798,350.47433083332675,0.2068546120399045
0.3542656471402751,31.762909489243714,351.8066077216504,0.2076284969232919
0.3554941517323657,32.039180214444066,353.13720891221055,0.20839916762217803
0.3567202571727339,32.3161336839048,354.46616560921063,0.20916665943658172
0.3579439959172737,32.593769531209944,355.7935083513713,0.20993100699775144
0.3591653997412499,32.872087385883766,357.1192670311113,0.21069224429381134
0.3603844997586812,33.151086873666074,358.4434709130218,0.2114504046943048
0.36160132644101045,33.43076761677893,359.76614865164896,0.21220552094011233
0.3628159096350778,33.711129234146625,361.08732830864204,0.2129576251938161
0.36402827858052594,33.99217134165507,362.40703736931863,0.21370674901264128
0.36523846192662196,34.27389355235998,363.72530275872026,0.21445292341574965
0.36644648774831545,34.55629547670464,365.04215085687923,0.21519617884636527
0.3676523835619826,34.83937672272368,366.35760751385425,0.2159365452197534
0.36885617634042905,35.123136896227315,367.6716980639965,0.2166740519240824
0.37005789252750065,35.40757560099291,368.9844473398777,0.2174087278382179
0.37125755805214333,35.69269243893997,370.29587968568137,0.2181406013323553
0.37245519834203056,35.97848701028992,371.60601897018125,0.2188697002900221
0.373650838336734,36.26495891373373,372.91488859929945,0.21959605213134678
0.37484450250036433,36.552107746578436,374.22251152811674,0.220319683803074
0.37603621483393795,36.83993310489755,375.52891027266276,0.22104062178083017
0.3772259988872801,37.12843458365171,376.8341069212689,0.22175889212820868
0.3784138777705192,37.4176117768493,378.138123145477,0.22247452046170624
0.37959987416517815,37.70746427764622,379.44098021061586,0.22318753196169352
0.3807840103350676,37.99799167847339,380.74269898618365,0.2238979514174555
0.38196630813664034,38.28919357115503,382.04329995567934,0.22460580320686957
0.3831467890291301,38.58106954701526,383.3428032262667,0.22531111129707018
0.38432547408440315,38.87361919697443,384.6412285381611,0.22601389929870258
0.3855023839963526,39.1668421116585,385.9385952735429,0.22671419042908533
0.3866775390901554,39.46073788148772,387.2349224653829,0.22741200753032553
0.38785095933121766,39.75530609676558,388.53022880596205,0.2281073731009822
0.3890226643337399,40.05054634776427,389.82453265500067,0.2288003092743464
0.39019267336917796,40.34645822481023,391.11785204772553,0.22949083784894894
0.39136100537431096,40.643041318357604,392.41020470252994,0.2301789802733016
0.39252767895918633,40.94029521906239,393.70160802854974,0.23086475767996614
0.3936927124147149,41.238219517854,394.99207913286875,0.23154819086768685
0.3948561237201521,41.53681380600355,396.28163482764927,0.23222930032990455
0.396017930550242,41.83607767518384,397.5702916369113,0.23290810624290118
0.39717815028229075,42.13601071753917,398.85806580327085,0.23358462847748185
0.3983368000028914,42.436612525724264,400.14497329433493,0.23425888662348582
0.3994938965145624,42.73788269298477,401.4310298090008,0.23493089996502953
0.4006494563421502,43.039820813190424,402.71625078355373,0.23560068750290067
0.40180349573907415,43.342426480891135,404.0006513976096,0.23626826797529654
0.40295603069331254,43.645699291364686,405.28424657978303,0.23693365983035589
0.4041070769333831,43.9496388406667,406.56705101339384,0.23759688125858947
0.4052566499339649,44.25424472566161,407.8490791417992,0.23825795018323004
0.40640476492152294,44.55951654407248,409.1303451737453,0.23891688428087704
0.4075514368796689,44.865453894520066,410.41086308845206,0.23957370096500094
0.4086966805544434,45.17205637655228,411.6906466406417,0.24022841741071832
0.4098405104594313,45.47932359068916,412.9697093653965,0.24088105055497686
0.41098294088068116,45.78725513844584,414.2480645828253,0.2415316170848332
0.41212398588163746,46.095850622370875,415.5257254027611,0.24218013346807962
0.41326365930777476,46.40510964607332,416.80270472915663,0.24282661594111543
0.4144019747911896,46.715031814247055,418.0790152644436,0.24347108051755512
0.41553894575510425,47.02561673270801,419.35466951381375,0.2441135429936553
0.41667458541816066,47.3368640084087,420.62967978929356,0.24475401894603582
0.41780890679868676,47.648773249465286,421.9040582138021,0.2453925237483276
0.4189419227187889,47.9613440651809,423.1778167250279,0.24602907255931725
0.4200736458084085,48.27457606606885,424.45096707929116,0.24666368034721903
0.42120408850915547,48.58846886386667,425.72352085516917,0.24729636187094878
0.4223332630781906,48.90302207156105,426.9954894571922,0.2479271316945568
0.4234611815919206,49.21823530340271,428.2668841193545,0.24855600420345195
0.4245878559495647,49.534108174922835,429.53771590848146,0.24918299357757576
0.425713297876741,49.850640302946076,430.8079957276566,0.24980811382728826
0.4268375189288818,50.16783130561388,432.0777343194427,0.2504313787704488
0.4279605304945865,50.48568080238749,433.3469422690781,0.25105280205103814
0.4290823437989052,50.80418841406742,434.6156300075849,0.25167239715282363
0.4302029699064542,51.123353762804975,435.88380781471943,0.25229017735827325
0.4313224197246446,51.443176472107645,437.15148582205023,0.25290615581527165
0.4324407040065813,51.76365616685642,438.41867401569334,0.2535203454754931
0.4335578333541636,52.08479247331243,439.68538223926294,0.2541327591501633
0.43467381822086126,52.40658501912606,440.9516201965012,0.2547434094805389
0.4357886689145826,52.729033433343226,442.21739745399606,0.2553523089618706
0.4369023956003814,53.052137346416124,443.4827234437491,0.2559594699195345
0.4380150083032108,53.37589639020659,444.7476074657868,0.2565649045401494
0.4391265169104919,53.700310197996195,446.01205869059896,0.2571686248513552
0.4402369311746912,54.02537840448369,447.27608616158375,0.25777064274930145
0.44134626071582084,54.35110064580592,448.53969879740674,0.25837096997043507
0.4424545150238702,54.6774765595234,449.8029053943198,0.2589696181259282
0.4435617034611734,55.00450578463671,451.065714628391,0.25956659867387627
0.4446678352647846,55.332187961586726,452.3281350577688,0.2601619229392125
0.44577291954873544,55.660522732256375,453.5901751248172,0.26075560212734145
0.4468769653062064,55.98950973997757,454.851843158168,0.26134764728656046
0.44797998141178613,56.31914862952416,456.1131473748658,0.2619380693570931
0.44908197662353067,56.64943904712542,457.37409588232,0.2625268791371948
0.4501829595850529,56.980380640453184,458.6346966802856,0.26311408731281366
0.451282938827581,57.31197305864379,459.8949576628014,0.2636997044396569
0.4523819227718682,57.64421595227699,461.15488662001883,0.2642837409423325
0.45347991973021895,57.97710897338114,462.41449124010325,0.2648662071480182
0.454576937908352,58.31065177545373,463.6737791110025,0.2654471132412414
0.4556729854072204,58.64484401342347,464.9327577221808,0.26602646931687307
0.4567680702248469,58.97968534368583,466.1914344663491,0.26660428533385144
0.4578622002581391,59.31517542408128,467.44981664117176,0.26718057115183275
0.458955383304562,59.651313913899074,468.707911450868,0.267755336521404
0.46004762706384295,59.9881004738789,469.96572600782605,0.26832859106911805
0.46113893913969467,60.325534766200434,471.2232673342165,0.2689003443327514
0.4622293270413722,60.66361645449169,472.4805423634849,0.26947060573982007
0.46331879818529387,61.00234520382385,473.7375579418713,0.2700393846107208
0.46440735989657994,61.34172068070246,474.9943208298768,0.27060669016520406
0.46549501941060334,61.68174255307149,476.2508377037259,0.2711725315247859
0.4665817838744566,62.022410490307145,477.5071151567559,0.27173691771165476
0.46766766034844015,62.36372416322026,478.7631597008222,0.2722998576505841
0.46875265580745645,62.705683244043456,480.0189777676168,0.2728613601772303
0.46983677714239575,63.04828740643625,481.27457570999405,0.27342143401042895
0.4709200311616212,63.39153632547478,482.5299598033473,0.2739800878070502
0.4720024245921658,63.73542967765537,483.7851362467638,0.27453733011024245
0.4730839640811374,64.07996714088385,485.0401111643465,0.2750931693837997
0.4741646561969672,64.4251483944745,486.29489060639463,0.27564761400337484
0.47524450743068797,64.77097311914862,487.54948055060464,0.27620067224749006
0.4763235241971785,65.11744099702447,488.80388690326333,0.2767523523144011
0.4774017128363695,65.46455171161425,490.05811550037185,0.27730266232482587
0.4784790796144043,65.8123049478245,491.31217210875343,0.27785161030311545
0.47955563072484975,66.16070039194484,492.5660624271873,0.2783992041990334
0.48063137228979724,66.5097377316474,493.8197920874669,0.2789454518815556
0.4817063103610076,66.85941665598278,495.07336665545756,0.27949036112717907
0.48278045092101085,67.20973685536565,496.32679163215454,0.280033939675395
0.4838537998840562,67.56069802158972,497.5800724545823,0.28057619511146353
0.48492636309745324,67.91229984779686,498.83321449704056,0.28111713501915697
0.48599814634230104,68.26454202849132,500.086223071813,0.28165676687057695
0.48706915533464223,68.61742425952595,501.3391034302557,0.282195098074214
0.48813939572644216,68.97094623810302,502.5918607637091,0.28273213593882635
0.4892088731066476,69.3251076627611,503.84450020450726,0.2832678877643275
0.4902775930018508,69.6799082333753,505.09702682661907,0.28380236070553966
0.49134556087759557,70.0353476511445,506.34944564683457,0.2843355618766238
0.49241278213913536,70.39142561859803,507.6017616255444,0.2848674983448834
0.4934792621322343,70.7481418395768,508.85397966744574,0.28539817707960013
0.49454500614420704,71.10549601923891,510.1061046225482,0.28592760499322223
0.4956100194047116,71.46348786404549,511.35814128691663,0.2864557889318333
0.4966743070866075,71.82211708175623,512.6100944034797,0.28698273567851773
0.4977378743068084,72.18138338143072,513.8619686628322,0.28750845194221136
0.49880072612710274,72.54128647341363,515.1137687040193,0.28803294437790233
0.49986286755493586,72.901826069332,516.3654991152647,0.2885562195763281
0.5009243035442257,73.26300188209484,517.6171644347409,0.28907828405740177
0.501985038996123,73.62481362587481,518.8687691512962,0.28959914429072864
0.5030450787597759,73.98726101611335,520.1203177051644,0.2901188066840347
0.5041044276330805,74.35034376951411,521.3718144886742,0.2906372775748626
0.5051630903634167,74.7140616040274,522.6232638469542,0.291154563255379
0.5062210716483706,75.07841423885729,523.8746700785999,0.2916706699507815
0.5072783761364269,75.44340139444307,525.1260374363372,0.29218560383559705
0.5083350084276782,75.80902279246308,526.3773701276828,0.2926993710197399
0.5093909730745082,76.1752781558213,527.6286723155973,0.2932119775643823
0.5104462745822654,76.54216720864856,528.8799481191129,0.29372342947299523
0.5115009174099009,76.90968967628885,530.1312016139386,0.294233732693026
0.5125549059706409,77.27784528529793,531.3824368330941,0.29474289312248436
0.5136082446326087,77.64663376343782,532.6336577674921,0.29525091660189
0.514660937719455,78.01605483966814,533.8848683665381,0.29575780892892195
0.515712989510945,78.38610824414124,535.1360725386721,0.29626357582557394
0.5167644042436363,78.75679370819456,536.387274152034,0.29676822300045846
0.5178151861113554,79.12811096434766,537.6384770348727,0.29727175607356365
0.5188653392659022,79.50005974629407,538.88968497625,0.29777418064352595
0.5199148678175248,79.87263978889453,540.1409017264574,0.29827550224550914
0.5209637758355363,80.24585082817295,541.3921309976137,0.2987757263683984
0.5220120673488565,80.61969260130904,542.6433764641719,0.2992748584584303
0.5230597463465411,80.99416484663314,543.8946417634122,0.29977290390497285
0.5241068167783371,81.3692673036171,545.1459304959751,0.3002698680652828
0.5251532825551846,81.74499971287557,546.3972462263193,0.30076575623484847
0.5261991475497566,82.12136181615188,547.6485924832464,0.3012605736718204
0.5272444155969485,82.4983533563142,548.8999727603516,0.30175432559594123
0.5282890904943744,82.87597407735542,550.1513905164863,0.3022470171620162
0.5293331760028885,83.25422372437596,551.4028491762679,0.3027386535049245
0.5303766758470302,83.63310204359044,552.6543521304762,0.3032292396997911
0.5314195937155222,84.01260878231226,553.9059027365377,0.30371878078767833
0.5324619332617299,84.39274368895437,555.1575043189497,0.30420728176063894
0.5335036981041111,84.7735065130137,556.4091601697091,0.30469474757867554
0.5345448918266853,85.15489700508003,557.6608735487455,0.3051811831470985
0.5355855179794644,85.53691491681352,558.9126476843394,0.30566659334171425
0.5366255800789043,85.91956000095345,560.1644857735354,0.30615098299574506
0.5376650816083068,86.30283201130244,561.4163909825228,0.30663435689666635
0.5387040260182828,86.68673070272615,562.6683664470761,0.3071167197993259
0.5397424167271296,87.07125583114366,563.9204152729061,0.30759807641826903
0.5407802571212611,87.45640715352513,565.172540536062,0.30807843142804414
0.5418175505556104,87.84218442788531,566.4247452833141,0.30855778946298174
0.5428543003540178,88.22858741327303,567.6770325325202,0.3090361551307888
0.5438905098096222,88.61561586977601,568.9294052729822,0.30951353298210715
0.5449261821852671,89.00326955850295,570.1818664658482,0.3099899275545432
0.5459613207138307,89.39154824158612,571.4344190443989,0.31046534333005343
0.546995928598651,89.78045168217282,572.687065914466,0.3109397847670946
0.5480300090138505,90.16997964441961,573.9398099547262,0.31141325628262134
0.5490635651047255,90.56013189348926,575.1926540170726,0.31188576225878417
0.5500965999880907,90.95090819554213,576.4456009269371,0.31235730704758613
0.5511291167526098,91.34230831773007,577.6986534835988,0.31282789495964
0.5521611184591831,91.73433202819604,578.9518144605524,0.3132975302819979
0.5531926081412268,92.12697909606193,580.2050866057637,0.31376621725640014
0.5542235888050677,92.5202492914292,581.4584726420491,0.31423396010206794
0.5552540634302229,92.9141423853692,582.7119752673289,0.314700762994314
0.5562840349697626,93.30865814991934,583.9655971549798,0.3151666300909413
0.5573135063505815,93.7037963580772,585.2193409540738,0.31563156550074095
0.5583424804737697,94.09955678379673,586.4732092897444,0.3160955733169427
0.5593709602148633,94.49593920198042,587.7272047634053,0.3165586575910888
0.5603989484241966,94.89294338847854,588.9813299530912,0.31702082234689144
0.5614264479271682,95.2905691200769,590.2355874137045,0.31748207157491093
0.5624534615245599,95.68881617449651,591.4899796773182,0.3179424092449788
0.563479991992798,96.08768433038809,592.7445092534095,0.3184018392825858
0.5645060420842839,96.4871733673273,593.9991786291874,0.31886036559403114
0.5655316145276362,96.88728306580657,595.253990269806,0.3193179920573402
0.5665567120279668,97.28801320723123,596.5089466186255,0.3197747225087773
0.5675813372672032,97.6893635739162,597.7640500975252,0.32023056077423534
0.5686054929043006,98.0913339490812,599.0193031070854,0.3206855106391825
0.5696291815755344,98.4939241168423,600.2747080268732,0.3211395758564989
0.5706524058947787,98.89713386220791,601.5302672157095,0.3215927601715255
0.57167516845372,99.30096297107859,602.7859830118465,0.3220450672777897
0.5726974718221538,99.7054112302329,604.0418577332731,0.32249650086013004
0.5737193185482137,100.11047842733262,605.2978936779093,0.3229470645653156
0.5747407111586266,100.51616435091019,606.5540931238576,0.3233967620208739
0.575761652158949,100.92246879036831,607.8104583296165,0.3238455968234345
0.5767821440338134,101.32939153597313,609.0669915343174,0.3242935725471668
0.5778021892471553,101.73693237884895,610.3236949579307,0.3247406927331597
0.5788217902424647,102.14509111097351,611.5805708015132,0.325186960548622
0.579840949444705,102.55386752562589,612.837621250162,0.3256323806549506
0.5808596692535157,102.96326141569826,614.0948484621762,0.3260769552453605
0.5818779520543604,103.3732725760316,615.352254585908,0.32652068823811903
0.5828958002111484,103.78390080197418,616.6098417487867,0.32696358305537604
0.5839132160684484,104.19514588970496,617.8676120603542,0.32740564309336506
0.5849302019517109,104.60700763623018,619.1255676124757,0.32784687172728616
0.5859467601674612,105.01948583937549,620.3837104795165,0.3282872723079786
0.586962893003522,105.43258029778548,621.6420427185515,0.3287268481558526
0.5879786027292327,105.84629081091747,622.9005663695793,0.3291656025729208
0.5889938915956219,106.26061717903109,624.1592834556753,0.32960353884993937
0.5900087618356179,106.67555920319937,625.4181959831807,0.33004066023255996
0.5910232156642528,107.09111668528512,626.677305941914,0.33047696995872144
0.5920372552788522,107.50728942794862,627.9366153053335,0.33091247124360496
0.5930508828592211,107.92407723464179,629.196126030713,0.33134716727712704
0.5940641005678429,108.34147990960349,630.4558400593306,0.3317810612254409
0.5950769105500547,108.7594972578501,631.7157593166344,0.3322141562337987
0.5960893149342362,109.17812908517335,632.9758857124182,0.33264645543394566
0.5971013158320004,109.59737519814684,634.2362211409937,0.33307796192465705
0.5981129153383493,110.01723540410264,635.496767481345,0.3335086790219468
0.599124115529235,110.43770950925017,636.757526590765,0.33393860910585593
0.6001349184722129,110.8587973262018,638.0185003310555,0.3343677558906528
0.6011453262109814,111.28049866271881,639.2796905298345,0.3347961221810602
0.6021553407758974,111.70281332917156,640.5410990064368,0.33522371096670484
0.6031649641815829,112.12574113666815,641.8027275656964,0.3356505252430084
0.6041741984270937,112.54928189707573,643.0645779980797,0.33607656796217933
0.6051830454960632,112.9734354229885,644.3266520798422,0.3365018420727366
0.6061915073568724,113.39820152774097,645.5889515731706,0.33692635049144126
0.6071995859628311,113.82358002540005,646.8514782263653,0.3373500961222689
0.6082072832522932,114.24957073075406,648.1142337739423,0.33777308185353605
0.6092146011488422,114.6761734593218,649.3772199368027,0.3381953105461742
0.6102215415614309,115.10338802733622,650.640438422371,0.3386167850499109
0.6112281063845328,115.53121425174936,651.9038909247331,0.33903750819158923
0.6122342974982942,115.95965195021944,653.1675791247654,0.3394574827792143
0.6132401167686863,116.38870094112019,654.4315046903121,0.33987671166882827
0.6142455660474723,116.8183610435735,655.695669276181,0.34029519737079
0.6152506471732518,117.24863207720658,656.960074524793,0.3407129430697584
0.6162553619695156,117.67951386261439,658.2247220651113,0.34112995116969475
0.6172597122474129,118.11100622093842,659.4896135143802,0.3415462245097637
0.6182636998040136,118.54310897401636,660.7547504770216,0.341961765841213
0.6192673264229823,118.97582194439661,662.020134545079,0.34237657761712037
0.6202705938754542,119.40914495525823,663.2857672991578,0.34279066285036036
0.6212735039184909,119.84307783053656,664.5516503067931,0.34320402396458644
0.622276058296867,120.277620394791,665.8177851243129,0.34361666365753135
0.623278258742384,120.71277247327755,667.084173296105,0.3440285845467003
0.6242801069741439,121.14853389192383,668.350816354909,0.34443978924026314
0.6252816046986918,121.58490447733975,669.6177158219492,0.3448502797872587
0.6262827536129094,122.0218840579918,670.8848732124598,0.3452600602209157
0.6272835553930342,122.45947245886566,672.1522900129836,0.345669131720833
0.6282840117114323,122.89766951005245,673.4199677168194,0.34607749726358394
0.6292841242256227,123.33647504073674,674.6879078000491,0.3464851593707993
0.6302838945811539,123.77588888074344,675.9561117277574,0.3468921205502558
0.6312833244117498,124.21591086054572,677.2245809541679,0.3472983832933517
0.6322824153393978,124.65654081125143,678.4933169227241,0.34770395007357846
0.6332811689744727,125.09777856460089,679.7623210662091,0.34810882335960935
0.634279586915847,125.53962395297208,681.0315948068369,0.3485130055906148
0.6352776707510112,125.98207680936702,682.3011395563797,0.34891649919919443
0.6362754220561742,126.42513696741321,683.5709567162534,0.34931930660511623
0.6372728423963684,126.86880426136086,684.8410476776132,0.3497214302090886
0.6382699333255666,127.31307852607831,686.1114138214662,0.3501228723958651
0.6392666963867845,127.75795959704729,687.3820565187704,0.3505236355425769
0.6402631331121772,128.20344731036232,688.6529771305159,0.35092372200528826
0.6412592450231562,128.64954150272615,689.9241770078416,0.3513231341326935
0.6422550336304773,129.09624201144808,691.1956574921106,0.35172187425348567
0.6432505004343526,129.54354867443902,692.4674199150203,0.35211994468093666
0.6442456469245478,129.9914613302057,693.7394655986936,0.3525173477269238
0.6452404745804646,130.43997981785407,695.0117958557447,0.35291408567267957
0.646234984871275,130.88910397708264,696.2844119894207,0.3533101608019061
0.6472291792559657,131.33883364817694,697.5573152936267,0.3537055753706627
0.6482230591834864,131.78916867201076,698.8305070530778,0.3541003316339384
0.6492166260928002,132.24010889004046,700.1039885433348,0.35449443182628
0.6502098814130015,132.69165414430302,701.3777610309203,0.35488787816966116
0.6512028265634016,133.14380427741193,702.6518257733986,0.35528067287671505
0.6521954629536196,133.59655913255725,703.9261840194562,0.3556728181458075
0.6531877919836593,134.04991855349718,705.2008370089744,0.3560643161599288
0.6541798150440182,134.50388238455957,706.4757859731343,0.3564551690897816
0.6551715335157625,134.9584504706352,707.7510321344857,0.35684537909994823
0.656162948770621,135.4136226571832,709.0265767070288,0.35723494833670344
0.6571540621710537,135.86939879021668,710.3024208962818,0.3576238789279255
0.6581448750703629,136.32577871630363,711.5785658993925,0.35801217301012556
0.659135388812748,136.78276228257374,712.8550129051685,0.3583998326835183
0.6601256047334105,137.24034933670023,714.131763094197,0.35878686004916593
0.6611155241586258,137.69853972690578,715.4088176389001,0.3591732571986359
0.6621051484058148,138.15733330195934,716.6861777035996,0.3595590261992078
0.6630944787836589,138.6167299111729,717.9638444446343,0.35994416912453864
0.664083516592113,139.07672940439394,719.2418190103562,0.36032868801822104
0.665072263122564,139.5373316320125,720.5201025412952,0.3607125849248763
0.6660607196578446,139.99853644494846,721.798696170159,0.3610958618718515
0.6670488874723364,140.4603436946527,723.0776010219353,0.3614785208770435
0.6680367678320472,140.92275323310713,724.3568182139624,0.361860563947349
0.669024361994675,141.3857649128179,725.6363488559865,0.3622419931301225
0.6700116712101996,141.8493785877508,726.9161940526376,0.3626228102669081
0.6709986967186108,142.3135941092393,728.1963548928969,0.36300301745683283
0.6719854397539926,142.778411332699,729.4768324677561,0.3633826166308182
0.6729719015415331,143.24383011270191,730.7576278572499,0.36376160965898063
0.6739580832987643,143.709850304401,732.038742134636,0.36413999871562674
0.6749439862345945,144.1764717633902,733.3201763649733,0.3645177855013106
0.6759296115507454,144.64369434567715,734.6019316067495,0.3648949720119167
0.6769149604410589,145.11151790788236,735.884008911421,0.3652715601547892
0.6779000340916934,145.57994230712248,737.1664093234367,0.36564755183384395
0.6788848336812082,146.04896740102097,738.4491338803117,0.366022948928929
0.6798693603806243,146.51859304768973,739.7321836126932,0.3663977533296648
0.6808536153534798,146.98881910574298,741.015559544396,0.36677196689600133
0.6818375997559116,147.4596454342822,742.299262692496,0.3671455914925585
0.6828213147367072,147.93107189290285,743.5832940673632,0.36751862896198056
0.6838047614373728,148.40309834168335,744.867654672739,0.3678910812176129
0.6847879409916118,148.87572464063888,746.1523455040342,0.36826294980970914
0.6857708545282762,149.34895065246968,747.4373675570953,0.3686342369720027
0.6867535031656671,149.82277623705153,748.7227218108778,0.36900494423593166
0.6877358880173482,150.29720125693925,750.008409244877,0.36937507347436227
0.6887180101893216,150.77222557461255,751.2944308304843,0.36974462647595463
0.6896998707806873,151.24784905302832,752.5807875328087,0.3701136050196912
0.6906814708836668,151.72407155560592,753.8674803106985,0.37048201087796706
0.6916628115836978,152.20089294624017,755.1545101168267,0.37084984581955843
0.6926438939594444,152.67831308928783,756.4418778976939,0.37121711227019066
0.6936247190820748,153.15633185051132,757.7295845939185,0.37158380924831785
0.6946052880194615,153.63494909237204,759.0176311394042,0.37194994259023434
0.695585601827857,154.11416468343324,760.3060184630424,0.37231551127830453
0.696565661560372,154.59397848895094,761.5947474871712,0.3726805177253506
0.6975454682627864,155.07439037558,762.8838191283754,0.37304496363169437
0.698525022974479,155.55540021042523,764.1732342974276,0.3734088506996201
0.6995043267284596,156.0370078610414,765.4629938993058,0.37377218061808487
0.7004833805514308,156.51921319543064,766.7530988332575,0.37413495507464933
0.7014621854638344,157.00201608204443,768.0435499928329,0.3744971757305778
0.7024407424799228,157.4854163897723,769.3343482659703,0.3748588442655475
0.7034190526077619,157.9694139879479,770.6254945349716,0.3752199623241628
0.704397116849344,158.4540087463439,771.916989676633,0.37558053156105115
0.7053749362005917,158.93920053517098,773.2088345622303,0.3759405536143711
0.7063525116514207,159.42498922507284,774.5010300575856,0.37630003011378366
0.7073298441857947,159.91137468712574,775.7935770231169,0.37665896268250226
0.7083069347817719,160.39835679283786,777.0864763138809,0.37701735293955374
0.7092837844115448,160.885935414148,778.3797287796058,0.37737520248587836
0.7102603940414969,161.37411042341708,779.6733352647519,0.37773251292368326
0.7112367646322445,161.86288169343362,780.9672966085436,0.37808928584322543
0.712212897138678,162.3522490974054,782.2616136450087,0.3784455228280818
0.7131887925100237,162.8422125089649,783.5562872030364,0.37880122545172246
0.7141644516898765,163.3327718021605,784.8513181064095,0.3791563952799852
0.71513987561625,163.82392685145595,786.146707173849,0.3795110338775463
0.7161150652216107,164.31567753173192,787.4424552190419,0.3798651427922083
0.7170900214329403,164.80802371828034,788.738563050704,0.38021872356619046
0.718064745171767,165.30096528680173,790.0350314726111,0.3805717777405003
0.7190392373542128,165.79450211340938,791.3318612836334,0.3809243068437163
0.7200134988910251,166.2886340746192,792.6290532777704,0.38127631239107584
0.7209875306876462,166.7833610473522,793.9266082442209,0.3816277959045855
0.7219613336442189,167.2786829089325,795.2245269673742,0.3819787588874122
0.7229349086556652,167.77459953708828,796.5228102268943,0.38232920283710153
0.7239082566116954,168.2711108099399,797.821458797726,0.3826791292482516
0.7248813783968726,168.76821660601064,799.120473450151,0.3830285396052551
0.7258542748906359,169.2659168042157,800.4198549498116,0.3833774353861396
0.7268269469673507,169.7642112838651,801.7196040577567,0.38372581805921696
0.727799395496344,170.26309992465758,803.0197215304764,0.3840736890898907
0.7287716213419524,170.76258260668598,804.3202081199431,0.3844210499346072
0.7297436253635385,171.26265921042622,805.6210645736293,0.3847679020418971
0.7307154084155576,171.76332961674274,806.9222916345653,0.3851142468558693
0.7316869713475708,172.26459370688275,808.2238900413561,0.38546008580901553
0.7326583150043057,172.76645136247663,809.5258605282369,0.38580542033480186
0.7336294402256699,173.2689024655347,810.8282038250782,0.38615025185282065
0.7346003478468075,173.77194689844742,812.1309206574485,0.38649458177742657
0.7355710386981278,174.27558454398033,813.4340117466347,0.386838411516949
0.7365415136053394,174.77981528527354,814.7374778096762,0.3871817424778352
0.7375117733894854,175.2846390058434,816.0413195593908,0.38752457605028134
0.7384818188669896,175.79005558957616,817.3455377044284,0.3878669136258583
0.7394516508496775,176.29606492072799,818.6501329492806,0.38820875658745413
0.7404212701448172,176.80266688392382,819.9551059943225,0.38855010630874776
0.7413906775551605,177.30986136415552,821.2604575358523,0.3888909641615345
0.7423598738789629,177.81764824677856,822.5661882661043,0.389231331505237
0.7433288599100338,178.32602741751205,823.8722988733041,0.38957120970275194
0.7442976364377504,178.83499876243758,825.1787900416681,0.38991060009907885
0.745266204247114,179.34456216799612,826.4856624514694,0.3902495040406495
0.7462345641187639,179.85471752098647,827.7929167790423,0.3905879228658238
0.7472027168290183,180.36546470856442,829.1005536968213,0.3909258579064941
0.7481706631499077,180.87680361824155,830.4085738733721,0.39126331048754404
0.7491384038491958,181.38873413787903,831.716977973413,0.3916002819298755
0.7501059396904318,181.90125615569528,833.0257666578605,0.3919367735459364
0.7510732714329608,182.41436956025393,834.3349405838394,0.3922727866453374
0.7520403998319677,182.92807424047083,835.6445004047233,0.39260832252509364
0.7530073256385108,183.4423700856066,836.9544467701697,0.39294338248971944
0.7539740495995256,183.95725698526803,838.2647803261112,0.3932779678198461
0.7549405724578941,184.47273482940386,839.5755017148364,0.39361207980436735
0.7559068949524501,184.98880350830757,840.8866115749814,0.3939457197225045
0.7568730178180083,185.5054629126122,842.1981105415613,0.39427888884242823
0.7578389417854149,186.02271293329093,843.5099992460196,0.3946115884384175
0.7588046675815397,186.54055346165396,844.8222783162117,0.39494381976152065
0.7597701959293465,187.058984389345,846.1349483764853,0.39527558407477775
0.7607355275478932,187.57800560834633,847.448010047664,0.3956068826278816
0.7617006631523637,188.0976170109713,848.7614639470839,0.3959377166607984
0.7626656034541176,188.61781848986686,850.0753106886441,0.39626808741445846
0.7636303491606846,189.13860993800535,851.3895508827927,0.3965979961245299
0.7645949009758172,189.65999124869387,852.7041851365796,0.3969274440148906
0.7655592595995082,190.18196231556138,854.0192140536728,0.39725643231073027
0.7665234257280171,190.70452303256528,855.3346382343823,0.39758496222570294
0.7674874000539078,191.22767329398704,856.6504582756966,0.3979130349766334
0.7684511832660549,191.75141299443106,857.9666747712803,0.39824065176553486
0.7694147760496877,192.2757420288219,859.2832883115261,0.39856781379405476
0.7703781790864135,192.8006602924058,860.6002994835701,0.3988945222588759
0.7713413930542311,193.326167680745,861.9177088713033,0.3992207777979847
0.7723044186288183,193.8522640897308,863.235517057259,0.3995465838083918
0.7732672564773213,194.37894941553404,864.5537246133918,0.3998719381513129
0.7742299072708324,194.90622355469142,865.8723321195725,0.4001968442118165
0.7751923716719679,195.4340864040161,867.1913401451463,0.40052130261117824
0.7761546503411161,195.9625378606465,868.5107492581827,0.4008453145135143
0.7771167439352087,196.49157782202707,869.8305600236463,0.40116888107734516
0.7780786531077614,197.02120618591388,871.150773003438,0.40149200345528663
0.7790403785088864,197.5514228503668,872.4713887564039,0.4018146828022812
0.7800019207853172,198.0822277137564,873.7924078383542,0.4021369202583411
0.7809632805804353,198.61362067475355,875.1138308020944,0.40245871696756885
0.7819244585342916,199.14560163233656,876.4356581974391,0.4027800740623099
0.7828854552836325,199.67817048578374,877.7578905712402,0.4031009926739874
0.7838462714619172,200.21132713467412,879.0805284674003,0.40342147392800537
0.7848069076993466,200.74507147888718,880.4035724269004,0.4037415189474633
0.7857673646228803,201.27940341860156,881.7270229878121,0.4040611288408053
0.7867276428562702,201.81432285428897,883.0508806853393,0.40438030472947156
0.7876877430200633,202.34982968672202,884.3751460518024,0.404699047712845
0.7886476657316427,202.885923816964,885.699819616694,0.40501735889501567
0.7896074116052382,203.42260514637195,887.0249019066781,0.4053352393744325
0.790566981251953,203.9598735765963,888.3503934456164,0.4056526902412666
0.7915263752797831,204.4977290095759,889.6762947545901,0.4059697125834381
0.7924855942936462,205.03617134754114,891.0026063519229,0.40628630748829103
0.7934446388953821,205.5752004930093,892.3293287531785,0.40660247603158206
0.7944035096837955,206.1148163487843,893.656462471206,0.40691821928784955
0.7953622072546684,206.655018817956,894.984008016149,0.407233538328067
0.7963207322007796,207.195807803899,896.3119658954613,0.40754843421787806
0.797279085111924,207.7371832102703,897.6403366139264,0.4078629080186575
0.7982372665749409,208.2791449410116,898.9691206736833,0.40817696078417165
0.7991952771737243,208.8216929003412,900.2983185742391,0.408490593572512
0.8001531174892413,209.36482699275967,901.6279308124756,0.40880380742635786
0.8011107880995706,209.9085471230469,902.9579578826985,0.40911660339197675
0.8020682895798944,210.45285319625654,904.2884002766194,0.40942898250705445
0.803025622502543,210.99774511772114,905.6192584834031,0.40974094580993975
0.803982787436997,211.54322279304859,906.9505329896626,0.4100524943294242
0.8049397849499088,212.08928612811764,908.2822242794865,0.41036362909625645
0.8058966156051215,212.63593502907148,909.6143328344228,0.41067435111937645
0.8068532799637292,213.18316940236713,910.9468591336769,0.4109846608733846
0.8078097785853153,213.73098915466954,912.2798036555922,0.41129456161157807
0.8087661120214831,214.27939419294478,913.6131668688728,0.4116040509713284
0.8097222808289928,214.8283844244332,914.9469492507344,0.4119131322092321
0.8106782855566295,215.3779597566319,916.281151268648,0.4122218057636444
0.8116341267517961,215.92812009730514,917.6157733895086,0.41253007263305824
0.8125898049592161,216.47886535448146,918.9508160778175,0.41283793381403405
0.8135453207209535,217.03019543645618,920.2862797957013,0.41314539028965597
0.8145006745764313,217.58211025178124,921.6221650029357,0.41345244305550904
0.8154558670624421,218.13460970927707,922.9584721569405,0.41375909308646724
0.8164108987131737,218.68769371801923,924.295201712819,0.41406534136105333
0.8173657700602246,219.24136218734347,925.6323541233644,0.4143711888588701
0.8183204816326121,219.79561502684652,926.9699298390636,0.4146766365442979
0.8192750339568025,220.35045214637887,928.3079293081345,0.4149816853875505
0.8202294275567161,220.9058734560485,929.646352976521,0.4152863363500021
0.8211836629537506,221.4618788662178,930.9852012879201,0.4155905903893895
0.8221377406667987,222.01846828750377,932.3244746837986,0.41589444846327095
0.823091661212255,222.57564163077546,933.6641736033934,0.4161979115208566
0.8240454251040428,223.13339880715418,935.0042984837431,0.4165009805109651
0.824999032853628,223.69173972801363,936.3448497596956,0.41680365637672967
0.8259524849700245,224.2506643049737,937.6858278639157,0.4171059400603646
0.8269057819598228,224.81017244990676,939.0272332269084,0.4174078324948894
0.8278589243272012,225.3702640749298,940.3690662770342,0.41770933461523707
0.8288119125739418,225.93093909240912,941.7113274405195,0.4180104473498093
0.8297647471994448,226.4921974149556,943.0540171414705,0.41831117162447323
0.8307174287007386,227.0540389554234,944.3971358018829,0.41861150836171646
0.8316699575725062,227.61646362691295,945.7406838416648,0.41891145848110706
0.8326223343070888,228.17947134276676,947.0846616786406,0.41921102289447243
0.8335745593945112,228.74306201656822,948.4290697285771,0.419510202513633
0.8345266333224906,229.30723556214159,949.7739084051884,0.41980899824923806
0.8354785565764481,229.8719918935523,951.1191781201444,0.4201074110001881
0.8364303296395319,230.43733092510118,952.4648792830992,0.4204054416760584
0.837381952992618,231.00325257133187,953.8110123016788,0.4207030911630449
0.8383334271143502,231.56975674702142,955.1575775815379,0.42100036036429106
0.8392847524811166,232.13684336718256,956.5045755263151,0.4212972501651541
0.8402359295671037,232.70451234706664,957.8520065377008,0.42159376145610195
0.841186958844274,233.27276360215492,959.1998710154048,0.42188989511873876
0.8421378407824079,233.84159704816452,960.548169357202,0.42218565203241637
0.8430885758491035,234.41101260104247,961.8969019589301,0.4224810330740233
0.8440391645097965,234.9810101769685,963.2460692145077,0.42277603912548856
0.8449896072277587,235.55158969235518,964.5956715159222,0.42307067104178553
0.8459399044641417,236.12275106383865,965.9457092532983,0.4233649297048074
0.8468900566779506,236.69449420828826,967.2961828148384,0.42365881596986427
0.8478400643260944,237.2668190427995,968.6470925868941,0.4239523306984409
0.848789927863378,237.83972548469404,969.9984389539508,0.4242454747509269
0.8497396477425161,238.41321345152005,971.3502222986351,0.4245382489790266
0.8506892244141518,238.98728286104972,972.7024430017408,0.42483065423544963
0.851638658326869,239.56193363128116,974.0551014422331,0.4251226913634472
0.8525879499272064,240.1371656804326,975.4081979972689,0.4254143612156693
0.8535370996596578,240.71297892694818,976.761733042184,0.4257056646258693
0.8544861079667072,241.28937328949183,978.1157069505421,0.42599660243436316
0.8554349752888187,241.86634868694603,979.4701200941142,0.4262871754765371
0.8563837020644595,242.44390503841322,980.8249728429016,0.4265773845887331
0.8573322887301114,243.02204226321945,982.1802655651438,0.4268672306150984
0.858280735720234,243.60076028090472,983.535998627275,0.4271567143443773
0.8592290434674114,244.18005901122416,984.8921723941057,0.4274458366377351
0.8601772124022042,244.75993837415712,986.2487872286173,0.42773459830607813
0.8611252429532339,245.340398289889,987.6058434920822,0.4280230001788446
0.8620731355471825,245.92143867882712,988.9633415440451,0.42831104306520124
0.8630208906088209,246.50305946159,990.3212817423657,0.4285987269079793
0.8639685085630723,247.0852605589442,991.6796644458198,0.42888605468501134
0.8649159898278327,247.66804189203134,993.038490005012,0.42917302532923296
0.8658633348235446,248.25140338206128,994.3977587744843,0.4294596401920385
0.866810543967486,248.83534495050097,995.757471105493,0.42974590007602415
0.8677576176750696,249.41986651902187,997.1176273476293,0.43003180555798737
0.8687045563603163,250.00496800951706,998.4782278495759,0.43031735829932466
0.8696513604336041,250.59064934404566,999.8392729555491,0.43060255778614104
0.8705980303061984,251.17691044493586,1001.2007630124227,0.4308874056772781
0.8715445663857443,251.76375123468074,1002.5626983626158,0.43117190254123255
0.8724909690785275,252.35117163598932,1003.9250793476625,0.4314560491552681
0.873437238789056,252.93917157177626,1005.2879063075305,0.4317398463010456
0.8743833759200451,253.52775096515848,1006.651179580602,0.43202329475432666
0.8753293808724474,254.11690973945875,1008.0148995037032,0.4323063952914659
0.8762752540454378,254.70664781819787,1009.3790664120866,0.4325891486800207
0.8772209958364628,255.2969651251049,1010.7436806394852,0.4328715556860985
0.8781666066412179,255.88786158410272,1012.1087425180863,0.43315361707921135
0.8791120868536701,256.4793371193196,1013.4742523785493,0.43343533361868675
0.8800574368660689,257.07139165508016,1014.84021055002,0.4337167060664887
0.8810026570689505,257.66402511590917,1016.2066173601329,0.43399773517779305
0.881947747851157,258.2572374265282,1017.5734731350277,0.43427842170562514
0.8828927095998417,258.85102851185724,1018.9407781993616,0.43455876640778934
0.8838375427004705,259.44539829701176,1020.3085328762901,0.43483877002601806
0.8847822475368451,260.0403467073014,1021.6767374875166,0.4351184333097512
0.8857268244911143,260.63587366823526,1023.0453923532825,0.43539775714912876
0.8866712739434262,261.2319791055183,1024.414497791919,0.43567674170361687
0.8876155962736407,261.8286629450223,1025.7840541220799,0.43595538857852717
0.8885597918579765,262.4259251128564,1027.154061658359,0.4362336979389677
0.8895038610723583,263.0237655352918,1028.5245207156486,0.4365116706524652
0.89044780429078,263.62218413879714,1029.8954316070135,0.43678930745697214
0.8913916218856196,264.22118085003245,1031.2667946440868,0.4370666090769184
0.8923353142276707,264.82075559584837,1032.6386101371124,0.4373435762408134
0.8932788816861346,265.42090830328243,1034.0108783949263,0.43762020966959236
0.8942223246286424,266.02163889956296,1035.3835997249903,0.43789651067188934
0.8951656434199003,266.62294731214547,1036.7567744316348,0.4381724780336309
0.8961088384275261,267.22483346853886,1038.130402823574,0.4384481146192206
0.8970519100126174,267.82729729658706,1039.5044852017625,0.43872342032531897
0.8979948585366199,268.43033872426275,1040.8790218682311,0.43899839586878286
0.8989376843594359,269.0339576797241,1042.2540131236474,0.43927304195701844
0.8998803878394469,269.6381540913134,1043.6294592673432,0.4395473592973698
0.9008229693335192,270.2429278875576,1045.005360597318,0.43982134859581623
0.9017654291970063,270.8482789971651,1046.381717410238,0.4400950105546846
0.9027077677837648,271.45420734902837,1047.7585300014546,0.440368345867865
0.9036499854461707,272.06071287221954,1049.1357986650228,0.44064135524057246
0.9045920825351003,272.66779549599215,1050.5135236936715,0.4409140393554058
0.9055340593999864,273.2754551497805,1051.8917053788741,0.44118639892246353
0.9064759163887549,273.88369176319753,1053.2703440107598,0.44145843461508
0.9074176538479176,274.49250526603794,1054.6494398782365,0.4417301471217544
0.908359272122528,275.10189558827057,1056.0289932689284,0.4420015371337839
0.9093007715561899,275.7118626600432,1057.409004469179,0.4422726053264503
0.9102421524910924,276.32240641168164,1058.7894737641013,0.44254335238536496
0.9111834152679913,276.93352677368813,1060.1704014375428,0.44281377898668534
0.9121245602262269,277.545223676739,1061.5517877721113,0.44308388580137514
0.9130655877037454,278.1574970516863,1062.9336330491967,0.4433536735077586
0.9140064980370821,278.77034682955656,1064.3159375489463,0.44362314277137943
0.9149472915613905,279.38377294154924,1065.6987015503023,0.44389229426606325
0.915887968610434,279.9977753190383,1067.0819253309814,0.4441611286511585
0.916828529516609,280.61235389356824,1068.4656091675124,0.44442964659721407
0.9177689746109368,281.22750859685704,1069.8497533352086,0.4446978487624934
0.9187093042230833,281.84323936079403,1071.2343581082032,0.44496573580679416
0.9196495186813601,282.45954611743804,1072.6194237594416,0.44523330838776204
0.9205896183127322,283.0764287990172,1074.0049505606887,0.445500567157514
0.9215296034428341,283.6938873379302,1075.3909387825504,0.4457675127752119
0.9224694743959595,284.31192166674487,1076.7773886944494,0.4460341458857475
0.9234092314950909,284.93053171819747,1078.16430056467,0.4463004671399124
0.9243488750618845,285.5497174251891,1079.5516746603316,0.4465664771830464
0.9252884054166984,286.16947872079095,1080.9395112474201,0.4468321766608753
0.9262278228785801,286.7898155382384,1082.3278105907734,0.4470975662165208
0.9271671277652855,287.4107278109341,1083.7165729540984,0.44736264648431884
0.9281063203932903,288.03221547244385,1085.1057985999896,0.44762741810966994
0.9290454010777813,288.6542784565012,1086.4954877899063,0.4478918817242793
0.9299843701326732,289.2769166970001,1087.8856407842002,0.44815603795852804
0.9309232278706274,289.9001301280004,1089.276257842132,0.44841988745126327
0.9318619746030277,290.52391868372354,1090.6673392218377,0.44868343082944806
0.9328006106400101,291.14828229855294,1092.0588851803661,0.4489466687173924
0.9337391362904774,291.77322090703586,1093.4508959736934,0.4492096017410268
0.9346775518620848,292.39873444387763,1094.8433718567053,0.44947223052902996
0.9356158576612515,293.0248228439473,1096.2363130832027,0.44973455569627396
0.9365540539931767,293.65148604226954,1097.6297199059275,0.44999657786850805
0.9374921411618362,294.27872397403354,1099.0235925765487,0.4502582976563409
0.9384301194699982,294.90653657458273,1100.4179313456887,0.45051971567952626
0.9393679892192222,295.5349237794211,1101.8127364629088,0.45078083254945917
0.940305750709873,296.1638855242113,1103.2080081767326,0.4510416488785082
0.9412434042411152,296.793421744771,1104.6037467346353,0.4513021652760557
0.9421809501109284,297.42353237707493,1105.9999523830581,0.45156238234736223
0.9431183886161217,298.05421735725554,1107.3966253674243,0.45182230070337637
0.94405572005231,298.68547662159807,1108.7937659321105,0.4520819209416939
0.9449929447139579,299.3173101065445,1110.191374320498,0.45234124366415585
0.9459300628943706,299.94971774869214,1111.5894507749572,0.4526002694749674
0.9468670748856826,300.58269948478966,1112.9879955368324,0.45285899896854687
0.9478039809788904,301.2162552517413,1114.387008846482,0.4531174327410516
0.9487407814638402,301.85038498660134,1115.7864909432622,0.4533755713849975
0.9496774766292545,302.48508862658036,1117.1864420655515,0.45363341549422526
0.9506140667627115,303.1203661090368,1118.5868624507305,0.45389096566386433
0.9515505521506574,303.7562173714834,1119.987752335191,0.454148222469556
0.9524869330784468,304.39264235158083,1121.3891119543848,0.4544051865103892
0.953423209830294,305.02964098714267,1122.790941542761,0.4546618583629295
0.9543593826893203,305.66721321613,1124.1932413338254,0.45491823861240477
0.9552954519375412,306.3053589766539,1125.5960115601201,0.4551743278390551
0.956231417855878,306.9440782069738,1126.9992524532352,0.45543012662483
0.9571672807241552,307.5833708454979,1128.4029642438052,0.455685635541772
0.9581030408211251,308.2232368307813,1129.8071471615367,0.4559408551695134
0.9590386984244499,308.863676101527,1131.2118014351872,0.45619578608016437
0.9599742538107244,309.5046885965841,1132.616927292585,0.4564504288456924
0.9609097072554718,310.1462742549471,1134.0225249606285,0.4567047840359166
0.9618450590331576,310.78843301575705,1135.4285946652967,0.4569588522190333
0.9627803094171887,311.43116481830106,1136.8351366316529,0.4572126339600938
0.9637154586799206,312.0744696020076,1138.2421510838446,0.45746613778598305
0.9646505070754041,312.7183473066072,1139.64963822096,0.457719332413456
0.9655854549256961,313.36279787135356,1141.0575983378035,0.4579722661737422
0.9665203024482498,314.00782123657274,1142.466031583354,0.4582249077819673
0.9674550499285247,314.6534173421135,1143.8749382023018,0.458477265746422
0.9683896976337187,315.29958612812095,1145.2843184143292,0.45872934063741233
0.969324245829987,315.94632753488486,1146.694172438197,0.4589811329993257
0.9702586947824859,316.59364150283375,1148.104500491812,0.45923264338524794
0.9711930447553591,317.24152797253555,1149.5153027922013,0.45948387235208155
0.9721272960117424,317.8899868847023,1150.9265795555125,0.4597348204447376
0.973061448813777,318.53901818018323,1152.338330997035,0.4599854882092617
0.9739955034226122,319.18862179996614,1153.7505573312,0.4602358761943586
0.974929460098409,319.8387976851808,1155.1632587715808,0.4604859849435926
0.9758633191003435,320.48954577709424,1156.5764355308977,0.4607358149977429
0.9767970806866102,321.1408660171071,1157.9900878210199,0.46098536689802233
0.9777307451144405,321.7927583467639,1159.4042158529862,0.4612346411870955
0.9786643126400822,322.44522270774166,1160.818819836977,0.4614836383966557
0.9795977835188372,323.0982590418567,1162.2338999823617,0.4617323590669629
0.9805311580050362,323.75186729105985,1163.649456497664,0.4619808037283341
0.9814644363520657,324.40604739743793,1165.0654895905948,0.46222897291525455
0.9823976188123599,325.0607993032134,1166.4819994680392,0.4624768671519128
0.983330705637416,325.71612295074146,1167.8989863360825,0.4627244869884685
0.9842636970777657,326.37201828251517,1169.3164503999415,0.46297183292714733
0.9851965933830403,327.0284852411568,1170.734391864093,0.4632189055045423
0.9861293948019312,327.685523769426,1172.1528109321869,0.4634657052452162
0.9870621015821998,328.34313381021343,1173.5717078070688,0.46371223266974704
0.9879947139706925,329.00131530654266,1174.9910826907976,0.46395848829861935
0.9889272322133453,329.6600682015694,1176.4109357846432,0.4642044726638791
0.9898596565551455,330.3193924385799,1177.8312672890488,0.4644501862626556
0.9907919872402355,330.979287960994,1179.2520774037441,0.4646956296262278
0.991724224511812,331.6397547123595,1180.673366327629,0.4649408029911637
0.9926563686128684,332.30079263763326,1182.0951342624307,0.465185707973405
0.993588419782764,332.9624016767938,1183.5173813947488,0.4654303434279334
0.9945203782640897,333.62458177761056,1184.9401079319568,0.4656747109698739
0.995452244295804,334.28733288287435,1186.3633140663064,0.46591881083307213
0.9963840181166723,334.95065493678226,1187.7869999928778,0.46616264352382103
0.9973156999645817,335.61454788365745,1189.211165905995,0.4664062095480203
0.9982472900765531,336.2790116679531,1190.6358119992353,0.46664950941113714
0.9991787886887387,336.94404623425015,1192.0609384654267,0.4668925436147432
1.0001101960364245,337.6096515272533,1193.4865454966505,0.46713531266091374
1.0010415123540428,338.27582749179686,1194.912633284253,0.46737781704689346
1.0019727378751733,338.9425740728395,1196.3392020188485,0.46762005727403405
1.002903872832542,339.6098912154665,1197.7662518903128,0.46786203384113423
1.0038349174580257,340.27777886488894,1199.193783087788,0.46810374723637643
1.004765871982671,340.94623696644095,1200.6217957997103,0.468345197961516
1.0056967366366754,341.6152654655828,1202.0502902137746,0.46858638650337786
1.006627511649407,342.2848643078989,1203.479266516976,0.4688273133573356
1.0075581972494134,342.95503343909394,1204.9087248955757,0.46906797900797015
1.0084887936644036,343.62577280500153,1206.3386655351524,0.4693083839478923
1.009419301121272,344.2970823515745,1207.7690886205569,0.4695485286624741
1.0103497198460922,344.96896202488773,1209.1999943359408,0.4697884136320985
1.011280050064144,345.6414117711417,1210.6313828647787,0.47002803936007626
1.0122102919998404,346.3144315366554,1212.0632543897839,0.47026740629901626
1.0131404458768658,346.988021267868,1213.495609093066,0.4705065149492168
1.014070511918062,347.66218091134516,1214.9284471559988,0.4707453657852074
1.0150004903454746,348.3369104137663,1216.361768759273,0.4709839592901479
1.0159303813803555,349.01220972193676,1217.7955740828943,0.4712222959342842
1.016860185243174,349.68807878277767,1219.229863306202,0.4714603761941633
1.017789902153613,350.3645175433313,1220.6646366078614,0.4716982005497464
1.0187195323305616,351.04152595075874,1222.0998941658474,0.4719357694649526
1.0196490759921486,351.7191039523394,1223.5356361574936,0.4721730834201342
1.0205785333557096,352.3972514954723,1224.9718627594439,0.47241014287910504
1.021507904637817,353.0759685276715,1226.4085741476938,0.4726469483099631
1.0224371900542837,353.75525499657016,1227.8457704975858,0.4728835001848695
1.023366389820149,354.4351108499206,1229.2834519837968,0.4731197989660275
1.0242955041496913,355.11553603558724,1230.7216187803538,0.4733558451194849
1.025224533256441,355.796530501556,1232.1602710606417,0.47359163910660584
1.026153477353169,356.4780941959244,1233.599408997397,0.4738271813949959
1.0270823366518962,357.1602270669103,1235.0390327627065,0.4740624724357963
1.0280111113639028,357.8429290628398,1236.4791425280328,0.4742975126973169
1.0289398016997249,358.52620013216256,1237.9197384641932,0.4745323026330549
1.029868407869156,359.2100402234359,1239.360820741372,0.47476684270041847
1.0307969300812596,359.89444928533453,1240.8023895291285,0.4750011333560485
1.0317253685443633,360.5794272666467,1242.2444449963914,0.47523517505040846
1.0326537234660746,361.264974116274,1243.686987311477,0.47546896824112206
1.0335819950532668,361.9510897832316,1245.1300166420676,0.4757025133784167
1.0345101835120891,362.6377742166443,1246.573533155226,0.47593581090296155
1.0354382890480007,363.325027365754,1248.0175370174397,0.4761688612848434
1.036366311865697,364.0128491799125,1249.4620283945167,0.47640166481826907
1.0372942521694961,364.70123960904743,1250.9070074530964,0.4766342224777921
1.0382221101618543,365.3901986013548,1252.3524743537437,0.476866533947718
1.0391498860461945,366.0797261078684,1253.7984292644508,0.47709860016464417
1.040077580024148,366.7698220779678,1255.2448723474135,0.4773304214493342
1.0410051922969192,367.4604864615422,1256.691803765439,0.4775619982467193
1.0419327230650184,368.1517192086116,1258.139223680774,0.4777933310047891
1.0428601725282352,368.84352026930054,1259.58713225504,0.4780244201345988
1.0437875408857396,369.5358895938451,1261.0355296493606,0.47825526612358255
1.044714828335904,370.22882713259105,1262.4844160241253,0.47848586934871323
1.0456420350765527,370.92233283599177,1263.93379153932,0.47871623028608806
1.046569161304738,371.6164066546087,1265.3836563542275,0.4789463493516551
1.0474962072168754,372.31104853911086,1266.834010627608,0.4791762269909703
1.048423173008689,373.0062584402782,1268.2848545176168,0.47940586362600784
1.0493500588752442,373.70203630899437,1269.7361881818604,0.4796352596872675
1.0502768650109433,374.3983820962504,1271.1880117773776,0.47986441561019283
1.0512035916095126,375.09529575314514,1272.6403254606262,0.4800933318176786
1.0521302388640306,375.7927772308837,1274.0931293875165,0.48032200873886083
1.053056806966913,376.49082648077723,1275.5464237133924,0.4805504467958132
1.0539832961099267,377.1894434542415,1277.0002085930496,0.4807786464180875
1.054909706484179,377.88862810279807,1278.4544841807149,0.48100660802642525
1.0558360382801362,378.58838037807516,1279.9092506300744,0.4812343320436524
1.0567622916876156,379.2887002318039,1281.3645080942597,0.4814618188883278
1.0576884668957949,379.989587615819,1282.8202567258613,0.4816890689806228
1.0586145640932172,380.6910424820618,1284.2764966769303,0.4819160827437183
1.0595405834677774,381.3930647825758,1285.7332280989594,0.48214286059135203
1.060466525206745,382.09565446950825,1287.1904511429152,0.48236940293939373
1.0613923894967607,382.79881149511004,1288.6481659592303,0.4825957102027586
1.0623181765238356,383.50253581173376,1290.1063726978025,0.48282178279900717
1.06324388647335,384.20682737183455,1291.5650715079885,0.4830476211378053
1.064169519530074,384.9116861279724,1293.0242625386318,0.4832732256313562
1.0650950758781494,385.61711203280544,1294.483945938041,0.4834985966907925
1.066020555701107,386.323105039096,1295.9441218540055,0.48372373472587227
1.0669459591818595,387.0296650997056,1297.404790433789,0.48394864014674266
1.0678712865027105,387.73679216759945,1298.865951824137,0.4841733133544463
1.0687965378453628,388.44448619584074,1300.3276061712927,0.4843977547620755
1.0697217133909038,389.1527471375949,1301.7897536209687,0.48462196477496844
1.0706468133198186,389.86157494612695,1303.252394318365,0.4848459437875778
1.071571837812007,390.570969574801,1304.7155284082005,0.48506969221326685
1.072496787046755,391.2809309770809,1306.1791560346567,0.48529321045118784
1.0734216612027603,391.99145910653124,1307.6432773414224,0.4855164988975472
1.074346460458133,392.7025539168123,1309.1078924716924,0.48573955795726725
1.0752711849903882,393.41421536168576,1310.573001568152,0.4859623880264978
1.076195834976458,394.1264433950107,1312.0386047729953,0.4861849895035619
1.077120410592689,394.83923797074425,1313.5047022279196,0.4864073627834958
1.0780449120148492,395.55259904294064,1314.9712940741329,0.48662950826305
1.0789693394181248,396.26652656575175,1316.4383804523497,0.48685142633571493
1.0798936929771288,396.9810204934277,1317.905961502802,0.4870731173953549
1.0808179728658993,397.69608078031433,1319.374037365232,0.48729458183386837
1.0817421792579043,398.4117073808546,1320.842608178901,0.4875158200425725
1.0826663123260425,399.1279002495874,1322.3116740825885,0.4877368324076725
1.0835903722426514,399.84465934114644,1323.7812352146047,0.48795761932768217
1.0845143591794946,400.56198461026474,1325.2512917127626,0.488178181178826
1.0854382733077894,401.27987601176636,1326.7218437144275,0.4883985183579661
1.0863621147981795,401.9983335005728,1328.1928913564677,0.48861863124373
1.0872858838207666,402.71735703170043,1329.6644347753042,0.4888385202264384
1.0882095805450893,403.43694656025997,1331.1364741068737,0.48905818568603476
1.0891332051401423,404.15710204145694,1332.6090094866604,0.4892776280087774
1.090056757774364,404.87782343058996,1334.0820410496733,0.4894968475725115
1.090980238615655,405.59911068305144,1335.5555689304726,0.4897158447576773
1.0919036478313766,406.32096375432724,1337.029593263161,0.48993461995561266
1.0928269855883173,407.04338259999844,1338.5041141813533,0.49015317353193016
1.093750252052758,407.7663671757361,1339.9791318182442,0.4903715058626396
1.0946734473904545,408.4899174373054,1341.454646306584,0.4905896173371255
1.0955965717665843,409.2140333405634,1342.9306577786335,0.49080750832087355
1.096519625345836,409.93871484146104,1344.4071663662403,0.4910251791958965
1.0974426082923392,410.6639618960392,1345.8841722007799,0.49124263033432375
1.0983655207697045,411.38977446043083,1347.3616754131897,0.491459862097904
1.0992883629410355,412.11615249086,1348.8396761339982,0.49167687487065176
1.100211134968896,412.84309594364316,1350.31817449326,0.49189366903240056
1.101133837015306,413.5706047751848,1351.7971706205585,0.4921102449256022
1.1020564692418249,414.29867894198287,1353.2766646451305,0.4923266029359698
1.1029790318094619,415.0273184006243,1354.756656695725,0.4925427434491555
1.1039015248786799,415.7565231077871,1356.2371469006082,0.49275866679198177
1.1048239486095046,416.48629302023625,1357.7181353877315,0.4929743733545442
1.1057463031614103,417.21662809482956,1359.1996222845526,0.4931898635096696
1.1066685886933478,417.9475282885127,1360.6816077180767,0.49340513761423915
1.1075908053637733,418.67899355831895,1362.1640918149046,0.4936201960064087
1.1085129533306968,419.41102386137254,1363.6470747012938,0.49383503909867565
1.1094350327515223,420.1436191548848,1365.1305565029281,0.49404966719841364
1.1103570437832684,420.8767793961567,1366.6145373452377,0.4942640807116067
1.1112789865823607,421.6105045425753,1368.0990173530956,0.49447827996150484
1.1122008613048082,422.3447945516168,1369.5839966510714,0.49469226534009736
1.1131226681060578,423.0796493808444,1371.0694753632206,0.49490603716931747
1.1140444071411402,423.8150689879085,1372.555453613295,0.4951195958394822
1.1149660785645286,424.55105333054615,1374.0419315245354,0.4953329416849253
1.115887682530253,425.28760236658115,1375.5289092198398,0.49554607507150955
1.1168092191918455,426.02471605392617,1377.0163868216725,0.49575899634033505
1.1177306887023708,426.76239435057545,1378.5043644521236,0.4959717058578666
1.1186520912143965,427.5006372146137,1379.9928422328496,0.4961842039677328
1.119573426880025,428.23944460420813,1381.4818202851266,0.49639649103208927
1.120494695850863,428.97881647761426,1382.9712987298046,0.4966085673838617
1.121415898278077,429.7187527931699,1384.4612776873842,0.49682043338753173
1.1223370343123362,430.4592535093004,1385.9517572779305,0.49703208938381804
1.1232581041038523,431.20031858451557,1387.442737621139,0.49724353572617436
1.1241791078023589,431.94194797740823,1388.9342188362937,0.4974547727543883
1.1251000455571374,432.6841416466563,1390.4262010423113,0.4976658008185999
1.1260209175169995,433.4268995510227,1391.9186843577102,0.4978766202636399
1.1269417238302932,434.1702216493524,1393.4116689006198,0.4980872314318139
1.1278624646449131,434.91410790057563,1394.905154788794,0.4982976346687218
1.1287831401082873,435.65855826370444,1396.3991421395945,0.49850783031569257
1.129703750367398,436.4035726978365,1397.8936310700096,0.4987178187139697
1.1306242955687653,437.14915116214905,1399.3886216966432,0.4989276002010198
1.13154477585847,437.8952936159047,1400.8841141357366,0.49913717512333206
1.1324651913821275,438.64200001844836,1402.380108503135,0.4993465438126032
1.1333855422849173,439.38927032920395,1403.8766049143248,0.49955570590554305
1.1343058287128298,440.1371045097085,1405.3736034905876,0.4997646638960469
1.135226050807551,440.8855025153946,1406.8711043339881,0.4999734159219296
1.1361462087142604,441.63446430806914,1408.369107565407,0.5001819630665799
1.137066302576356,442.3839898474839,1409.8676132988394,0.5003903056629905
1.1379863325368016,443.13407909347325,1411.366621647923,0.5005984440438503
1.138906298738124,443.8847320059508,1412.8661327259315,0.5008063785451861
1.1398262013224119,444.6359485449125,1414.36614664577,0.5010141094963445
1.1407460404313254,445.38772867043406,1415.86666351999,0.5012216372318316
1.1416658162060866,446.14007234267206,1417.3676834607752,0.501428962079097
1.142585528787491,446.8929795218602,1418.869206579955,0.5016360843665244
1.1435051783159138,447.646450168316,1420.3712329890147,0.5018430044275954
1.1444247649312913,448.4004842424336,1421.873762799065,0.5020497225890589
1.1453442887731404,449.1550817046884,1423.376796120871,0.5022562391741002
1.1462637499805597,449.9102425156327,1424.880333064854,0.5024625545138286
1.1471831486922197,450.66596663589905,1426.3843737410743,0.5026686689298553
1.1481024850463812,451.42225402619954,1427.8889182592568,0.5028745827496461
1.149021759180879,452.1791046473226,1429.3939667287673,0.503080296297613
1.1499409712331323,452.93651846013626,1430.8995192586274,0.5032858098926578
1.1508601213401566,453.6944954255864,1432.4055759575274,0.5034911238620399
1.151779209638541,454.4530355046959,1433.9121369337986,0.5036962385249082
1.1526982362644755,455.2121386585668,1435.419202295442,0.503901154152292
1.1536172013538233,455.9718048483592,1436.926772150229,0.5041058714612394
1.154536105041278,456.7320340353423,1438.434846604469,0.5043103905548065
1.1554549474615634,457.4928261808839,1439.9434257648243,0.5045147098941268
1.156373728752674,458.2541812458625,1441.4525097420553,0.504718833374072
1.1572924490450114,459.0160991927864,1442.9620986389673,0.5049227589497701
1.158211108473395,459.77857998269326,1444.4721925620315,0.5051264874167072
1.1591297071712472,460.54162357722447,1445.982791617,0.5053300191077076
1.1600482452715513,461.30522993809086,1447.49389590923,0.505533354353532
1.160966722906871,462.06939902708496,1449.0055055437147,0.5057364934611643
1.1618851402093822,462.8341308060709,1450.5176206251324,0.5059394367498962
1.1628034973108583,463.59942523699,1452.0302412578217,0.5061421845254139
1.1637217943426956,464.36528228185813,1453.5433675458157,0.506344737108445
1.1646400314358791,465.1317019027668,1455.056999592799,0.5065470947968276
1.165558208721037,465.89868406188106,1456.5711375021713,0.5067492579136218
1.1664763263283784,466.6662287214419,1458.0857813769762,0.5069512267574597
1.1673943843877517,467.43433584376174,1459.6009313199654,0.5071530016425709
1.1683123830286142,468.20300539123133,1461.1165874335643,0.5073545828757476
1.1692303223800369,468.9722373263121,1462.6327498198793,0.5075559707607663
1.1701482025707204,469.74203161154014,1464.1494185807142,0.5077571656040233
1.1710660237289867,470.51238820952534,1465.6665938175595,0.5079581677206656
1.1719837859827562,471.2833070829501,1467.184275631564,0.5081589774922173
1.172901489459485,472.0547881945814,1468.7024641233597,0.5083595950431227
1.1738191342864177,472.82683150722005,1470.2211593937286,0.5085600206965054
1.17473672059062,473.59943698379516,1471.7403615431956,0.5087602549139479
1.1756542484983479,474.3726045872728,1473.260070671434,0.5089602978574818
1.176571718135776,475.1463342807035,1474.7802868782537,0.5091601498049796
1.1774891296287968,475.92062602718147,1476.301010263174,0.5093598114249825
1.1784064831021723,476.6954797899292,1477.822240924423,0.5095592825644645
1.1793237786811956,477.4708955321966,1479.3439789611928,0.50975856368177
1.1802410164904875,478.24687321731784,1480.8662244719237,0.5099576550797308
1.1811581966543,479.0234128086993,1482.388977554746,0.5101565570547222
1.1820753192965179,479.8005142698171,1483.9122383074925,0.5103552698990145
1.1829923845406836,480.57817756421844,1485.4360068277142,0.5105537939144953
1.1839093925099697,481.3564026555242,1486.960283212655,0.5107521293891405
1.184826343327199,482.13518950742053,1488.4850675592768,0.5109502766251267
1.1857432371148307,482.91453808366873,1490.0103599642362,0.5111482359109605
1.1866600739949797,483.69444834809866,1491.5361605239113,0.5113460075424605
1.1875768540894025,484.4749202646102,1493.062469334383,0.5115435918116571
1.1884935775195056,485.25595379717333,1494.589286491445,0.5117409890088397
1.1894102444063508,486.03754890982873,1496.1166120906103,0.5115448745131524
1.1903275736017578,486.81971756608584,1497.6456444301514,0.5064932758331342
1.1912545460887978,487.6026121840164,1499.1913601489687,0.5032369432913341
1.192187956216661,488.38618428626876,1500.748424098065,0.5009435888537398
1.193126049201332,489.17040766887385,1502.3139165009113,0.4990657185919293
1.1940680706096856,489.9552721378438,1503.8865840669873,0.49743919902444594
1.1950135651141036,490.74077214411324,1505.4656715369936,0.4959867305179534
1.1959622180309541,491.5269042628676,1507.0506577279214,0.4946644157443422
1.1969137944336863,492.31366624060814,1508.6411541386176,0.4934444462344745
1.1978681098507677,493.10105654372677,1510.2368561657197,0.4923078745931565
1.1988250141396335,493.8890741139445,1511.8375162625523,0.4912410972890231
1.199784381768451,494.67771822323505,1513.4429277674992,0.4902339534025447
1.2007461055597837,495.46698838190423,1515.0529144956545,0.48927861447615884
1.201710092454638,496.2568842773507,1516.667323693351,0.4883688965625463
1.202676260527898,497.04740573161473,1518.2860210752444,0.48749981327526454
1.2036445368163895,497.83855267099585,1519.9088872135221,0.4866672739478345
1.2046148556954777,498.63032510372096,1521.5358148396645,0.48586787317838404
1.2055871576379589,499.42272310316315,1523.1667067820738,0.4850987400058861
1.206561388246788,500.2157467949881,1524.8014743591145,0.48435742728239684
1.207537497488582,501.00939634714814,1526.4400361059902,0.4836418288607756
1.208515439077351,501.80367196197994,1528.0823167513652,0.4829501165129348
1.2094951699726144,502.5985738698911,1529.7282463841202,0.4822806908572514
1.2104766499664652,503.39410232425263,1531.3777597680119,0.48163214429338574
1.2114598413377162,504.1902575972291,1533.0307957673938,0.48100322790311506
1.212444708566153,504.98703997635226,1534.6872968736268,0.48039282975629893
1.213431218085878,505.78444976167594,1536.34720879556,0.47979995355966454
1.2144193380773756,506.5824872633931,1538.0104801147763,0.4792237026934668
1.215409038288441,507.3811527998411,1539.6770619886677,0.478663266733179
1.2164002898794724,508.18044669580945,1541.3469078939602,0.4781179102433784
1.2173930652890157,508.9803692811044,1543.0199734038629,0.4775869633681363
1.2183873381163082,509.78092088932436,1544.6962159934305,0.4770698138782568
1.2193830830181827,510.5821018568072,1546.3755948687565,0.476565900418231
1.2203802756181632,511.38391252172653,1548.058070816397,0.4760747067391216
1.2213788924259736,512.186353223316,1549.7436060700672,0.4755957567401764
1.222378910765968,512.9894243011857,1551.4321641921458,0.47512861016524566
1.2233803087133643,513.7931260947483,1553.1237099681055,0.4746728589178204
1.2243830650370633,514.597458942696,1554.818209311888,0.4742281238003174
1.225387159148393,515.4024231825665,1556.5156291810847,0.47379405168891686
1.2263925710549162,516.2080191503511,1558.2159375005178,0.4733703130460376
1.2273992813187264,517.0142471801577,1559.919103093262,0.47295659971559584
1.2284072710186968,517.821107603913,1561.6250956182432,0.47255262301894396
1.2294165217161903,518.6286007511053,1563.333885513501,0.4721581119782865
1.230427015423921,519.4367269485555,1565.0454439447735,0.47177281182062514
1.2314387345775417,520.2454865202233,1566.7597427585324,0.4713964826122234
1.2324516620096675,521.0548797870257,1568.476754439055,0.4710288980048345
1.2334657809261562,521.8649070666938,1570.1964520692836,0.4706698441640384
1.2344810748843216,522.6755686736361,1571.918809294829,0.47031911876631527
1.2354975277729365,523.4868649188253,1573.6438002909792,0.46997653007144213
1.236515123793893,524.2987961096952,1575.37139973248,0.46964189632142866
1.2375338474450122,525.1113625500597,1577.1015827649758,0.46931504441101163
1.2385536835050477,525.9245645400362,1578.8343249808088,0.46899581037384236
1.2395746170181623,526.7384023759774,1580.5696023925464,0.4686840372922626
1.2405966332817278,527.5528763504285,1582.3073914138165,0.4683795759534876
1.2416197178332684,528.3679867520697,1584.0476688372755,0.46808228379911365
1.2426438564391686,529.1837338656893,1585.7904118161355,0.4677920245712281
1.2436690350840103,530.0001179721476,1587.5355978466296,0.46750866789175544
1.2446952399606739,530.8171393483518,1589.283204751735,0.4672320888637565
1.2457224574611656,531.6347982672409,1591.0332106660921,0.4669621677392656
1.2467506741680165,532.4530949977704,1592.7855940218815,0.4666987895746073
1.247779876846311,533.272029804902,1594.5403335357294,0.4664418439069336
1.2488100524362766,534.0916029496015,1596.2974081966017,0.46619122455440365
1.2498411880462736,534.9118146888352,1598.0567972542094,0.4659468292667582
1.2508732709463408,535.7326652755726,1599.8184802085266,0.4657085595470576
1.2519062885621521,536.5541549587881,1601.5824367997786,0.4654763203473678
1.2529402284693014,537.3762839834818,1603.34864699943,0.4652500200270426
1.253975078388016,538.1990525906732,1605.117091001095,0.4650295699937502
1.2550108261781894,539.0224610174239,1606.8877492127046,0.464814884613612
1.2560474598347113,539.8465094968487,1608.660602248833,0.4646058810242813
1.2570849674831135,540.6711982581329,1610.4356309236014,0.46440247899253495
1.2581233373754532,541.4965275265517,1612.2128162439926,0.4642046007554785
1.2591625578864936,542.3224975234884,1613.9921394036348,0.464012170902842
1.2602026175100738,543.1491084664556,1615.7735817769217,0.46382511623905825
1.2612435048557353,543.9763605691182,1617.557124913547,0.4636433656779131
1.2622852086455227,544.8042540413139,1619.3427505333275,0.46346685012700517
1.263327717711003,545.6327890890843,1621.130440521389,0.46329550239188566
1.2643710209904226,546.4619659146929,1622.9201769235938,0.46312925706320474
1.2654151075260973,547.2917847166532,1624.7119419423325,0.4629680504593074
1.2664599664618716,548.1222456897589,1626.5057179324506,0.462811820503094
1.2675055870408096,548.9533490251051,1628.3014873975494,0.4626605066750567
1.268551958602966,549.7850949101252,1630.0992329864207,0.46251404992190864
1.2695990705832967,550.6174835286085,1631.8989374897194,0.4623723925936312
1.2706469125096997,551.4505150607375,1633.700583836847,0.4622354783712221
1.2716954740011717,552.2841896831143,1635.5041550930266,0.4621032521830665
1.2727447447661446,553.1185075687873,1637.3096344566354,0.4619756602810372
1.2737947146004862,553.9534688872909,1639.1170052562045,0.4618526499316291
1.2748453733864218,554.789073804664,1640.9262509485195,0.4617341695849185
1.2758967110908164,555.6253224834848,1642.7373551160376,0.46162016874131745
1.2769487177638186,556.4622150829036,1644.5503014647659,0.46151059792135146
1.2780013835375317,557.2997517586709,1646.365073822193,0.46140540860128365
1.2790546986248164,558.1379326631702,1648.1816561354349,0.461304553199779
1.2801086533180859,558.9767579454469,1650.0000324693738,0.46120798500627963
1.2811632379882394,559.8162277512386,1651.8201870050334,0.46111565818665473
1.2822184430835712,560.6563422230112,1653.6421040379018,0.4610275277066533
1.2832742591288078,561.4971014999826,1655.465767976482,0.4609435493234511
1.2843306767241647,562.3385057181578,1657.2911633408605,0.46086367955255925
1.2853876865444473,563.1805550103614,1659.1182747613595,0.4607878756269054
1.286445279338218,564.0232495062634,1660.947086977296,0.4607160954804313
1.2875034459269925,564.8665893324139,1662.7775848357899,0.4606482977148914
1.2885621772044815,565.7105746122708,1664.609753290647,0.4605844415833247
1.289621464135865,566.5552054662355,1666.4435774012948,0.46052448694774645
1.2906812977571245,567.4004820116761,1668.2790423318197,0.4604683942851931
1.2917416691743635,568.2464043629641,1670.11613334998,0.46041612463376147
1.2928025695632177,569.0929726314996,1671.9548358263733,0.4603676396024836
1.2938639901682418,569.9401869257453,1673.795135233554,0.4603229013285397
1.2949259223023617,570.788047351253,1675.6370171452745,0.460281872472768
1.2959883573463344,571.6365540106974,1677.4804672357288,0.46024451619996
1.2970512867482211,572.4857070038981,1679.3254712788228,0.4602107961512701
1.2981147020229338,573.3355064278579,1681.17201514756,0.46018067645653254
1.2991785947517116,574.1859523767872,1683.0200848133222,0.4601541216745313
1.300242956581732,575.0370449421296,1684.8696663453645,0.4601310968878907
1.3013077792254677,575.8887842126024,1686.7207459099357,0.4601115673053792
1.3023730544611114,576.7411702741997,1688.5733097708905,0.4600954991232483
1.3034387741305529,577.5942032102599,1690.4273442869546,0.4600828583743141
1.3045049301406104,578.447883101458,1692.2828359134294,0.4600736117643441
1.3055715144618516,579.302210025848,1694.139771200619,0.46006772631932197
1.3066385191284156,580.157184058893,1695.9981367936264,0.46006516944404274
1.3077059362376346,581.012805273486,1697.8579194318709,0.4600659088912995
1.3087737579497296,581.8690737399792,1699.7191059487259,0.4600699127705756
1.3098419764874778,582.7259895262137,1701.581683271103,0.46007714952927153
1.3109105841358963,583.583552697542,1703.4456384190728,0.4600875879492518
1.3119795732419341,584.4417633168567,1705.3109585054938,0.46010119713587333
1.3130489362141762,585.3006214446166,1707.1776307356602,0.46011794650852356
1.3141186655225519,586.1601271388691,1709.0456424069603,0.4601378057994278
1.3151887536980469,587.020280455281,1710.9149809085368,0.46016074503952964
1.3162591933324308,587.8810814471615,1712.785633720972,0.46018673455060366
1.317329977077985,588.7425301654839,1714.6575884159802,0.46021574495567213
1.3184010976472136,589.6046266589171,1716.530832656062,0.46024774714776634
1.319472547812604,590.4673709738456,1718.4053541942446,0.4602827122996944
1.3205443204063567,591.3307631543939,1720.2811408737716,0.46032061185948087
1.3216164083201167,592.1948032424515,1722.158180627797,0.4603614175335863
1.3226888045047445,593.059491277699,1724.0364614791335,0.46040510130580026
1.3237615019700089,593.9248272976265,1725.9159715398894,0.46045163567706615
1.324834493783637,594.7908113375831,1727.7966990101768,0.4605009919301422
1.3259077730750406,595.6574434306904,1729.6786321835991,0.4605531446236827
1.3269813330268663,596.5247236080805,1731.5617594350672,0.4606080655014327
1.3280551668830274,597.3926518987057,1733.4460692325526,0.46066572802805494
1.3291292679444715,598.2612283294582,1735.33155013097,0.46072610571657435
1.3302036295693798,599.1304529251894,1737.2181907726574,0.4607891721873011
1.3312782451733247,600.0003257087161,1739.1059798875742,0.46085490134951146
1.3323531082288278,600.8708467008486,1740.9949062927906,0.46092326815935425
1.3334282122628585,601.7420159204765,1742.8849588889784,0.4609942429084154
1.3345035508698875,602.6138333863328,1744.7761266839511,0.4610678076957152
1.3355791176803231,603.486299108315,1746.6683987259803,0.46114393081423233
1.336654906398011,604.3594131030266,1748.561764194696,0.46122258948604977
1.3377309107764757,605.2331753812615,1750.4562123378553,0.4613037589231183
1.3388071246247981,606.1075859520963,1752.351732488994,0.46138741443152476
1.3398835418075914,606.9826448228098,1754.2483140673876,0.46147353184152134
1.340960156243894,607.8583519988799,1756.1459465763976,0.4615620862579072
1.3420369619094166,608.7347074839429,1758.0446196068624,0.4616530544154569
1.3431139528324354,609.6117112798495,1759.9443228310013,0.4617464122537056
1.344191123096221,610.4893633866774,1761.8450460061836,0.4618421361639973
1.3452684668380976,611.3676638027408,1763.746778973553,0.4619402027392533
1.3463459782491625,612.2466125246041,1765.649511657678,0.4620405895949129
1.3474236515717175,613.1262095471787,1767.5532340629884,0.4621432711786126
1.3485014811084064,614.006454863413,1769.4579362865852,0.46224822709693
1.3495794612079373,614.8873484648318,1771.3636084985721,0.46235543392641376
1.3506575862739754,615.7688903411885,1773.2702409541928,0.4624648688372484
1.3517358507635522,616.6510804805836,1775.177823992042,0.4625765108836533
1.3528142491825492,617.5339188694792,1777.0863480267128,0.46269033637461465
1.3538927760928439,618.4174054926922,1778.995803560484,0.4628063239436925
1.3549714261065366,619.3015403334413,1780.906181174202,0.4629244518416168
1.3560501938871536,620.1863233733612,1782.8174715292482,0.4630446984791726
1.3571290741494006,621.07175459251,1784.7296653672447,0.46316704244992013
1.3582080616588756,621.9578339693892,1786.642753509683,0.4632914625147551
1.3592871512318134,622.8445614809596,1788.5567268575992,0.4634179376008158
1.3603663377348223,623.7319371026567,1790.4715763912432,0.46354644684927404
1.3614456160844912,624.6199608084066,1792.3872931695419,0.4636769694896291
1.362524981247332,625.5086325706434,1794.3038683300786,0.4638094849860217
1.3636044282393167,626.3979523603205,1796.2212930884443,0.46394397294143
1.3646839521256753,627.2879201469311,1798.1395587379973,0.464080413129069
1.3657635480205965,628.1785358985196,1800.0586566494637,0.464218785490614
1.3668432110869384,629.069799581698,1801.9785782705512,0.46435906222464696
1.3679229365553311,629.9617111618704,1803.8993151587244,0.4645012467774592
1.369002719647475,630.8542706024908,1805.8208588506147,0.46464529696927315
1.3700825556886425,631.7474778661013,1807.7432010532295,0.46479120071911567
1.371162440033499,632.6413329137292,1809.6663335183987,0.4649389387659651
1.3722423680839608,633.5358357050446,1811.5902480730488,0.4650884920110726
1.3733223352888846,634.4309861983684,1813.514936618777,0.46523984151657327
1.374402337143766,635.3267843506877,1815.4403911314414,0.4653929780484091
1.375482369168997,636.2232301165858,1817.3666036189122,0.4655478540171254
1.3765624269966086,637.120323452414,1819.2935662889952,0.4657044800042383
1.3776425062381739,638.0180643103274,1821.221271296053,0.46586282791772404
1.3787226025731316,638.9164526421239,1823.149710909516,0.46602287992423613
1.379802711725239,639.8154883983149,1825.0788774696152,0.4661846174946341
1.3808828294644007,640.7151715281904,1827.0087633905848,0.46634802309141066
1.38196295160425,641.6155019797778,1828.9393611566463,0.4665130789039452
1.3830430740029178,642.516479699885,1830.8706633234024,0.4666797673611179
1.3841231925624933,643.4181046341024,1832.8026625170157,0.46684807103125514
1.3852033032287485,644.3203767268197,1834.735351433828,0.46701797263186623
1.386283401990823,645.2232959212346,1836.6687228399144,0.46718945502831016
1.3873634848809204,646.1268621593674,1838.6027695706525,0.46736250122697476
1.388443547974009,647.0310753820708,1840.5374845303027,0.46753709438408814
1.389523587387508,647.9359355290447,1842.472860691559,0.46771321778895275
1.3906035992810082,648.841442538848,1844.4088910951552,0.4678908548850838
1.3916835798559268,649.7475963489044,1846.3455688493698,0.4680699892463007
1.3927635253552393,650.6543968955193,1848.2828871296447,0.46825060459639617
1.3938434320631494,651.5618441138912,1850.2208391781082,0.4684326847917919
1.3949232963047973,652.4699379381201,1852.159418303159,0.46861621383058183
1.3960031144459524,653.3786783012222,1854.0986178790206,0.46880117584936243
1.3970828828926936,654.2880651351351,1856.0384313452844,0.4689875551182353
1.3981625980911294,655.1980983707366,1857.9788522064991,0.4691753360541997
1.3992422565270541,656.1087779378485,1859.9198740316674,0.46936450319263334
1.400321854725683,657.02010376525,1861.861490453878,0.4695550412190742
1.40140138925132,657.9320757806904,1863.8036951697995,0.46974693494590475
1.4024808567070575,658.8446939108965,1865.746481939257,0.469940169319074
1.4035602537344738,659.7579580815828,1867.689844584782,0.47013472941735734
1.4046395770133284,660.671868217465,1869.6337769911684,0.4703306004498816
1.405718823261257,661.5864242422666,1871.5782731050228,0.47052776776053773
1.4067979892334574,662.5016260787303,1873.5233269342996,0.4707262168157667
1.4078770717224056,663.4174736486295,1875.4689325478864,0.47092593322063153
1.4089560675575252,664.3339668727756,1877.415084075109,0.47112690269591
1.4100349736049145,665.2511056710291,1879.3617757053373,0.4713291111026907
1.411113786767019,666.1688899623102,1881.3090016874837,0.47153254441761566
1.4121925039823457,667.087319664606,1883.2567563295945,0.4717371888046118
1.4132711222250258,668.006394694866,1885.205033997906,0.4719430302866347
1.4143496385051328,668.9261149695893,1887.1538291187169,0.47215005552715844
1.4154280498671727,669.8464804036769,1889.1031361733565,0.4723582508038568
1.4165063533909825,670.7674909116002,1891.0529497022956,0.4725676027702612
1.4175845461908296,671.6891464068267,1893.0032643024153,0.4727780981454939
1.4186626254152566,672.6114468019505,1894.9540746270509,0.472989723781055
1.419740588246746,673.5343920086956,1896.9053753854841,0.47320246663403237
1.4208184319014714,674.4579819379315,1898.8571613425727,0.4734163137971808
1.4218961536289514,675.382216499674,1900.8094273182196,0.4736312524628364
1.4229737507118094,676.3070956031003,1902.762168187022,0.47384726995929133
1.4240512204654345,677.2326191565547,1904.7153788777453,0.4740643537229467
1.425128560237712,678.1587870675588,1906.6690543729194,0.4742824913000743
1.4262057674087454,679.0855992428181,1908.6231897084213,0.4745016703660679
1.4272828393905355,680.0130555882315,1910.5777799729779,0.47472187870127863
1.4283597736267157,680.9411560088995,1912.5328203077672,0.47494310419805086
1.4294365675922678,681.8699004091334,1914.4883059059887,0.4751653348732823
1.4305132187932081,682.7992886924611,1916.4442320123735,0.47538855884175674
1.4315897247663372,683.7293207616378,1918.400593922813,0.4756127643382504
1.4326660830789357,684.6599965186521,1920.3573869838847,0.47583793970704413
1.4337422913284859,685.5913158647354,1922.3146065924277,0.47606407339412987
1.4348183471424067,686.5232787003685,1924.27224819514,0.47629115396993077
1.4358942481777432,687.4558849252911,1926.2303072880904,0.47651917009749295
1.4369699921209174,688.3891344385072,1928.1887794163474,0.4767481105575802
1.4380455766874374,689.3230271382967,1930.1476601735196,0.4769779642263334
1.4391209996216374,690.2575629222174,1932.1069452013649,0.47720872010050597
1.440196258696375,691.1927416871167,1934.0666301893139,0.4774403672665302
1.4412713517127989,692.1285633291403,1936.0267108741152,0.47767289492778753
1.4423462765000397,693.065027743735,1937.9871830393533,0.4779062923825825
1.4434210309149658,694.0021348256598,1939.948042515074,0.47814054903258635
1.44449561284191,694.9398844689902,1941.9092851773573,0.47837565438653284
1.4455700201923984,695.87827656713,1943.870906947895,0.4786115980451182
1.4466442509048985,696.8173110128138,1945.832903793603,0.4788483697198137
1.4477183029445346,697.7569876981153,1947.7952717261728,0.4790859592138267
1.4487921743028487,698.6973065144572,1949.7580068017007,0.4793243564294665
1.4498658629975354,699.6382673526161,1951.7211051202762,0.4795635513734756
1.4509393670721669,700.5798701027279,1953.684562825548,0.47980353413803994
1.4520126845959695,701.5221146542979,1955.6483761043783,0.4800442949233616
1.453085813663536,702.4650008962044,1957.6125411863882,0.4802858240179811
1.4541587523945922,703.4085287167086,1959.577054343597,0.4805281118044742
1.455231498933747,704.3526980034588,1961.5419118900259,0.4807711487701608
1.45630405145022,705.2975086435008,1963.5071101812687,0.4810149254782046
1.457376408137625,706.2429605232774,1965.472645614159,0.48125943259604576
1.4584485672137104,707.1890535286439,1967.4385146263528,0.48150466088617616
1.4595205269200962,708.1357875448688,1969.4047136959164,0.4817506011883443
1.4605922855220637,709.0831624566406,1971.371239341001,0.4819972444424738
1.4616638413082947,710.0311781480757,1973.3380881194244,0.4822445816754406
1.4627351925906404,710.9798345027264,1975.3052566283059,0.48249260400329874
1.4638063377038764,711.9291314035837,1977.272741503682,0.4827413026294955
1.4648772750054684,712.8790687330843,1979.240539420136,0.4829906688433341
1.4659480028753473,713.8296463731186,1981.208647090437,0.48324069402457426
1.4670185197156649,714.7808642050381,1983.177061265157,0.4834913696312499
1.4680888239505732,715.7327221096541,1985.1457787323207,0.4837426872120309
1.4691589140259955,716.685219967254,1987.1147963170401,0.4839946384027705
1.470228788409385,717.6383576576007,1989.0841108811273,0.48424721491330663
1.4712984455895184,718.5921350599388,1991.0537193227758,0.4845004085451448
1.472367884076262,719.5465520530046,1993.0236185761773,0.4847542124083982
1.4734371023976556,720.5016085126616,1994.9938056012927,0.4850086148208593
1.4745060991103702,721.4573043212667,1996.9642774226193,0.485263611418784
1.4755748727836344,722.4136393537929,1998.935031070786,0.48551919313858144
1.4766434220094944,723.3706134869907,2000.9060636205222,0.4857753521810257
1.4777117453999935,724.3282265971275,2002.8773721808213,0.4860320808317888
1.4787798415869537,725.2864785599949,2004.8489538945787,0.48628937145065854
1.479847709221767,726.2453692509143,2006.8208059382682,0.4865472164441215
1.4809153469752616,727.2048985447428,2008.7929255217305,0.48680560837314985
1.481982753537306,728.1650663158761,2010.7653098875187,0.48706453976656683
1.4830499276168627,729.1258724382575,2012.737956311013,0.4873240033230629
1.4841168679415548,730.0873167853802,2014.710862099701,0.4875839917638146
1.4851835732575938,731.0493992302967,2016.684024593072,0.48784449790598533
1.4862500423295206,732.0121196456199,2018.6574411621953,0.48810551462012414
1.487316273940054,732.9754779035319,2020.6311092094857,0.48836703486889016
1.4883822668898465,733.9394738757849,2022.6050261682988,0.48862905167485804
1.4894480199973228,734.9041074337135,2024.5791895026773,0.48889155813371843
1.4905135320984735,735.8693784482329,2026.5535967070155,0.4891545474137338
1.4915788020466594,736.8352867898467,2028.5282453057473,0.4894180127478264
1.4926438287124404,737.8018323286541,2030.5031328530624,0.48968194744492405
1.493708610983362,738.7690149343522,2032.478256932569,0.4899463448239036
1.494773147763909,739.7368344762405,2034.4536151572254,0.49021119853393735
1.4958374379747084,740.7052908232303,2036.4292051679924,0.49047650177233326
1.496901480553559,741.6743838438456,2038.4050246356194,0.49074224831944513
1.4979652744540395,742.6441134062286,2040.3810712582688,0.49100843176557935
1.4990288186459277,743.6144793781451,2042.3573427622575,0.4912750458108153
1.5000921121149247,744.5854816269926,2044.3338369015944,0.49154208423020873
1.5011551538624421,745.5571200197985,2046.310551457638,0.4918095408541408
1.502217942905457,746.5293944232286,2048.2874842388555,0.4920774095795273
1.5032804782763318,747.5023047035961,2050.2646330805364,0.492345684365726
1.5043427590226348,748.4758507268563,2052.2419958444943,0.4926143592323648
1.5054047842069873,749.4500323586227,2054.2195704188216,0.4928834282621903
1.5064665529068757,750.42484946416,2056.1973547175844,0.4931528855973198
1.5075280642145061,751.4003019083998,2058.1753466805803,0.4934227254446991
1.5085893172366174,752.3763895559381,2060.1535442730374,0.4936929420626047
1.5096503110943411,753.3531122710425,2062.1319454853856,0.4939635297746063
1.5107110449230243,754.330469917655,2064.110548332965,0.4942344829592583
1.51177151787208,755.308462359399,2066.0893508557842,0.4945057960561873
1.5128317291048188,756.2870894595808,2068.0683511182415,0.4947774635578841
1.513891677798306,757.2663510811981,2070.047547208895,0.4950494800198761
1.5149513631431877,758.246247086939,2072.0269372401735,0.4953218400456621
1.5160107843435624,759.2267773391928,2074.006519348169,0.4955945383006736
1.5170699406168033,760.2079417000459,2075.9862916923466,0.49586757037235674
1.5181288311914787,761.1897400312981,2077.9662524518594,0.4961409286506914
1.5191874553144844,762.1721721944527,2079.946399838261,0.4964146101583134
1.5202458122406342,763.1552380507327,2081.926732077005,0.49668860909839624
1.5213039012389526,764.1389374610781,2083.9072474186614,0.4969629204026885
1.5223617215910177,765.1232702861523,2085.8879441359873,0.49723753905774665
1.5234192725908107,766.1082363863455,2087.8688205236786,0.4975124600961056
1.524476553544592,767.0938356217819,2089.849874898168,0.49778767861292855
1.5255335637707297,768.0800678523187,2091.8311055973386,0.4980631897361109
1.5265903025996046,769.0669329375532,2093.812510980373,0.498338983316123
1.5276467693853828,770.0544307368061,2095.7940894486715,0.4986150696617372
1.5287029634602576,771.0425611092064,2097.775839364635,0.49889142981883017
1.5297588841998409,772.0313239135769,2099.7577591677664,0.49916806361964233
1.530814530981145,773.0207190085148,2101.739847300095,0.4994449664491993
1.5318699031924954,774.0107462523746,2103.7221022237923,0.4997221337332701
1.5329250002334238,775.0014055032779,2105.7045224209974,0.4999995609427116
1.5339798215145377,775.9926966191106,2107.6871063935987,0.5002772436463753
1.5350343664572788,776.9846194575309,2109.6698526628284,0.5005551773388177
1.536088634494074,777.9771738759716,2111.6527597695285,0.5008333576912012
1.5371426250679077,778.9703597316438,2113.6358262734266,0.5011117803413982
1.5381963376323855,779.964176881544,2115.6190507532483,0.5013904410733334
1.5392497716513707,780.9586251824511,2117.6024318061027,0.5016693353290621
1.5403029265997485,781.9537044909317,2119.585968048811,0.5019484593684721
1.5413558019615548,782.9494146633555,2121.5696581146726,0.5022278087069074
1.5424083972316305,783.94575555588,2123.553500656347,0.5025073793141492
1.5434607119145873,784.942727024468,2125.537494344059,0.5027871670761017
1.544512745524967,785.9403289248838,2127.521637865894,0.5030671679979027
1.5455644975869622,786.9385611127032,2129.505929927314,0.5033473789669017
1.546615967632413,787.9374234433375,2131.4903692476983,0.5036277923962309
1.5476671552108232,788.9369157719079,2133.4749545776995,0.5039084098068372
1.5487180598689152,789.9370379535127,2135.4596846638437,0.5041892246083435
1.5497686811688214,790.9377898429816,2137.444558279987,0.5044702302879656
1.5508190186877948,791.9391712949334,2139.4295742270733,0.5047514284021853
1.5518690720002872,792.9411821639095,2141.414731301612,0.5050328116079258
1.5529188406977006,793.9438223042234,2143.4000283303767,0.5053143771071376
1.5539683243782632,794.9470915700364,2145.3854641526395,0.5055961211894238
1.5550175226490472,795.9509898153494,2147.3710376237163,0.5058780402245011
1.5560664351257694,796.9555168940066,2149.356747614629,0.5061601299557309
1.55711506143414,797.9606726597,2151.342593014545,0.5064423893745527
1.5581634012027454,798.9664569659593,2153.3285727179846,0.5067248110985649
1.5592114540769595,799.9728696661816,2155.3146856498547,0.507007394182513
1.5602592197048595,800.9799106136101,2157.3009307401303,0.5072901345408931
1.561306697744064,801.9875796613474,2159.287306936169,0.507573028717425
1.562353887860346,802.9958766623579,2161.27381320022,0.5078560733344907
1.563400789727442,804.0048014694729,2163.260448509099,0.5081392650249319
1.564447403027004,805.0143539353875,2165.2472118541145,0.5084226004521492
1.565493727448527,806.0245339126707,2167.23410224094,0.5087060763210015
1.5665397626892372,807.0353412537669,2169.221118689429,0.5089896903794509
1.5675855084517718,808.0467758110163,2171.2082602295563,0.5092734356166622
1.5686309644546432,809.0588374365519,2173.195525919765,0.5076018891976756
1.569680651565177,810.0720041917482,2175.191512886633,0.49770804379333855
1.5707542128564562,811.0883627616879,2177.233590732499,0.49183560744625615
1.5718426297075898,812.106974060579,2179.3046309001274,0.48743789184571634
1.5729425481520587,813.1274929208098,2181.398269653501,0.48374220313170296
1.5740523901092494,814.1497602946713,2183.5115179234335,0.4804852522828175
1.5751711791138883,815.173679878362,2185.6425293932466,0.47753782520110716
1.5762982326323896,816.1991858878175,2187.7900158442385,0.47482494358068644
1.5774330379235644,817.2262300938112,2189.9530113226324,0.4722984894128805
1.5785751906863115,818.2547754314027,2192.1307556107204,0.46992540668698607
1.5797243607184057,819.2847924320173,2194.322629014366,0.46768183820897624
1.580880270977427,820.3162570532868,2196.5281126081263,0.46554990838737603
1.5820426839851511,821.3491492732855,2198.7467624271685,0.4635158232777737
1.5832113925628852,822.3834521347218,2200.978191883281,0.4615686827409876
1.5843862132710673,823.4191510695431,2203.2220593152542,0.4596997031860731
1.585566981616293,824.4562334064614,2205.4780588943936,0.4579016896290057
1.5867535484574933,825.4946880023501,2207.745913806067,0.45616866572070197
1.587945777251593,826.5345049601871,2210.025371024362,0.4544956075119133
1.5891435419027091,827.5756754091013,2212.316197231933,0.45287824747919164
1.5903467250552548,828.6181913300189,2214.6181755820094,0.45131292734944434
1.5915552167201727,829.6620454154465,2216.931103092325,0.4497964856498395
1.5927689131555955,830.7072309552863,2219.2547885215913,0.4483261704718541
1.593987715944807,831.7537417428033,2221.5890506201335,0.44689957082756687
1.5952115312294493,832.8015719964084,2223.933716674891,0.4455145619859135
1.5964402690663844,833.8507162940207,2226.288621288863,0.44416926146708025
1.5976738428841428,834.9011695175436,2228.6536053493387,0.4428619932132194
1.5989121690205546,835.9529268055694,2231.0285151500075,0.44159125821007894
1.6001551663269713,837.0059835128135,2233.413201639302,0.44035571013058405
1.6014027558278574,838.060335175154,2235.8075197736753,0.43915413503454437
1.6026548604265718,839.1159774793164,2238.211327958424,0.4379854343047227
1.6039114046501095,840.1729062364909,2240.6244875623556,0.43684861020428317
1.6051723144269203,841.2311173592736,2243.046862495145,0.4357427536000162
1.6064375168929346,842.2906068414411,2245.478318838169,0.4346670334496506
1.6077069402218653,843.3513707401644,2247.918724521353,0.43362068774759616
1.6089805134765147,844.4134051603261,2250.3679490398563,0.4326030157244305
1.6102581664782785,845.4767062406714,2252.82586320526,0.4316133710389949
1.6115398296926282,846.5412701415505,2255.2923389270763,0.4306511558700024
1.6128254341285688,847.6070930340762,2257.767249020775,0.4297158157303316
1.6141149112504283,848.6741710905122,2260.2504670392286,0.4288068349048612
1.6154081929006188,849.742500475768,2262.741867124987,0.4279237324437858
1.6167052112320797,850.8120773398695,2265.2413238809686,0.4270660586077548
1.6180058986494177,851.8828978113103,2267.7487122576795,0.42623339171830305
1.6193101877578102,852.9549579911884,2270.2639074552126,0.4254253353609054
1.6206180113188662,854.0282539480488,2272.786784838502,0.42464151587924603
1.6219293022128187,855.1027817133803,2275.317219864636,0.4238815801552309
1.6232439934063276,856.1785372776798,2277.8550880208923,0.42314519360213937
1.6245620179254623,857.2555165870556,2280.400264772654,0.42243203838343796
1.625883308833296,858.3337155403141,2282.952625520159,0.42174181179665454
1.6272077992117466,859.4131299864856,2285.512045563368,0.4210742248295432
1.6285354221472352,860.4937557227559,2288.0784000741614,0.4204290008600256
1.6298661107198216,861.5755884927689,2290.6515640752177,0.4198058744694028
1.6311997979955561,862.6586239852751,2293.231412425065,0.41920459040128366
1.6325364170216434,863.7428578330861,2295.817819808565,0.4186249025919908
1.6338759008242836,864.8282856123285,2298.4106607325566,0.41806657330333336
1.635218182408895,865.9149028419541,2301.0098095261083,0.4175293723595286
1.6365631947624497,867.0027049835015,2303.615140344872,0.4170130764204367
1.6379108708578456,868.0916874410854,2306.2265271793844,0.41651746836199066
1.639261143659984,869.181845561587,2308.8438438666985,0.41604233669720186
1.6406139461334703,870.2731746350428,2311.4669641051805,0.41558747505284777
1.64196921125176,871.3656698952067,2314.0957614721488,0.415152681709374
1.6433268720075729,872.4593265202724,2316.7301094439904,0.41473775917574773
1.644686861424456,873.5541396337443,2319.3698814185695,0.41434251382227844
1.646049112569338,874.6501043054438,2322.014950739575,0.4139667558616247
1.6474135585649194,875.747215552644,2324.665190720601,0.41361029723390214
1.648780132608731,876.8454683412892,2327.3204746823158,0.41327295533434383
1.6501487679798181,877.9448575873494,2329.980675965438,0.4129545483717713
1.6515193980603706,879.045378158255,2332.6456679730204,0.4126548975739376
1.6528919563498787,880.1470248743987,2335.3153241981627,0.41237382649370835
1.6542663764813323,881.2497925107173,2337.989518255761,0.41211116080747395
1.65564259223782,882.3536757983371,2340.6681239151103,0.4118667282031436
1.657020537569217,883.4586694262637,2343.3510151327314,0.41164035823467787
1.6584001466090936,884.5647680431329,2346.0380660856863,0.411431882228059
1.659781353691628,885.6719662589933,2348.729151204964,0.4112411331460362
1.6611640933686385,886.7802586471021,2351.4241452091637,0.4110679456830567
1.6625483004260013,887.8896397457708,2354.1229231370444,0.4109121561456706
1.6639339099000705,889.0001040601816,2356.825360380145,0.410773601704987
1.66532085709655,890.1116460644045,2359.531332720162,0.4106521218785112
1.6667090776034699,891.2242602030577,2362.240716355059,0.4105475570773804
1.6680985073091892,892.3379408933081,2364.9533879348837,0.41045974926762063
1.6694890824175652,893.4526825267131,2367.6692245921786,0.41038854178974454
1.6708807394633671,894.5684794710787,2370.388103972922,0.41033377940590143
1.6722734153271361,895.6853260723028,2373.1099042664323,0.41029530827449984
1.6736670472497224,896.8032166562083,2375.834504234701,0.41027297597685314
1.6750615728463043,897.9221455303455,2378.561783240765,0.41026663152193593
1.6764569301199728,899.0421069857754,2381.291621276277,0.41027612537119107
1.6778530574747992,900.1630952988237,2384.0238989881086,0.4103013094768471
1.6792498937283216,901.2851047328003,2386.7584977038846,0.41034203728276214
1.6806473781236038,902.4081295396867,2389.495299456693,0.41039816378239713
1.6820454503406383,903.5321639617894,2392.2341870085843,0.41046954554151227
1.6834440505072275,904.6572022333487,2394.975043873069,0.4105560407234845
1.684843119209329,905.7832385821127,2397.7177543366142,0.4106575080522597
1.686242597504704,906.9102672308968,2400.462203486295,0.41077381345098246
1.6876424269121288,908.0382823988942,2403.208277191726,0.4109048135175248
1.6890425494598984,909.1672783034663,2405.9558621978676,0.41105037767141805
1.690442907653821,910.2972491611822,2408.7048460672345,0.41121037161482954
1.6918434445045785,911.4281891893407,2411.4551172331035,0.4113846640054105
1.6932441035305092,912.5600926072269,2414.2065650067407,0.4115731253655733
1.6946448287639253,913.6929536373655,2416.959079591196,0.4117756281966965
1.6960455647565764,914.8267665067148,2419.7125520934774,0.4119920469756817
1.6974462565847166,915.9615254478216,2422.4668745359536,0.4122222578896346
1.698846849854695,917.0972246999116,2425.2219398686802,0.41246613982860986
1.7002472907045931,918.2338585099562,2427.9776419743534,0.412723573075731
1.7016475258101484,919.3714211336618,2430.7338756811614,0.41299444036950445
1.7030475023864735,920.5099068364298,2433.490536767808,0.4132786265230031
1.7044471681907643,921.6493098942652,2436.247521970313,0.41357601852291404
1.7058464715242752,922.7896245946373,2439.004728987404,0.4138865055470571
1.7072453612338516,923.9308452372901,2441.762056485058,0.41420997899998857
1.7086437867129958,925.0729661350183,2444.5194041001146,0.4145463325365784
1.7100416979024842,926.2159816143891,2447.2766724430203,0.4148954620770817
1.7114390452905965,927.3598860164261,2450.0337630998097,0.4152572658253222
1.7128357799129568,928.5046736972516,2452.7905786333085,0.415631644293528
1.7142318533519554,929.6503390286888,2455.547022583539,0.416018500287969
1.7156272177359198,930.7968763988206,2458.3029994675912,0.41641773896313444
1.7170218257378018,931.9442802125233,2461.058414778571,0.41682926778835877
1.7184156305736749,933.0925448919476,2463.813174984151,0.4172529965719407
1.7198085860008858,934.2416648769785,2466.5671875244366,0.4176888374463474
1.7212006463159826,935.3916346256573,2469.320360809386,0.4181367048906263
1.7225917663523125,936.5424486145771,2472.0726042155725,0.4185965157065943
1.7239819014774451,937.6941013392394,2474.82382808259,0.419068189008065
1.7253710075904072,938.8465873143953,2477.5739437090797,0.4195516462192386
1.7267590411186875,939.9999010743522,2480.3228633482945,0.4200468110665572
1.7281459590150552,941.1540371732603,2483.070500203286,0.4205536095320777
1.7295317187543402,942.3089901853795,2485.8167684219898,0.4210719698646547
1.7309162783299608,943.4647547053204,2488.561583091825,0.42160182253387235
1.7322995962504275,944.6213253482689,2491.3048602342183,0.42214310020719065
1.7336816315357513,945.7786967501984,2494.046516798927,0.42269573773151103
1.7350623437137338,946.9368635680628,2496.786470658126,0.4232596720662474
1.7364416928163255,948.0958204799778,2499.524640600604,0.4238348422844722
1.7378196393758147,949.2555621853874,2502.2609463256326,0.4244211895057965
1.739196144421119,950.4160834052319,2504.9953084369963,0.4250186568462673
1.7405711694740809,951.577378882099,2507.7276484370427,0.4256271893981017
1.7419446765456983,952.739443380367,2510.4578887205907,0.42624673415530956
1.7433166281324946,953.9022716863565,2513.185952569089,0.4268772409661707
1.7446869872094344,955.0658586085016,2515.911764138503,0.42751865784028176
1.7460557172390767,956.2301989774734,2518.6352484768327,0.42817093846772475
1.7474227821542059,957.3952876461632,2521.3563314930207,0.42883403821296473
1.7487881463548642,958.5611194901848,2524.074939952554,0.42950791115388937
1.7501517747148223,959.7276894076863,2526.791001489971,0.43019251477317866
1.7515136325721727,960.8949923196784,2529.5044445925496,0.43088780760926326
1.7528736857277414,962.0630231701574,2532.2151985982377,0.43159374955570595
1.7542319004424003,963.2317769262839,2534.923193691609,0.43231030031047024
1.7555882434395027,964.4012485785545,2537.628360909301,0.4330374262475436
1.756942681884031,965.571433141047,2540.3306321024234,0.43377508709247575
1.7582951834066132,966.742325651585,2543.029939981966,0.43452324825435845
1.7596457160857508,967.9139211719126,2545.7262180868415,0.4352818753129064
1.7609942484487238,969.08621478811,2548.419400786798,0.4360509341998232
1.7623407494715309,970.2592016106704,2551.1094232831674,0.43683039174606514
1.7636851885770548,971.4328767748686,2553.79622160667,0.4376202153728371
1.7650275356340894,972.6072354410447,2556.479732616726,0.4384203726476764
1.7663677609577197,973.7822727949113,2559.15989400332,0.43923083212701325
1.7677058353068267,974.9579840479134,2561.836644283597,0.4400515619431734
1.7690417298861003,976.134364437569,2564.5099228068248,0.4408825306533326
1.7703754163451657,977.3114092278711,2567.179669754062,0.44172370672448585
1.7717068667792422,978.4891137096871,2569.8458261407072,0.44257505851432927
1.773036053729753,979.6674732012041,2572.508333819004,0.44343655390268966
1.7743629501859701,980.8464830483726,2575.1671354824934,0.44430816071909907
1.7756875295851464,982.0261386254101,2577.8221746677477,0.44518984586991595
1.7770097658153163,983.2064353353016,2580.473395761044,0.4460815757446395
1.7783296332166085,984.3873686103399,2583.120744002376,0.4469833158592062
1.7796471065835577,985.5689339126932,2585.764165491346,0.4478950307380766
1.7809621611676076,986.7511267349948,2588.4036071934643,0.44881668377639816
1.78227477267987,987.9339426009612,2591.0390169469833,0.44974823709167217
1.7835849172941782,989.1173770660422,2593.670343470315,0.4506896513668034
1.784892571650417,990.301425718088,2596.29753637003,0.4516408857173639
1.7861977128580784,991.4860841780525,2598.920546149321,0.4526018974346344
1.7875003185004548,992.6713481008213,2601.5393242178334,0.4535726420377537
1.7888003666381596,993.8572131754551,2604.153822899469,0.4545530730763464
1.7900978358136896,995.0436751269407,2606.763995444241,0.45554314150376257
1.7913927050568708,996.2307297160868,2609.3697960391696,0.45654279638318773
1.792684953888412,997.4183727407329,2611.9711798175467,0.4575519840098514
1.7939745623257364,998.6066000365618,2614.568102871875,0.4585706482157661
1.7952615108876069,999.7954074779578,2617.160522264659,0.4595987295762271
1.7965457806009009,1000.984790978904,2619.7483960432546,0.4606361661105331
1.7978273530049456,1002.1747464938687,2622.331683250189,0.46168289174613064
1.7991062101601984,1003.3652700187063,2624.910343941589,0.4627388403781789
1.8003823346444638,1004.5563575917186,2627.4843391827035,0.46380393752764715
1.8016557095738075,1005.7480052945804,2630.053631089137,0.46487810962318704
1.8029263185952846,1006.9402092532484,2632.618182815684,0.46596127380720703
1.804194145909688,1008.1329656388095,2635.177958600945,0.4670533522049645
1.8054591762519265,1009.3262706689687,2637.732923733998,0.4681542542587891
1.806721394922911,1010.5201206085382,2640.283044615543,0.46926388964707194
1.807980787783205,1011.7145117707113,2642.8282887490122,0.47038216280807227
1.8092373412623617,1012.9094405180371,2645.3686247604637,0.4715089745987434
1.8104910423630818,1014.1049032634899,2647.9040224089817,0.47264421943869117
1.811741878673161,1015.30089647125,2650.434452611176,0.47378778960168527
1.812989838364892,1016.4974166581447,2652.959887443299,0.47493957115241264
1.8142349102055717,1017.69446039436,2655.480300162986,0.4760994458486566
1.8154770835622815,1018.8920243045495,2657.9956652209203,0.47726729022555703
1.8167163484088573,1020.0901050688037,2660.505958276386,0.47844297632413724
1.8179526953304361,1021.2886994236742,2663.011156208393,0.4796263708987874
1.8191861155298534,1022.487804163151,2665.5112371301943,0.48081733568186813
1.8204166008329152,1023.687416139626,2668.0061804016837,0.4820157272528797
1.8216441436936512,1024.8875322648346,2670.4959666417476,0.4832213970199562
1.8228687371992525,1026.0881495107824,2672.980577739998,0.4844341911638199
1.8240903750747965,1027.2892649106523,2675.4599968680827,0.4856539502425017
1.8253090516886368,1028.4908755595575,2677.9342084920286,0.48688051108140884
1.8265247620524678,1029.692978615849,2680.4031983754426,0.4881137030302962
1.827737501830892,1030.8955713012645,2682.8669535987638,0.4893533516256243
1.8289472673410012,1032.0986509021466,2685.3254625614295,0.49059927683893734
1.8301540555562295,1033.3022147700854,2687.7787149911796,0.4918512934534392
1.8313578641088935,1034.506260322629,2690.2267019509977,0.49310921108741446
1.8325586912923537,1035.7107850439531,2692.6694158452847,0.49437283429077056
1.8337565360626278,1036.915786485491,2695.1068504249306,0.49564196257369386
1.8349513980396277,1038.121262266517,2697.5390007916317,0.4969163905083856
1.8361432775078768,1039.3272100746703,2699.965863401093,0.49819590789086365
1.8373321754165364,1040.5336276664805,2702.3874360649825,0.49948029949685196
1.8385180933798229,1041.7405128677633,2704.8037179533744,0.5007693459588505
1.8397010336749369,1042.9478635740352,2707.2147095925693,0.5020628229904337
1.8408809992417992,1044.155677750838,2709.6204128661334,0.5033605021482809
1.842057993680631,1045.3639534340225,2712.0208310118314,0.5046621507784124
1.8432320212495084,1046.5726887299684,2714.4159686184094,0.5059675322224652
1.8444030868612642,1047.7818818157557,2716.805831621033,0.5072764037024684
1.8455711960855266,1048.991530939224,2719.1904273062246,0.508588525916219
1.8467363551266769,1050.2016344191657,2721.5697642717246,0.5099036470907241
1.847898570841597,1051.4121906451473,2723.94385246052,0.5112215173175387
1.849057850721514,1052.6231980775253,2726.3127031277068,0.5125418825971148
1.8502142028887116,1053.834655247306,2728.676328835019,0.5138644863982129
1.8513676360893616,1055.0465607559927,2731.034743438023,0.5151890675518909
1.8525181596914468,1056.2589132751318,2733.3879620823936,0.5165153669487735
1.8536657836665202,1057.4717115464082,2735.7360011706414,0.517843118823438
1.8548105185925847,1058.6849543808667,2738.0788783671464,0.5191720583119172
1.8559523756388223,1059.8986406587612,2740.416612570025,0.5205019166673449
1.857091366561848,1061.1127693287,2742.749223903548,0.5218324269456551
1.858227503688647,1062.327339407636,2745.0767336868034,0.5231633187868439
1.8593607999119703,1063.5423499798585,2747.399164424188,0.5244943217855539
1.8604912686779351,1064.7578001964505,2749.71653978195,0.5258251650689713
1.8616189239748175,1065.9736892745711,2752.028884566668,0.5271555775590817
1.8627437803214513,1067.1900164966953,2754.3362247028685,0.5284852882910338
1.8638658527550909,1068.4067812097805,2756.6385872095334,0.5298140267795499
1.864985156818708,1069.6239828244134,2758.9360001754217,0.5311415226125679
1.86610170854946,1070.8416208138624,2761.228492736462,0.53246750755866
1.8672155244626294,1072.0596947131587,2763.516095044594,0.5337917133852711
1.8683266215408534,1073.2782041180446,2765.7988382463536,0.5351138739408522
1.8694350172189178,1074.4971486839484,2768.076754453098,0.5364337250372416
1.870540729369163,1075.7165281248647,2770.3498767122023,0.5377510039773999
1.8716437762883085,1076.9363422122594,2772.6182389809337,0.5390654510310747
1.8727441766813109,1078.1565907738893,2774.881876094564,0.540376808722944
1.873841949647202,1079.3772736925937,2777.140823738134,0.5416848225474257
1.8749371146637102,1080.598390905076,2779.395118415876,0.5429892411603731
1.8760296915718584,1081.819942400645,2781.6447974204884,0.5442898163869548
1.8771197005609332,1083.0419282199293,2783.8898988030496,0.5455863040380416
1.878207162152094,1084.264348453561,2786.13046134024,0.5468784635082259
1.8792920971832532,1085.4872032408746,2788.3665245040165,0.548166058145798
1.880374526793588,1086.7104927685318,2790.59812843038,0.5494488556385031
1.8814544724076177,1087.9342172691554,2792.825313887344,0.5507266287610411
1.882531955718137,1089.158377019997,2795.048122240729,0.5519991539773772
1.883606998672539,1090.382972341497,2797.266595426197,0.5532662132184165
1.8846796234557857,1091.6080035959183,2799.4807759149985,0.5545275952969976
1.8857498524708551,1092.8334711860073,2801.6907066749504,0.5557830857882443
1.8868177083408186,1094.0593755532893,2803.8964311718437,0.5570324890231153
1.8878832138652486,1095.2857171771361,2806.0979932853884,0.5582756052864478
1.8889463920248315,1096.5124965730213,2808.2954373153057,0.5595122430322064
1.890007265960798,1097.7397142912062,2810.488807940288,0.5607422164260254
1.8910658589599167,1098.9673709153417,2812.678150187355,0.5619653454872557
1.8921221944395952,1100.1954670610735,2814.8635094013953,0.5631814561497334
1.8931762959332588,1101.4240033746598,2817.0449312152195,0.5643903803503445
1.8942281870759399,1102.6529805315981,2819.222461519998,0.5655919561150452
1.8952778915900634,1103.8823992352625,2821.3961464360796,0.5667860276065084
1.896325433271523,1105.1122602155576,2823.56603228434,0.5679724451582386
1.8973708359760446,1106.3425642275893,2825.732165558092,0.5691510653457366
1.8984141236057628,1107.5733120503494,2827.8945928953976,0.5703217509902608
1.8994553200961377,1108.8045044854202,2830.053361052027,0.5714843711707824
1.9004944494031761,1110.036142355699,2832.208516875021,0.5726388012441702
1.9015315354909434,1111.2682265041446,2834.3601072768042,0.5737849228409289
1.9025666023193957,1112.5007577925473,2836.5081792099254,0.5749226238222498
1.9035996738325889,1113.7337371003182,2838.652779642543,0.5760517983195104
1.9046307739471073,1114.9671653233013,2840.7939555343314,0.577172346607714
1.9056599265410235,1116.2010433726236,2842.931753813432,0.578284175165969
1.9066871554429936,1117.4353721735547,2845.0662213536802,0.579387196572085
1.9077124844218192,1118.6701526644024,2847.197404952754,0.5804813294044976
1.9087359371764434,1119.9053857954345,2849.3253513111654,0.5815664983025846
1.909757537326052,1121.1410725278251,2851.4501070114975,0.5826426337424535
1.910777308400838,1122.3772138326333,2853.5717184989167,0.5837096721058024
1.9117952738328274,1123.6138106898086,2855.6902320618565,0.5847675554524935
1.9128114569473469,1124.8508640872244,2857.8056938139343,0.5858162315484139
1.9138258809546058,1126.0883750197374,2859.9181496761457,0.5868556537110349
1.914838568941765,1127.3263444882868,2862.027645360001,0.5878857806905402
1.915849543865371,1128.5647734990105,2864.134226351412,0.5889065761427317
1.9168588285449522,1129.8036630624342,2866.2379378968635,0.5899180113349949
1.9178664456516303,1131.0430141924703,2868.3388249798522,0.5909200578978614
1.9188724177105463,1132.2828279059888,2870.436932324404,0.591912697241395
1.9198767670856398,1133.5231052216918,2872.5323043640365,0.5928959140342837
1.9208795159768621,1134.7638471595728,2874.624985235184,0.5938696943696231
1.9218806864207372,1136.0050547401386,2876.715018776773,0.5948340366345795
1.9228803002710368,1137.2467289837987,2878.802448491934,0.5957889360710994
1.9238783792079375,1138.4888709101533,2880.887317564102,0.5967343996206332
1.924874944720022,1139.7314815374407,2882.9696688213403,0.5976704201814317
1.9258700181332218,1140.9745618817585,2885.049544790341,0.5985970298781181
1.9268636205430514,1142.2181129568487,2887.126987565731,0.5995142320138089
1.9278557728704586,1143.4621357732199,2889.202038915542,0.6004220396326737
1.9288464958475413,1144.7066313377466,2891.274740252901,0.6013204895565822
1.9298358099783348,1145.951600653264,2893.3451325597316,0.6022095978814102
1.9308237355796323,1147.1970447179706,2895.413256463914,0.6030893976649585
1.931810292754075,1148.442964525078,2897.479152186723,0.6039599211346387
1.9327955013952076,1149.6893610623472,2899.542859551489,0.6048212046088784
1.9337793811837232,1150.936235311713,2901.6044179754736,0.6056732872843927
1.9347619515858827,1152.1835882489074,2903.663866465908,0.6065162112777054
1.9357432318518448,1153.4314208431063,2905.721243615927,0.607350021641821
1.9367232410139805,1154.6797340566056,2907.7765876004796,0.6081747654416043
1.9377019978867884,1155.928528844506,2909.8299361753643,0.6089904936055057
1.938679521063546,1157.177806154429,2911.881326670028,0.6097972581651889
1.9396558289178005,1158.4275669262472,2913.9307959896814,0.6105951141261141
1.9406309396015362,1159.6778120918293,2915.978380611074,0.611384118537848
1.9416048710449625,1160.928542574811,2918.0241165814045,0.612164330520806
1.9425776409562154,1162.1797592903781,2920.0680395171016,0.6129358107538109
1.9435492668219254,1163.4314631451039,2922.110184604344,0.6136986237502987
1.9445197659037787,1164.6836550366,2924.150586591632,0.6144528317657827
1.9454891552456572,1165.936335853675,2926.189279803404,0.6151985026699516
1.9464574516670345,1167.1895064758644,2928.226298126353,0.6159357041311042
1.947424671766448,1168.443167773502,2930.2616750159036,0.6166645043525286
1.9483908319236052,1169.697320607336,2932.2954434993853,0.6173849752234505
1.949355948296077,1170.9519658288038,2934.3276361697913,0.6180971879038623
1.9503200368234848,1172.2071042796492,2936.358285192968,0.6188012152931034
1.9512831132274149,1173.4627367919186,2938.387422307178,0.619497130582824
1.9522451930137883,1174.718864187962,2940.4150788273328,0.620185010994362
1.9532062914687158,1175.9754872800786,2942.441285636333,0.6208649299500234
1.9541664236678027,1177.2326068709042,2944.466073203134,0.6215369648021843
1.9551256044720857,1178.4902237530835,2946.489471574266,0.6222011928168191
1.9560838485308258,1179.7483387093027,2948.511510378987,0.622857691869984
1.9570411702830555,1181.0069525122792,2950.532218831985,0.6235065404276104
1.9579975839591015,1182.2660659247401,2952.551625736037,0.6241478173918149
1.958953103582317,1183.525679699424,2954.569759485102,0.6247816021315675
1.959907742970705,1184.7857945790795,2956.5866480672184,0.6254079743175541
1.9608615157387772,1186.0464112964835,2958.6023190678634,0.6260270139418542
1.9618144352993112,1187.3075305744535,2960.616799673148,0.6266388011929379
1.9627665148652773,1188.5691531258765,2962.630116673342,0.6272434164343661
1.9637177674517414,1189.8312796537389,2964.6422964663752,0.6278409401371802
1.9646682058778326,1191.0939108511648,2966.653365061472,0.628431462769313
1.9656178427523618,1192.3570474015307,2968.6633480511837,0.6290150334225612
1.966566690544046,1193.620689978219,2970.672270747057,0.6295917658722114
1.9675147614769075,1194.8848392451334,2972.6801579772264,0.6301617286698663
1.9684620676067421,1196.1494958564326,2974.6870342341654,0.6307250020659035
1.9694086208037385,1197.414660456685,2976.6929236409724,0.6312816661272543
1.9703544327546092,1198.680333680924,2978.6978499554075,0.631831800698126
1.9712995149647645,1199.9465161547282,2980.7018365740064,0.6323754853715461
1.9722438787604728,1201.2132084942937,2982.7049065361844,0.6329127994241438
1.9731875352910753,1202.480411306506,2984.7070825284623,0.6334438218220869
1.9741304955311572,1203.7481251890263,2986.7083868886084,0.6339686311358521
1.9750727702828073,1205.0163507303737,2988.7088416099646,0.6344873055720085
1.976014370177778,1206.285088510009,2990.708468345588,0.6349999222004575
1.9769553056808564,1207.5543390984233,2992.7072884147556,0.6355065605209744
1.9778955870874222,1208.8241030572285,2994.7053227981683,0.636007295022214
1.9788352245330059,1210.0943809392504,2996.7025921564978,0.6365022028775397
1.9797742279903376,1211.3651732886174,2998.6991168246323,0.6369913598979974
1.9807126072729304,1212.6364806408658,3000.69491681861,0.6374748413415154
1.98165037203729,1213.9083035230271,3002.6900118399053,0.637952722427894
1.9825875317842687,1215.180642453733,3004.684421278059,0.6384250756773996
1.9835240958646752,1216.4534979433122,3006.678164221549,0.6388919761129778
1.9844600734764404,1217.7268704938863,3008.6712594523287,0.6393534961272832
1.9853954736700465,1219.0007605994754,3010.663725456355,0.6398097079541476
1.986330305349918,1220.2751687460986,3012.655580426325,0.640260683186251
1.9872645772765654,1221.5500954118754,3014.6468422658495,0.6407064927609317
1.988198298068716,1222.825541067129,3016.637528593621,0.6411472069354375
1.989131476205446,1224.1015061744888,3018.6276567475884,0.6415828953039221
1.9900641200282603,1225.3779911889917,3020.617243789023,0.6420136267353792
1.9909962377432358,1226.6549965581894,3022.606306506728,0.6424394691854752
1.9919278374234402,1227.932522722247,3024.5948614217573,0.6428604909103082
1.9928589270093522,1229.2105701140465,3026.5829247883357,0.6432767578752905
1.9937895143134565,1230.4891391592928,3028.570512602746,0.643688336417735
1.9947196070204893,1231.7682302766123,3030.5576406039118,0.6440952918497677
1.995649212689922,1233.047843877658,3032.544324278265,0.6444976887849359
1.9965783387578926,1234.3279803672112,3034.530578863548,0.6448955910824289
1.9975069925391884,1235.6086401432774,3036.5164193527294,0.6452890618887696
1.9984351812291585,1236.8898235971972,3038.5018604977718,0.6456781635861154
1.9993629119056573,1238.1715311137373,3040.486916813478,0.6460629578517779
2.0002901915308917,1239.4537630711961,3042.471602581135,0.6464435056008985
2.001217026953318,1240.736519841497,3044.455931852273,0.646819867017308
2.002143424909482,1242.0198017902942,3046.4399184523054,0.6471921015500954
2.0030693920258313,1243.3036092770608,3048.4235759841135,0.6475602679082876
2.003994934820522,1244.5879426551949,3050.406917831634,0.647924424064231
2.0049200597051917,1245.8728022721082,3052.3899571633724,0.6482846272575755
2.005844772986712,1247.1581884693237,3054.3727069358806,0.6486409339893169
2.0067690808689322,1248.444101582572,3056.355179897215,0.6489934000431278
2.0076929894543545,1249.7305419418778,3058.3373885902774,0.6493420804668135
2.0086165047458504,1251.0175098716634,3060.3193453562094,0.6496870295843491
2.009539632648299,1252.3050056908241,3062.301062337668,0.6500283010037152
2.0104623789702347,1253.5930297128325,3064.282551482094,0.6503659476163517
2.011384749425457,1254.8815822458214,3066.2638245449157,0.6507000215993423
2.01230674963462,1256.1706635926712,3068.2448930927258,0.651030574424174
2.013228385126804,1257.4602740511007,3070.2257685064037,0.6513576568664101
2.0141496613410417,1258.7504139137473,3072.206461984167,0.6516813189866907
2.015070583627876,1260.0410834682598,3074.1869845446718,0.6520016101732566
2.0159911572508173,1261.3322829973738,3076.1673470299284,0.6523185791181543
2.0169113873878444,1262.624012779003,3078.1475601082916,0.6526322738277368
2.0178312791328525,1263.9162730863134,3080.127634277366,0.6529427484239885
2.0187508374866714,1265.2090641878397,3082.1075798463253,0.6532500224481821
2.0196700674105066,1266.5023863474014,3084.0874070413015,0.6535541825918001
2.0205889737232803,1267.796239824512,3086.067125803072,0.6538552470795662
2.0215075612070215,1269.0906248741214,3088.046745994836,0.6541532673826868
2.022425834556214,1270.385541746861,3090.0262773024156,0.6544482875551276
2.023343798389508,1271.6809906890846,3092.0057292573792,0.6547403510114135
2.0242614572510176,1272.9769719429426,3093.9851112396505,0.6550295005394768
2.0251788156115995,1274.2734857464568,3095.9644324800624,0.6553157782875433
2.0260958778701257,1275.570532333587,3097.9437020629184,0.6555992258095059
2.027012648354697,1276.8681119343087,3099.9229289284162,0.6558798840256601
2.0279291313238845,1278.1662247746774,3101.902121875151,0.6561577932718623
2.0288453309679024,1279.4648710768993,3103.8812895624633,0.6564329932687556
2.0297612514098127,1280.7640510593985,3105.8604405128594,0.6567055231716102
2.0306768967066438,1282.063764936885,3107.839583114264,0.6569754215269775
2.031592270850571,1283.3640129204184,3109.8187256223828,0.6572427263266907
2.0325073777699973,1284.6647952174703,3111.797876162887,0.6575074749751832
2.033422221330688,1285.9661120319931,3113.777042733688,0.6577697043293301
2.0343368053368254,1287.2679635644784,3115.756233207066,0.6580294507003682
2.035251133532063,1288.5703500120185,3117.735455331781,0.658286768586877
2.036165209572224,1289.8732715685003,3119.7147166790487,0.6585416358551667
2.037079037141445,1291.1767284241284,3121.6940248725778,0.6587941456474595
2.0379926197779694,1292.4807207662966,3123.673387243636,0.6590443122361759
2.038905960993681,1293.7852487790965,3125.6528110677696,0.6592921692545243
2.039819064244995,1295.0903126435157,3127.6323035072064,0.6595377498192585
2.0407319329338143,1296.3959125374847,3129.6118716127876,0.659781086551471
2.041644570408469,1297.7020486359431,3131.5915223258526,0.6600222115727377
2.0425569799646275,1299.0087211108846,3133.5712624800935,0.6602611564984701
2.043469164846235,1300.3159301314122,3135.5510988034357,0.6604979524796677
2.0443811282463717,1301.6236758637901,3137.531037919777,0.6607326301726667
2.045292873308156,1302.9319584714956,3139.51108635081,0.6609652197774105
2.04620440312558,1304.240778115267,3141.4912505177113,0.6611957510227603
2.047115720744368,1305.5501349531546,3143.4715367428757,0.6614242531705232
2.0480268291628203,1306.8600291405685,3145.4519512516194,0.6616507550452972
2.048937731332604,1308.1704608303248,3147.432500173787,0.6618752850378199
2.0498484301595448,1309.4814301726935,3149.413189545341,0.6620978710591441
2.05075892850447,1310.792937315444,3151.3940253100786,0.662318540632345
2.0516692291839203,1312.1049824038914,3153.375013321066,0.662537320844054
2.052579334970923,1313.4175655809356,3155.356159342202,0.6627542383377991
2.0534892485957736,1314.7306869871109,3157.337469049807,0.6629693193810996
2.0543989727467156,1316.0443467606262,3159.3189480339956,0.6631825898015679
2.055308510070706,1317.3585450374053,3161.3006018002266,0.6633940750573332
2.056217863174078,1318.6732819511294,3163.2824357706468,0.663603800183786
2.0571270346232753,1319.988557633279,3165.2644552855822,0.6638117857181225
2.0580360269516533,1321.3043722131722,3167.2466656171896,0.6640180686284084
2.0589448426351074,1322.6207258179998,3169.2290719206003,0.6642226598130924
2.0598534841310028,1323.9376185728688,3171.2116793119826,0.6644255872424881
2.060761953852829,1325.2550506008379,3173.194492817761,0.664626874094426
2.061670254177433,1326.5730220229534,3175.177517389121,0.6648265431660229
2.062578387445676,1327.89153295829,3177.1607579033425,0.6650246169036569
2.0634863559630294,1329.210583523978,3179.1442191650162,0.6652211174273154
2.0643941620001565,1330.5301738352466,3181.1279059072112,0.6654160664899912
2.065301807793524,1331.8503040054543,3183.111822792734,0.6656094855112501
2.066209295545979,1333.1709741461195,3185.095974415289,0.665801395597489
2.067116627427292,1334.4921843669601,3187.0803653005846,0.6659918320340554
2.068023805553194,1335.8139347760239,3189.0649998643853,0.6661807571219859
2.06893083209369,1337.1362254792068,3191.0498826293806,0.6663682782183835
2.0698377090580085,1338.4590565813135,3193.035017794643,0.6665543569768554
2.070744438510736,1339.7824281850585,3195.0204096683788,0.6667390274495197
2.0716510224645237,1341.1063403916137,3197.0060624531266,0.6669223088398667
2.0725574629021657,1342.4307933005302,3198.991980289974,0.6671042200532351
2.073463761777095,1343.7557870097683,3200.9781672595786,0.6672847797135624
2.07436992101387,1345.0813216157308,3202.964627383143,0.6674640061446646
2.075275942508664,1346.4073972132858,3204.9513646234245,0.6676419173939716
2.0761818281297293,1347.734013895792,3206.9383828856758,0.667818531227151
2.0770875797178783,1349.0611717551362,3208.9256860186174,0.6679938651347812
2.077993199086924,1350.388870881747,3210.9132778153516,0.6681679363446085
2.0788986880241294,1351.7171113646264,3212.901162014264,0.6683407618127595
2.079804048290655,1353.0458932913775,3214.889342299942,0.6685123582403176
2.0807092816219797,1354.3752167482266,3216.877822304034,0.6686827420559888
2.0816143897283506,1355.7050818200466,3218.866605606159,0.6688519294587968
2.082519374295162,1357.0354885903828,3220.855695734691,0.6690199363792424
2.0834242369834017,1358.3664371414793,3222.845096167658,0.6691867785190255
2.0843289794300173,1359.6979275542928,3224.8348103335,0.6693524713204251
2.0852336032483523,1361.0299599085297,3226.8248416119523,0.6695170300136892
2.0861381100284837,1362.3625342826504,3228.815193334736,0.6696804695733527
2.0870425013376495,1363.6956507539103,3230.805868786432,0.6698428047517658
2.087946778720603,1365.029309398366,3232.7968712052007,0.6700040500849992
2.0888509436999683,1366.3635102909047,3234.788203783518,0.6701642198809864
2.089754997776613,1367.6982535052607,3236.779869668923,0.6703233282230809
2.0906589424300104,1369.0335391140404,3238.771871964769,0.6704813889835592
2.0915627791185827,1370.369367188737,3240.7642137309167,0.6706384158392729
2.092466509280016,1371.7057377997533,3242.7568979843886,0.6707944222304635
2.0933701343316438,1373.0426510164202,3244.749927700142,0.6709494214205948
2.094273655670732,1374.3801069070134,3246.7433058116567,0.6711034264474046
2.0951770746748397,1375.7181055387744,3248.7370352116745,0.6712564501844165
2.096080392702093,1377.0566469779317,3250.7311187527557,0.6714085052613524
2.0969836110915576,1378.3957312897085,3252.725559248048,0.6715596041691186
2.0978867311634843,1379.7353585383516,3254.7203594717757,0.6717097591768936
2.0987897542196494,1381.0755287871427,3256.7155221599483,0.6718589823769348
2.0996926815436345,1382.4162420984126,3258.7110500109366,0.6720072856852518
2.1005955144011237,1383.757498533566,3260.706945686064,0.6721546808220292
2.101498254040199,1385.0992981530894,3262.7032118102284,0.672301179367466
2.1024009016915777,1386.4416410165736,3264.6998509723776,0.6724467926729689


==> anc/Fig.7/speed_of_sound_m0_600.csv <==
n,prs,nrg,cs
0.0,2.1100661520864233e-12,3.490929073250239e-12,0.6044425732551021
0.0,0.0,0.0,0.0226628448001505
0.0,1.241215383580249e-13,5.4768736869786375e-12,0.0226628448001505
0.0,0.0,0.0,0.0226628448001505
0.0,1.241215383580249e-13,5.4768736869786375e-12,0.0226628448001505
0.0,0.0,0.0,0.6044425732551021
0.0,2.1100661520864233e-12,3.490929073250239e-12,0.6044425732551021
0.0,0.0,0.0,0.0226628448001505
0.0,1.241215383580249e-13,5.4768736869786375e-12,0.0226628448001505
0.0,0.0,0.0,2.7216299410268956
0.0,4.096010765814822e-12,1.5049844595218407e-12,2.7216299410268956
0.0,0.0,0.0,0.0226628448001505
0.0,1.9859446137283985e-12,1.0085569075116656e-12,1.9690952478112176
0.0,0.0,0.0,0.0226628448001505
0.0,1.241215383580249e-13,5.4768736869786375e-12,0.0226628448001505
0.0,0.0,0.0,0.0226628448001505
0.0,2.1100661520864233e-12,3.490929073250239e-12,0.6044425732551021
0.0,0.0,0.0,0.015299563081090114
0.12142387975511024,1.7611807022001449,115.11313707885692,0.046310385227507946
0.13215044072770227,2.240245725016609,125.45779347640085,0.052331677121384416
0.1392345496415181,2.598965419632649,132.3125268682618,0.05555637688158273
0.1448312160028444,2.900571162978639,137.74134998948256,0.058546902152293724
0.14966108519628157,3.175428767029633,142.4360066484468,0.06139893468869324
0.15400088932392664,3.434905037643773,146.66207786498737,0.06407875895457839
0.15798839686929161,3.6841458575808703,150.55167909952078,0.06661076269995346
0.16170616703124596,3.9260942222598474,154.1839504453516,0.06901798891688915
0.16520866178210517,4.162627997824363,157.6110826941534,0.07131877410841267
0.16853415318575596,4.3950316183192735,160.86974247063287,0.073527496026066
0.17171079085017735,4.624227839906995,163.98689229858934,0.07565554987842642
0.17476001026819357,4.850904499350695,166.98305926595597,0.07771211323386053
0.1776985875575755,5.075589332050413,169.87430521655276,0.07970469444365386
0.18053994744255453,5.298696760219343,172.67348071965506,0.08163952716369705
0.18329503255751461,5.520558514192877,175.39105836471754,0.08352185460134236
0.1859729020529563,5.741444431394229,178.03570650209022,0.08535613847195839
0.1885811561110906,5.96157702269031,180.61469607726178,0.08714621465512629
0.19112624467412,6.181141944687024,183.13419646939727,0.08889541128502818
0.1936136968471105,6.400295697625935,185.59949529383525,0.09060663964196498
0.19604829458825104,6.619171394714854,188.0151648071713,0.092282465039875
0.19843420640416434,6.83788316013624,190.38518998288458,0.0939251628873881
0.200775091769375,7.056529532075617,192.71306853233702,0.0955367634140596
0.20307418376369984,7.27519613238187,195.00189005498527,0.09711908803671852
0.20533435521255292,7.4939577838811,197.25439938061362,0.0986737787684078
0.2075581722194507,7.712880210551375,199.47304783416172,0.10020232262164612
0.20974793788804108,7.932021414271642,201.66003510139026,0.10170607178105998
0.21190572835563917,8.151432800494101,203.81734372987393,0.10318626054153081
0.21403342272552742,8.371160105931692,205.94676778579418,0.1046440195082219
0.21613272811685647,8.591244168894708,208.04993683451104,0.10608038770608819
0.21820520076991987,8.811721573370251,210.12833614321653,0.10749632285528835
0.220252263941262,9.032625190997063,212.1833238093918,0.10889271023708844
0.22227522316494625,9.253984639839825,214.216145367059,0.11027037030323786
0.22427527933899954,9.475826674860018,216.22794631059568,0.11163006528115414
0.22625354000504536,9.698175522104837,218.21978288871472,0.11297250497725408
0.22821102910905613,9.921053165269813,220.1926314434126,0.11429835170237523
0.23014869550574898,10.144479594690969,222.1473965480131,0.11560822482185358
0.23206742037034608,10.368473021535523,224.08491809710458,0.11690270457682374
0.2339680237072182,10.593050065270717,226.00597753322404,0.11818233554593008
0.23585127007578452,10.818225917203618,227.91130332402625,0.11944762971674032
0.23771787364788793,11.04401448392715,229.80157579957867,0.12069906919306642
0.2395685026893671,11.270428513499184,231.6774314386132,0.12193710866126654
0.24140378354374972,11.497479706847212,233.5394666782609,0.12316217754607875
0.24322430418399216,11.725178816341698,235.38824131046727,0.1243746820393508
0.2450306173901058,11.953535733733828,237.2242815209651,0.1255750065373348
0.24682324358774277,12.182559566261999,239.04808260084064,0.12676351599696623
0.24860267342122416,12.412258709289482,240.8601114107151,0.12794055649545644
0.2503693700483044,12.64264090606869,242.66080857109824,0.12910645705022866
0.2521237712257148,12.873713304256077,244.45059045704596,0.13026153072068108
0.2538662911931705,13.10548250598078,246.22985099883772,0.131406075658869
0.25559732238374744,13.337954613087161,247.9989633168243,0.13254037610469094
0.2573172369780828,13.571135267913341,249.75828120680822,0.13366470333263253
0.25902638831415903,13.805029689375175,251.50814048626043,0.134779316393267
0.260725112189378,14.039642707893316,253.2488602405703,0.13588446300020315
0.2624137280294789,14.274978794069517,254.98074393779513,0.1369803801305067
0.26409253997470994,14.511042086991543,256.7040804674289,0.13806729471708867
0.26576183786980606,14.747836419132328,258.41914508592527,0.13914542425049753
0.26742189817421674,14.985365339188347,260.12620028616243,0.14021497728941812
0.2690729847999527,15.223632132927053,261.82549659776043,0.14127615401995075
0.2707153498833028,15.462639842285968,263.5172733241085,0.14232914670687927
0.27234923449698367,15.702391282840553,265.20175922247716,0.14337414011511238
0.2739748693083542,15.942889059821093,266.87917313259686,0.14441131194824103
0.27559247518828833,16.184135582844814,268.5497245580294,0.14544083321318804
0.2772022637752965,16.42613307944463,270.2136142047911,0.14646286856387358
0.2788044379990295,16.66888360754348,271.8710344812005,0.14747757665353056
0.28039919256589596,16.912389066881712,273.52216996134405,0.14848511040222473
0.2819867144114282,17.156651209638024,275.167197816963,0.14948561733252888
0.28356718312083495,17.401671650233094,276.80628821888456,0.15047923981303202
0.2851407713211272,17.64745187438038,278.4396047112636,0.15146611528429568
0.2867076450471852,17.893993247457026,280.06730456092237,0.15244637664514288
0.2882679640816125,18.141297022219856,281.68953908171056,0.15342015210824142
0.28982188227759176,18.389364346103104,283.3064539424665,0.15438756588912558
0.29136954785417185,18.638196267792893,284.918189448864,0.15534873805732646
0.29291110367780215,18.887793743493628,286.5248808119353,0.15630378482810256
0.2944466875244901,19.13815764267954,288.1266583981995,0.15725281875286215
0.29597643232587956,19.389288753478212,289.7236479643665,0.15819594885052896
0.29750046640046657,19.641187787659888,291.3159708778924,0.15913328078262629
0.2990189136709344,19.8938553853176,292.90374432424557,0.16006491698788466
0.3005318938685069,20.1472921192056,294.4870815017932,0.1609909568133341
0.302039522725506,20.401498498806554,296.0660918054322,0.16191149666553903
0.303541912156574,20.656474974129182,297.6408809993666,0.16282663011309093
0.30503917042969486,20.912221939254408,299.21155138017343,0.1637364480074231
0.30653140232748055,21.168739735644927,300.77820193056823,0.16464103859572865
0.30801870929961933,21.426028655270215,302.34092846472873,0.1655404876281013
0.3095011896066796,21.684088943498576,303.89982376536426,0.1664348784576922
0.3109789384563044,21.94292080184269,305.4549777135189,0.1673242921159249
0.3124520481320441,22.202524390504117,307.0064774113725,0.16820880742387995
0.31392060811527134,22.462899830778767,308.5544072984117,0.1690885010726347
0.31538470520068845,22.724047207309464,310.09884926149067,0.1699634476999766
0.31684442360595116,22.985966570215737,311.63988273928067,0.1708337199585021
0.31829984507551556,23.24865793706178,313.1775848212224,0.17169938860472245
0.31975104897934864,23.512121294749665,314.71203034155224,0.17256052256948765
0.32119811240647056,23.776356601268972,316.24329196839915,0.1734171889971694
0.32264111025412806,24.041363787354292,317.77144028874613,0.1742694533503788
0.3240801153123299,24.30714275805861,319.2965438889161,0.17511737942827335
0.325515198344417,24.573693394206504,320.81866943132735,0.1759610294638079
0.32694642816365904,24.84101555379909,322.3378817274089,0.17680046414189934
0.3283738717062866,25.10910907330648,323.85424380716125,0.1776357426802895
0.3297975941010052,25.377973768911144,325.36781698532826,0.17846692287074412
0.3312176587352983,25.647609437676095,326.87866092451713,0.17929406111477894
0.3326341273186568,25.918015858630742,328.38683369540183,0.1801172124843984
0.3340470599429399,26.189192793819444,329.8923918341732,0.1809364307751141
0.33545651513987873,26.46113998928358,331.39539039725497,0.18175176851386013
0.3368625499362172,26.733857175983882,332.8958830138069,0.18256327703579092
0.33826521990618025,27.007344070680084,334.39392193563555,0.1833710065024469
0.3396645792217879,27.281600376765034,335.88955808507933,0.18417500594485361
0.34106068070085466,27.55662578503969,337.38284110067485,0.1849753233029304
0.3424535758530052,27.83241997446791,338.87381938093205,0.1857720054446899
0.3438433149236953,28.10898261286806,340.3625401262248,0.18656509822181233
0.34522994693632286,28.38631335758837,341.8490493788321,0.18735464648213285
0.34661351973264976,28.66441185613806,343.3333920613938,0.1881406941148289
0.3479940800113961,28.94327774677844,344.81561201360773,0.18892328405863681
0.34937167336544084,29.222910659092605,346.295752027622,0.1897024583545631
0.35074634431732193,29.503310214524387,347.7738538817777,0.19047825815481434
0.35211813635342265,29.784476026890104,349.2499583731218,0.19125072376384783
0.353487091956651,30.06640770285902,350.72410534846625,0.19201989463827446
0.3548532526379618,30.349104842404554,352.19633373437426,0.19278580944946508
0.35621665896651167,30.63256703925779,353.6666815657977,0.19354850605833962
0.35757735059874984,30.91679388130084,355.1351860137596,0.19430802158896138
0.3589353663062062,31.20178495097061,356.6018834117324,0.19506439240504284
0.3602907440024162,31.487539825626794,358.06680928125155,0.19581765416632596
0.361643520768617,31.774058077906655,359.5299983563106,0.19656784181611592
0.362993732878646,32.06133927605678,360.9914846070416,0.19731498963200358
0.36434141582278023,32.349382984262476,362.45130126234443,0.19805913121831906
0.3656866043307177,32.63818876293591,363.90948083173316,0.19880029954089565
0.3670293323937462,32.92775616901668,365.3660551263871,0.19953852693951998
0.36836963328601596,33.21808475623623,366.8210552793528,0.20027384513491528
0.3697075395851602,33.50917407538293,368.27451176514904,0.20100628526636516
0.3710430831920307,33.80102367454877,369.72645441848,0.2017358778855745
0.37237629534983596,34.09363309936253,371.1769124524234,0.20246265298250868
0.3737072066625306,34.387001893211846,372.62591447589614,0.2031866399974213
0.3750358471126004,34.681129597457456,374.07348851053416,0.20390786784320433
0.3763622460781831,34.976015751640354,375.5196620069372,0.20462636489768643
0.3776864323496077,35.27165989365717,376.9644618603903,0.20534215903904876
0.3790084341454359,35.56806155996423,378.4079144260697,0.20605527765950082
0.38032827912773526,35.865220285735305,379.8500455335394,0.20676574764341218
0.3816459944171557,36.16313560502931,381.29088050107856,0.20747359542871563
0.38296160660720635,36.4618070509544,382.7304441492041,0.20817884697892894
0.3842751417782051,36.761234155806704,384.16876081392564,0.20888152781549996
0.3855866255107392,37.06141645122105,385.6058543595047,0.20958166302531178
0.3868960828986336,37.362353468302636,387.0417481907567,0.21027927725739157
0.3882035385615661,37.664044737749784,388.4764652650306,0.21097439475451374
0.3895090166572281,37.96648978998688,389.91002810372964,0.2116670393460922
0.39081254089308254,38.26968815526951,391.34245880347066,0.21235723447151225
0.39211413453775973,38.57363936380387,392.77377904688404,0.2130450030653098
0.3934138204331889,38.87834294593961,394.20401011427185,0.21373036830471184
0.39471162100047585,39.18379843217759,395.6331728891308,0.21441335174340026
0.3960075582585784,39.49000535300487,397.0612878751496,0.215093975671659
0.39730165382758453,39.79696323940241,398.48837520030145,0.21577226168286617
0.3985939289405354,40.10467162278247,399.9144546276577,0.21644823065950097
0.3998844044496004,40.413130033161586,401.3395455578966,0.2171219045126749
0.401173100846953,40.72233800632955,402.7636670617217,0.21779330282419157
0.40246003825771215,41.03229507396202,404.18683785537405,0.21846244615156454
0.4037452364580794,41.34300076991186,405.6090763289572,0.2191293544250783
0.4050287148814751,41.654454628818506,407.0304005496386,0.2197940472703269
0.40631049262658425,41.96665618617064,408.4508282692672,0.2204565440064043
0.40759058846519064,42.27960497836165,409.87037693180054,0.22111686365598093
0.40886902084981086,42.59330054275257,411.2890636805371,0.22177502495636067
0.4101458079210198,42.90774241771941,412.7069053650492,0.22243104636316008
0.4114209675146174,43.22293014270683,414.12391854796977,0.22308494604431053
0.41269451716861233,43.53886325827013,415.5401195116177,0.22373674191373227
0.41396647412992266,43.85554130612928,416.95552426432147,0.2243864516052092
0.4152368553609875,44.17296382920671,418.37014854669974,0.22503409249795214
0.4165056775461058,44.49113037166593,419.7840078376519,0.2256796817206719
0.41777295709760714,44.810040478950306,421.1971173601968,0.22632323614455413
0.4190387101619394,45.129693697824685,422.6094920872452,0.22696477240503396
0.4203029526254399,45.45008957640202,424.02114674705103,0.22760430689335778
0.4215657001200731,45.77122766418059,425.43209582864745,0.22824185576457875
0.42282696802893455,46.09310751206657,426.8423535870578,0.22887743495757684
0.42408677149163015,46.415728672417735,428.25193404836875,0.22951106016104922
0.425345125409531,46.73909069904671,429.66085101473226,0.23014274687118583
0.42660204445083627,47.06319314727219,431.0691180691221,0.230772510349955
0.42785754305552676,47.38803557392194,432.4767485800402,0.23140036565208857
0.4291116354402206,47.71361753736843,433.883755706105,0.23202632762700345
0.43036433560280035,48.03993859753799,435.29015240042384,0.2326504109186043
0.43161565732703056,48.366998315939156,436.69595141496154,0.23327262996880155
0.4328656141869918,48.694796255675776,438.10116530473704,0.23389299901874588
0.4341142195533605,49.02333198225245,439.50580643531805,0.23451153216496923
0.43536148658784046,49.352605059662125,440.90988696973733,0.23512824321100773
0.43660742826684357,49.68261505825051,442.3134189065291,0.23574314588625692
0.4378520573659119,50.013361546881335,443.7164140493461,0.23635625367536903
0.4390953864734312,50.34484409687132,445.1188840277596,0.2369675799087346
0.4403374279924245,50.677062281219655,446.5208402973737,0.2375771377282183
0.44157819414431504,51.01001567461607,447.922294143397,0.2381849401189821
0.44281769697246615,51.34370385345113,449.3232566839689,0.23879099988427757
0.44405594834576645,51.67812639582506,450.72373887356565,0.23939532966759436
0.4452929599620309,52.01328288155442,452.1237515062044,0.23999794195526736
0.4465287433513299,52.34917289218095,453.52330521858227,0.24059884906735485
0.44776330987928703,52.68579601097825,454.92241049320086,0.24119806316778272
0.4489966707502383,53.02315182295167,456.32107766134783,0.2417955962737093
0.45022883701034755,53.361239914853314,457.71931690603174,0.24239146023994917
0.451459819550645,53.70005987517547,459.1171382648649,0.24298566679142627
0.4526896291099455,54.039611294165766,460.51455163279724,0.2435782274842187
0.45391827627779613,54.37989376381822,461.91156676492557,0.2441691537490197
0.4551457714972465,54.72090687788487,463.3081932790887,0.24475845687185813
0.45637212506758906,55.062650231871025,464.7044406584594,0.2453461479970134
0.45759734714709294,55.40512342304362,466.1003182541279,0.24593223813638992
0.4588214477555828,55.74832605042628,467.49583528753254,0.246516738166899
0.4600444367770124,56.09225771480107,468.8910008528904,0.24709965883717377
0.46126632396197637,56.436918018714074,470.2858239195629,0.2476810107625669
0.4624871189301242,56.78230656646372,471.6803133343398,0.2482608044401369
0.46370683117255684,57.128422964111685,473.0744778236901,0.24883905023149763
0.46492547005417983,57.47526681947476,474.46832599599423,0.2494157583815568
0.4661430448159521,57.822837742122815,475.8618663436588,0.24999093901727942
0.4673595645771217,58.17113534338166,477.2551072452211,0.2505646021468328
0.46857503833738806,58.520159236327835,478.64805696739154,0.25113675765519994
0.46978947497905804,58.86990903578479,480.04072366709124,0.25170741532141655
0.47100288326909384,59.22038435832259,481.433115393375,0.25227658480824694
0.4722152718611562,59.571584822253605,482.82524008936275,0.25284427566463374
0.47342664929759887,59.923510047626664,484.2171055941205,0.2534104973420386
0.47463702401137825,60.276159656228415,485.60871964444834,0.2539752591671647
0.47584640432801734,60.62953327157528,487.00008987675227,0.2545385703793244
0.4770547984673781,60.98363051890859,488.3912238286937,0.2551004401023055
0.4782622145455549,61.33845102519507,489.78212894098664,0.25566087735833876
0.47946866057662546,61.693994419116216,491.17281255904686,0.2562198910808429
0.48067414447435386,62.05026033106725,492.5632819345827,0.2567774900896514
0.48187867405395113,62.4072483931502,493.9535442272716,0.25733368311305493
0.4830822570337217,62.76495823917015,495.34360650630407,0.25788847878849236
0.4842849010366644,63.123389504627575,496.73347575188365,0.25844188565163706
0.48548661359210543,63.48254182671435,498.1231588567767,0.25899391215274803
0.4866874021372368,63.842414844310035,499.5126626277512,0.25954456663915154
0.4878872740186678,64.20300819796846,500.9019937870498,0.26009385738704116
0.48908623649387695,64.56432152992156,502.29115897373634,0.2606417925633235
0.4902842967327467,64.92635448406752,503.680164745165,0.26118838025979346
0.49148146181893365,65.28910670596127,505.06901757825403,0.2617336284811922
0.4926777387513147,65.65257784281724,506.4577238708506,0.26227754514606405
0.49387313444533737,66.01676754349387,507.84628994300067,0.26282013809061827
0.4950676557343889,66.38167545849396,509.2347220382394,0.2633614150643998
0.49626130937111074,66.74730123995073,510.62302632483113,0.26390138374753985
0.49745410202867174,67.11364454162806,512.0112088969536,0.26444005172420715
0.4986460403020821,67.48070501890805,513.3992757759557,0.26497742651533207
0.499837130709394,67.84848232878905,514.7872329114656,0.2655135155561368
0.5010273796929269,68.21697612987214,516.1750861825552,0.2660483262089294
0.5022167936204796,68.5861860823622,517.5628413988768,0.2665818657577555
0.5034053787864837,68.95611184805276,518.9505043017492,0.26711414141911005
0.5045931414131372,69.32675309032257,520.3380805652173,0.2676451603248478
0.5057800876515787,69.69810947412878,521.725575797171,0.26817492955131444
0.5069662235829179,70.0701806659985,523.1129955402926,0.26870345608915197
0.5081515552193749,70.44296633402082,524.5003452731469,0.2692307468670574
0.509336088505307,70.81646614783945,525.8876304111369,0.26975680874733804
0.5105198293182498,71.19067977864796,527.2748563074775,0.2702816485115601
0.5117027834699738,71.56560689917885,528.6620282542065,0.2708052728919894
0.5128849567074047,71.94124718369447,530.0491514830272,0.2713276885418702
0.514066354713689,72.31760030798692,531.4362311663245,0.2718489020558499
0.5152469831090973,72.69466594936289,532.8232724180067,0.27236891996227447
0.516426847451984,73.07244378663803,534.21028029441,0.27288774872619587
0.5176059532397216,73.45093350013113,535.5972597951749,0.27340539474961856
0.5187843059096072,73.83013477165588,536.9842158640996,0.27392186437778393
0.5199619108397192,74.21004728450909,538.3711533899382,0.27443716388940836
0.5211387733498487,74.59067072347185,539.7580772072829,0.27495129950525815
0.522314898702309,74.97200477479106,541.1449920973212,0.27546427738999973
0.523490292102798,75.35404912618044,542.5319027886428,0.2759761036495465
0.5246649587012209,75.73680346681084,543.9188139580115,0.27648678432411866
0.5258389035925002,76.12026748729407,545.3057302311369,0.2769963254113359
0.5270121318173664,76.50444087968808,546.6926561833982,0.2775047328427374
0.5281846483631617,76.88932333748451,548.0795963406118,0.2780120124973081
0.5293564581645691,77.27491455559375,549.4665551797123,0.2785181702023966
0.5305275661044008,77.66121423034873,550.8535371294869,0.27902321172726485
0.5316979770143171,78.04822205948808,552.2405465712592,0.27952714279213103
0.5328676956755646,78.43593774215444,553.6275878395724,0.2800299690610277
0.5340367268196846,78.8243609788824,555.0146652228624,0.28053169615283524
0.5352050751292122,79.21349147159643,556.4017829641034,0.2810323296297708
0.5363727452383583,79.60332892359578,557.7889452614552,0.2815318750040289
0.5375397417337084,79.99387303955277,559.1761562689171,0.2820303377406358
0.5387060691548595,80.38512352550114,560.5634200969248,0.2825277232564443
0.5398717319950885,80.77708008883296,561.9507408129738,0.2830240369169203
0.541036734701991,81.16974243828695,563.3381224422212,0.2835192840418374
0.5422010816781082,81.56311028394327,564.7255689680748,0.2840134699063578
0.543364777281534,81.95718333721426,566.1130843327542,0.28450659972919823
0.5445278258265652,82.35196131083848,567.5006724379158,0.2849986786989948
0.5456902315842327,82.74744391887168,568.8883371451298,0.2854897119461779
0.5468519987829542,83.14363087668369,570.2760822765084,0.2859797045597748
0.5480131316090631,83.54052190094055,571.6639116151946,0.28646866158654843
0.5491736342074175,83.93811670961153,573.0518289059341,0.2869565880305456
0.5503335106819068,84.33641502194814,574.4398378555464,0.2874434888523122
0.5514927650960479,84.73541655848948,575.8279421334845,0.2879293689602932
0.5526514014735118,85.13512104104107,577.2161453723376,0.28841423303584013
0.553809423799451,85.53552819269176,578.6044511693019,0.2888980867195936
0.5549668360169316,85.93663773774077,579.9928630816256,0.28938093358478745
0.5561236420356791,86.33844940180975,581.3813846372493,0.28986277919963
0.5572798457243198,86.74096291171814,582.7700193250827,0.29034362806638014
0.5584354509150331,87.14417799553239,584.1587706005956,0.29082348486176157
0.5595904614031876,87.54809438255222,585.5476418852232,0.2913023542186591
0.5607448809478323,87.95271180330172,586.9366365668309,0.2917802407334354
0.5618987132721466,88.35802998951752,588.3257580001293,0.2922571489553777
0.5630519620639506,88.76404867414591,589.7150095071656,0.29273308341228405
0.5642046309761033,89.17076759133717,591.1043943776773,0.29320804857872895
0.5653567236270043,89.57818647643525,592.4939158695769,0.29368204890866867
0.5665082436009767,89.98630506597334,593.8835772092967,0.2941550887971362
0.5676591944487849,90.39512309766387,595.2733815922917,0.29462717263241245
0.5688095796879596,90.80464031039709,596.6633321833193,0.2950983047390075
0.5699594028033116,91.21485644422674,598.0534321169413,0.2955684894271985
0.5711086672472784,91.62577124037036,599.443684497836,0.2960377309620106
0.5722573764403648,92.03738444119752,600.8340924012123,0.2965060335767712
0.5734055337715414,92.44969579022623,602.2246588731824,0.2969734014697536
0.5745531425986367,92.86270503211527,603.6153869311331,0.29743983881047503
0.5757002062487058,93.27641191265617,605.0062795640615,0.2979053497276221
0.5768467280184464,93.6908161787687,606.3973397329756,0.2983699383268101
0.5779927111745438,94.10591757849097,607.7885703711896,0.29883360867116787
0.5791381589540652,94.52171586097982,609.1799743847401,0.2992963647997211
0.5802830745648105,94.9382107764975,610.5715546526675,0.2997582107170238
0.5814274611856618,95.35540207640535,611.9633140273646,0.30021915039537533
0.5825713219669599,95.77328951316109,613.3552553349241,0.30067918777619096
0.5837146600308469,96.19187284031172,614.7473813754607,0.3011383267748963
0.5848574784715886,96.61115181248621,616.1396949234068,0.3015965712696367
0.5859997803559353,97.03112618538806,617.5321987278561,0.30205392511315904
0.5871415687234397,97.45179571578944,618.924895512855,0.30251039213186304
0.588282846586777,97.87316016152825,620.3177879777033,0.30296597611201476
0.5894236169321065,98.29521928149813,621.7108787972937,0.30342068082186785
0.5905638827193357,98.71797283564122,623.1041706223532,0.3038745100007888
0.5917036468824546,99.14142058494933,624.497666079761,0.3043274673477057
0.5928429123298715,99.56556229144782,625.8913677728582,0.3047795565487598
0.5939816819446689,99.99039771819737,627.2852782816872,0.3052307812552763
0.5951199585849299,100.41592662928564,628.6794001632951,0.305681145090343
0.5962577450840227,100.84214878981805,630.0737359520022,0.3061306516503723
0.5973950442509012,101.26906396591554,631.468288159682,0.30657930432750274
0.5985318588712013,101.69667192471391,632.8630592768529,0.30702710727409277
0.5996681917040241,102.12497243439384,634.2580517694786,0.30747406332085886
0.6008040454878449,102.55396526403031,635.6532680846473,0.3079201762253745
0.6019394229367324,102.98365018374803,637.0487106470184,0.30836544945238653
0.6030743267416968,103.41402696464834,638.4443818600697,0.30880988644120333
0.6042087595710153,103.84509537882117,639.8402841064018,0.3092534906117797
0.6053427240704328,104.27685519932653,641.2364197479146,0.30969626535190437
0.60647622286345,104.70930620019162,642.6327911260896,0.31013821403124314
0.6076092585515774,105.14244815641075,644.0294005622151,0.31057933998804316
0.6087418337145668,105.57628084392744,645.4262503576116,0.311019646548031
0.6098739509106744,106.0108040396461,646.8233427938657,0.311459136996513
0.6110056126769113,106.44601752141031,648.2206801330784,0.31189781461692273
0.6121368215292465,106.88192106801016,649.618264618033,0.3123356826460774
0.6132675799628832,107.31851445916394,651.0160984724777,0.31277274431611035
0.6143978904524744,107.75579747552663,652.414183901305,0.31320900282751063
0.6155277554523448,108.19376989867366,653.8125230907702,0.3136444613578112
0.6166571773967369,108.6324315110999,655.2111182087175,0.31407912306689484
0.6177861587000141,109.07178209621486,656.6099714047683,0.3145129910921393
0.6189147017568903,109.51182143833876,658.0090848105322,0.314946068541319
0.6200428089426524,109.95254932269107,659.4084605398231,0.31537835851059537
0.6211704826133604,110.39396553539201,660.8081006888351,0.31580986407010064
0.622297725106066,110.83606986345472,662.2080073363506,0.31624058826391394
0.62342453873903,111.27886209477798,663.6081825439484,0.31667053412874346
0.6245509258119044,111.72234201814824,665.0086283561564,0.31709970466510323
0.6256768886059544,112.1665094232247,666.409346800677,0.3175281028607974
0.6268024293842553,112.6113641005418,667.8103398885617,0.31795573168374924
0.6279275503918771,113.05690584150041,669.2116096143792,0.3183825940790685
0.6290522538560986,113.50313443836725,670.6131579564221,0.3188086929730071
0.6301765419865776,113.95004968426349,672.014986876859,0.31923403127481736
0.6313004169755457,114.3976513731656,673.417098321916,0.3196586118649089
0.6324238809980219,114.8459392998986,674.8194942220848,0.3200824376149996
0.6335469362119456,115.29491326012715,676.2221764922335,0.3205055113697836
0.6346695847584058,115.74457305035682,677.6251470318286,0.32092783596630065
0.6357918287617851,116.19491846793103,679.0284077250566,0.3213494142031924
0.636913670329972,116.64594931101678,680.4319604410437,0.3217702488817633
0.6380351115544811,117.09766537860514,681.8358070339409,0.32219034276923186
0.6391561545106976,117.55006647051354,683.2399493431734,0.3226096986236551
0.6402768012579749,118.00315238736742,684.6443891935154,0.3230283191783404
0.6413970538398541,118.45692293060571,686.0491283953058,0.32344620715389266
0.6425169142842023,118.91137790247323,687.4541687445695,0.3238633652544545
0.6436363846033829,119.3665171060193,688.8595120231724,0.3242797961570806
0.6447554667944174,119.82234034508431,690.2651599989847,0.32469550253117374
0.6458741628391457,120.2788474243056,691.6711144260173,0.3251104870210899
0.6469924747043841,120.73603814910535,693.0773770445778,0.32552475226832883
0.6481104043420549,121.1939123256935,694.4839495813744,0.3259383008746278
0.6492279536893946,121.65246976105624,695.8908337497346,0.3263511354459501
0.6503451246690437,122.1117102629557,697.2980312496665,0.3267632585601835
0.6514619191892321,122.57163363992387,698.7055437680406,0.32717467278300044
0.6525783391439118,123.03223970125944,700.1133729787114,0.32758538066235965
0.6536943864129121,123.49352825702493,701.5215205426618,0.327995384729504
0.6548100628620728,123.95549911803813,702.9299881081253,0.3284046875005491
0.6559253703433949,124.41815209587311,704.3387773107282,0.3288132914755699
0.6570403106951639,124.88148700284991,705.7478897736021,0.32922119913804626
0.658154885742109,125.34550365203616,707.1573271075317,0.32962841296088846
0.6592690972955167,125.81020185724223,708.567090911058,0.3300349353917573
0.6603829471533867,126.27558143301205,709.9771827706286,0.33044076887146245
0.6614964371005537,126.74164219462621,711.3876042607064,0.33084591582132145
0.6626095689088165,127.20838395809153,712.7983569438902,0.3312503786525246
0.6637223443370592,127.67580654014081,714.2094423710245,0.3316541597518259
0.6648347651314137,128.14390975822866,715.620862081358,0.3320572615058872
0.6659468330253328,128.6126934305274,717.032617602598,0.3324596862674683
0.6670585497397655,129.0821573759177,718.4447104510903,0.33286143639647325
0.6681699169832411,129.55230141399656,719.8571421318779,0.33326251421995257
0.6692809364520241,130.02312536506344,721.2699141388614,0.3336629220582064
0.6703916098302077,130.49462905011646,722.6830279548783,0.33406266222543696
0.6715019387898307,130.9668122908565,724.0964850518028,0.33446173705678955
0.6726119249919373,131.4396749108597,725.5102868940235,0.3348601486718429
0.6737215700827203,131.91321673050274,726.9244349242422,0.3352578995036409
0.6748308757000662,132.3874375751437,728.3389305866652,0.33565499174384467
0.6759398434689994,132.8623372692219,729.7537753104423,0.33605142763255635
0.6770484750030642,133.33791563785792,731.1689705143026,0.3364472093921664
0.6781567719044533,133.81417250685035,732.5845176066766,0.33684233920192785
0.6792647357642476,134.29110770270103,734.0004179860074,0.3372368193562185
0.6803723681620076,134.76872105256624,735.4166730401766,0.33763065193967606
0.6814796706665582,135.24701238418686,736.8332841472336,0.3380238391610677
0.6825866448357153,135.7259815260349,738.250252675361,0.3384163831751183
0.6836932922164705,136.20562830723856,739.6675799829325,0.33880828613100683
0.6847996143450867,136.6859525575829,741.0852674185893,0.33919955016043685
0.6859056127471949,137.16695410750052,742.5033163213373,0.3395901773853279
0.6870112889379005,137.64863278807277,743.9217280206418,0.3399801699172928
0.6881166444218679,138.13098843102404,745.3405038365037,0.3403695298451523
0.6892216806934536,138.61402086871811,746.7596450795927,0.3407582592604657
0.6903263992367563,139.09772993415666,748.1791530512801,0.3411463602354117
0.6914308015257384,139.58211546097561,749.5990290437564,0.34153383482398597
0.6925348890243267,140.06717728343773,751.0192743401327,0.34192068507956613
0.6936386631864884,140.55291523643564,752.4398902144981,0.34230691303702304
0.694742125456327,141.03932915548262,753.8608779320157,0.342692520722008
0.6958452772681789,141.52641887671368,755.2822387490094,0.34307751014672383
0.6969481200467057,142.0141842368813,756.7039739130515,0.3434618833168075
0.6980506552069615,142.50262507335006,758.1260846630186,0.34384564602601614
0.6991528841407856,142.99174122411844,759.5485722135265,0.3442287850168287
0.7002548082855167,143.4815325276998,760.9714378334294,0.3446113251219108
0.7013564289867731,143.97199882334976,762.3946826889966,0.34499325305435213
0.7024577476358496,144.46313995083375,763.8183080008997,0.3453745745654556
0.7035587656011573,144.95495575053434,765.2423149658576,0.34575529160000035
0.7046594842420171,145.44744606343482,766.6667047723635,0.34613540607002385
0.7057599049087679,145.94061073110285,768.0914786008121,0.34651491990222216
0.7068600289428122,146.43444959570127,769.516637623511,0.34689383499012677
0.7079598576767288,146.9289624999727,770.9421830048104,0.3472721532265813
0.7090593924343441,147.42414928724497,772.368115901161,0.34764987649956564
0.7101586345307878,147.92000980142504,773.7944374611535,0.3480270066737324
0.7112575852726084,148.41654388699635,775.2211488256448,0.34840354561313097
0.7123562459578194,148.91375138901512,776.6482511277864,0.3487794951695004
0.7134546178759814,149.4116321531078,778.0757454931037,0.34915485718006123
0.7145527023082908,149.91018602546828,779.5036330395839,0.34952963347993277
0.7156505005276371,150.40941285285714,780.9319148777174,0.3499038258864255
0.7167480137986803,150.90931248259236,782.3605921105793,0.3502774362097301
0.7178452433779422,151.409884762556,783.789665833912,0.3506504662545219
0.7189421905138355,151.91112954118105,785.2191371361438,0.35102291780754497
0.7200388564467853,152.4130466674574,786.6490070985134,0.3513947926532829
0.7211352424092596,152.91563599092316,788.079276795087,0.3517660925646209
0.7222313496258557,153.4188973616661,789.5099472928425,0.3521368192987157
0.7233271793133761,153.9228306303162,790.9410196517447,0.35250697461439046
0.7244227326808705,154.42743564804687,792.3724949247734,0.35287656025062536
0.7255180109297308,154.93271226656887,793.804374158019,0.3532455779449496
0.7266130152537428,155.438660338133,795.2366583907262,0.3536140294217978
0.7277077468391515,155.94527971552193,796.6693486553555,0.35398191639479815
0.7288022068647338,156.45257025204882,798.1024459776523,0.354349240573804
0.7298963965018496,156.9605318015558,799.5359513766887,0.35471600365841327
0.7309903169144172,157.46916421829238,800.9698658645909,0.35508220731954737
0.7320839692594909,157.97846735750517,802.404190448347,0.35544785326748135
0.733177354686268,158.48844107425117,803.8389261263319,0.35581294639183264
0.7342704743267118,158.9990852249192,805.274073879797,0.35617747661068055
0.7353633293436466,159.51039966503637,806.7096347271104,0.35654146018071925
0.7364559208455843,160.02238425226906,808.1456096259992,0.3569048930422914
0.7375482499524785,160.5350388440585,809.5819995488706,0.3572677752343483
0.7386403177825781,161.04836329827623,811.0188054681311,0.3576301095959311
0.7397321254433415,161.5623574734042,812.4560283454462,0.35799189774421186
0.740823674035424,162.07702122842483,813.8936691363792,0.35835314129232376
0.7419149646527341,162.59235442282298,815.3317287904392,0.3587138418433546
0.7430059983824877,163.1083569165805,816.7702082511311,0.3590740009903062
0.7440967763052698,163.62502857017398,818.2091084560151,0.3594336203241103
0.7451872994950747,164.14236924457376,819.6484303367375,0.35979270141746117
0.7462775690193874,164.6603788012396,821.088174819116,0.360151245847669
0.747367585939206,165.1790571021213,822.528342823147,0.36050925517210375
0.7484573513091268,165.69840400965384,823.9689352630959,0.3608667314551181
0.7495468661757547,166.21841938680444,825.4099530456267,0.3612236752880294
0.7506361315824631,166.73910309698417,826.8513970754638,0.36158008904257527
0.7517251485636647,167.26045500408355,828.2932682484033,0.36193597406850414
0.7528139181481653,167.78247497248807,829.7355674554606,0.3622913256207248
0.7539024413781373,168.30516286594525,831.1782956040345,0.36264616045204195
0.7549907192421987,168.82851855139123,832.6214535428738,0.3630004671430987
0.7560787527631586,169.35254189392626,834.0650421604291,0.36335425095089036
0.7571665429461256,169.8772327597863,835.5090623266634,0.36370751336915147
0.7582540907902465,170.4025910156714,836.953514906206,0.36406025588431185
0.7593413972887544,170.9286165287449,838.3984007584004,0.36441247997256426
0.7604284634290228,171.45530916662875,839.8437207373526,0.36476418710556785
0.7615152901926084,171.98266879740433,841.2894756919719,0.36511537875060796
0.7626018785552949,172.51069528961068,842.735666466004,0.36546605636213814
0.7636882294871353,173.03938851223614,844.1822938980782,0.3658162213905098
0.7647743439525182,173.56874833472585,845.6293588217646,0.36616587527637007
0.7658602229101965,174.09877462697148,847.0768620656034,0.36651501945931225
0.7669458673133228,174.62946725931184,848.5248044531303,0.366863655363275
0.7680312781095203,175.1608261025307,849.973186802951,0.3672117844127771
0.7691164562409115,175.6928510278578,851.4220099287608,0.3675594080222413
0.7702014026441537,176.22554190695953,852.8712746393772,0.3679065276005069
0.7712861182505008,176.75889861194605,854.3209817388002,0.3682531445453524
0.7723706039858405,177.2929210153614,855.7711320262463,0.36859926025458023
0.7734548607707163,177.82760899018268,857.2217262961642,0.36894487611228965
0.7745388895204083,178.36296240982344,858.6727653383159,0.3692899935037437
0.7756226911449325,178.8989811481253,860.1242499377664,0.3696346138014182
0.7767062665491133,179.43566507936075,861.5761808749588,0.36997873837195494
0.7777896166326125,179.97301407822732,863.0285589257385,0.3703223685773898
0.7788727422899666,180.51102801984706,864.4813848613862,0.37066550577235546
0.7799556444106321,181.04970677976496,865.9346594486599,0.3710081513070914
0.7810383238790204,181.58905023394811,867.3883834498254,0.37135030652171075
0.7821207815745368,182.12905825877897,868.8425576226944,0.3716919727501852
0.783203018371638,182.669730731061,870.2971827206795,0.37203315132636167
0.7842850351398337,183.2110675280101,871.7522594927874,0.37237384357035935
0.7853668327437526,183.75306852725427,873.2077886836871,0.3727140507976784
0.7864484120431817,184.29573360683435,874.6637710337452,0.37305377432562253
0.7875297738930721,184.8390626451997,876.1202072790226,0.37339301545022685
0.7886109191436234,185.383055521206,877.5770981513662,0.3737317754761334
0.7896918486402802,185.92771211411647,879.0344443783938,0.37407005569152757
0.790772563223785,186.47303230359293,880.4922466835485,0.37440785743333294
0.7918530637311145,187.0190159715603,881.9505057909033,0.3747451818169744
0.7929333509917731,187.5656629943821,883.4092224051407,0.3750820303139633
0.7940134258336508,188.11297325523455,884.8683972432269,0.37541840411150884
0.7950932890790355,188.6609466353734,886.3280310122099,0.375754304469404
0.7961729415456912,189.2095830164469,887.7881244151271,0.3760897326513063
0.7972523840468693,189.75888228049604,889.2486781510048,0.376424689901291
0.7983316173913754,190.30884430995064,890.7096929149376,0.37675917747455656
0.7994106423835744,190.85946898763453,892.1711693980714,0.37709319660309004
0.800489459823449,191.41075619675456,893.6331082876777,0.3774267485251905
0.8015680705066159,191.96270582090654,895.0955102671578,0.3777598344710425
0.8026464752243581,192.5153177440691,896.5583760160704,0.37809245565908856
0.803724674763677,193.06859185060424,898.0217062101909,0.3784246133126847
0.8048026699072933,193.62252802525458,899.4855015214981,0.37875630842719615
0.8058804614343311,194.17712615314818,900.9497626190798,0.3790875428194077
0.8069580501179253,194.73238611977573,902.4144901659095,0.3794183171097623
0.8080354367287409,195.2883078110099,903.8796848235341,0.3797486326774982
0.809112622032769,195.8448911131003,905.3453472491394,0.38007849071606903
0.8101896067918879,196.40213591267033,906.811478096271,0.3804078927708267
0.8112663917628274,196.96004209670858,908.2780780134666,0.38073683896853766
0.8123429777013739,197.51860955258095,909.7451476497687,0.3810653315048562
0.8134193653562917,198.0778381680113,911.2126876467081,0.3813933712188954
0.8144955554733281,198.63772783109246,912.6806986435741,0.38172095927596217
0.8155715487942625,199.19827843027932,914.1491812761498,0.3820480968322042
0.8166473460569538,199.75948985438976,915.6181361767599,0.382374785045559
0.8177229479953485,200.32136199260265,917.08756397427,0.38270102506189296
0.8187983553395285,200.883894734456,918.5574652941381,0.3830268180266017
0.8198735688157198,201.44708796984332,920.0278407584175,0.3833521650786498
0.8209485891463277,202.01094158901316,921.4986909857904,0.3836770673497682
0.8220234170499812,202.57545548257096,922.9700165916108,0.38400152596919485
0.8230980532415361,203.14062954147226,924.4418181879062,0.38432554196259217
0.8241724984324118,203.70646365702927,925.914096383801,0.3846491167271812
0.82524675332948,204.2729577208963,927.3868517840658,0.38497225111660416
0.8263208186367208,204.8401116250799,928.8600849912349,0.3852949463185666
0.8273946950542013,205.40792526192703,930.3337966043056,0.38561720344042355
0.8284683832783716,205.97639852413684,931.8079872190862,0.3859390235813554
0.8295418840020657,206.54553130474753,933.282657428202,0.3862604078354494
0.8306151979145432,207.1153234971395,934.7578078211326,0.3865813572962673
0.8316883257015074,207.6857749950364,936.2334389842249,0.3869018730456403
0.8327612680451386,208.25688569249877,937.7095515007311,0.3872219561645068
0.8338340256241074,208.82865548392226,939.1861459508159,0.3875416077340287
0.834906599113607,209.4010842640441,940.6632229115811,0.38786082881995615
0.8359789891853782,209.97417192793048,942.1407829571004,0.38817962049274773
0.8370511965077343,210.5479183709849,943.6188266584315,0.38849798381486406
0.8381232217455759,211.12232348894028,945.0973545836347,0.38881591984610997
0.8391950655604218,211.69738717786126,946.5763672977967,0.38913343116893434
0.8402667286060745,212.27310933396956,948.0558653568014,0.3894505144656935
0.8413382115454449,212.84948985431208,949.5358493314876,0.38976717494472657
0.8424095150262674,213.42652863577928,951.0163197727171,0.3900834123220222
0.8434806396967609,214.00422557574132,952.4972772339001,0.3903992276335958
0.8445515862018856,214.58258057189423,953.9787222655889,0.3907146219081546
0.8456223551833567,215.16159352225256,955.460655415494,0.39102959617601396
0.8466929472796695,215.74126432515428,956.9430772284986,0.3913441514585806
0.8477633631261179,216.32159287925396,958.4259882466823,0.39165828877447795
0.8488336033548276,216.90257908352655,959.9093890093485,0.391972009143129
0.8499036685947546,217.48422283726308,961.3932800530177,0.3922853135675218
0.8509735594717368,218.0665240400671,962.8776619114882,0.39259820305986004
0.8520432766084927,218.64948259185942,964.3625351158198,0.3929106786174906
0.85311282062466,219.23309839287214,965.8479001943823,0.39322274124303763
0.854182192136793,219.81737134364764,967.3337576728397,0.3935343852581154
0.8552513917771004,220.40230134547258,968.8201081004937,0.393845631172973
0.8563204201200457,220.9878882986739,970.3069519470467,0.3941564609379799
0.8573892777904506,221.57413210512533,971.7942897546177,0.3944668817199838
0.8584579653928056,222.16103266660102,973.2821220383233,0.39477689450174297
0.8595264835286275,222.74858988518224,974.770449310675,0.3950865092204125
0.8605948327715961,223.33680366272463,976.2592720464932,0.39539570060515816
0.8616630137652148,223.925673902825,977.7485908205696,0.39570449514918843
0.8627310270795208,224.51520050818365,979.2384061059289,0.3960128853391086
0.863798873304925,225.10538338197713,980.7287184054595,0.39632087274897704
0.8648665530272656,225.696222427803,982.2195282175385,0.39662845780486927
0.865934066831078,226.2877175495398,983.7108360400039,0.3969356415868359
0.8670014152976853,226.8798686513674,985.202642367751,0.3972424250428451
0.8680685990055939,227.47267563775569,986.6949476932065,0.39754880911799867
0.8691356185305228,228.06613841347513,988.1877525063717,0.39785479474655283
0.8702024744454147,228.66025688358144,989.6810572948305,0.3981603828645837
0.8712691673204661,229.25503095342575,991.1748625437735,0.39846557440696667
0.8723356977231277,229.8504605286496,992.6691687359961,0.398770370297081
0.8734020662181431,230.44654551518278,994.1639763519408,0.3990747714609817
0.8744682733675457,231.04328581924034,995.659285869686,0.3993787788203296
0.8755343197306853,231.6406813473269,997.1550977649778,0.39968239328420513
0.8766002058642731,232.23873200623098,998.6514125112689,0.39998561577695907
0.8776659323223367,232.83743770302698,1000.1482305796712,0.40028844720045564
0.8787314996562932,233.43679834506835,1001.6455524390284,0.40059088846280855
0.8797969084149492,234.03681383999475,1003.143378555915,0.40089294182130863
0.8808621591407033,234.63748409578076,1004.6417093897209,0.40119460274983404
0.881927252388612,235.2388090204575,1006.1405454173124,0.4014958802805641
0.8829921886883235,235.84078852266882,1007.639887083759,0.4017967698848656
0.8840569685821591,236.44342251111314,1009.1397348516169,0.40209727379997695
0.8851215926061259,237.04671089482153,1010.640089176348,0.40239739291302307
0.886186061293706,237.65065358309815,1012.1409505112205,0.4026971281098018
0.8872503751758852,238.25525048552564,1013.6423193073313,0.40299648025858376
0.888314534781185,238.86050151195357,1015.1441960136478,0.40329545024622543
0.8893785406356403,239.46640657250921,1016.6465810769698,0.40359403893280704
0.8904423932628565,240.07296557758605,1018.1494749420049,0.4038922471902695
0.8915060931840066,240.68017843784983,1019.6528780513439,0.4041900758844681
0.8925696409178395,241.28804506423538,1021.1567908454801,0.40448752587541814
0.8936330369807053,241.89656536794294,1022.6612137628262,0.4047845980172794
0.8946962818865781,242.5057392604401,1024.1661472397445,0.4050812931685507
0.8957593761470569,243.11556665346154,1025.6715917105355,0.40537761217811424
0.8968223202713829,243.7260474590036,1027.177547607463,0.40567355589576437
0.8978851147664634,244.337181589329,1028.6840153607677,0.4059691251658772
0.8989477601368732,244.94896895696107,1030.190995398676,0.40626432087885783
0.9000102568848015,245.56140947468757,1031.6984881472433,0.40655914366716295
0.9010726055104784,246.1745030555415,1033.2064940312675,0.4068535946785952
0.9021348065113436,246.78824961284133,1034.71501347248,0.4071476745350733
0.9031968603829094,247.4026490601439,1036.2240468913842,0.4074413841185615
0.9042587676183537,248.01770131127032,1037.7335947063589,0.4077347242528435
0.905320528708617,248.63340628029624,1039.2436573338532,0.40802769576282444
0.9063821441424125,249.249763881553,1040.7542351883894,0.40832029946554976
0.9074436144062468,249.8667740296261,1042.2653286825916,0.4086125361797257
0.9085049399844304,250.48443663935575,1043.7769382271847,0.4089044067169405
0.9095661213590891,251.10275162583235,1045.2890642310128,0.4091959118840137
0.9106271590101929,251.72171890439864,1046.801707101066,0.40948705249602024
0.9116880534155327,252.3413383906467,1048.3148672424459,0.40977782934951323
0.912748805050785,252.96161000042065,1049.8285450584433,0.4100682432503094
0.9138094143894807,253.58253364981113,1051.342740950495,0.4103582949943725
0.9148698819030363,254.20410925515395,1052.8574553182193,0.4106479853752835
0.9159302080607836,254.82633673303653,1054.372688559444,0.410937315189868
0.9169903933299408,255.44921600028698,1055.888441070171,0.4112262852213751
0.9180504381756779,256.0727469739825,1057.4047132446499,0.411514896264883
0.9191103430610706,256.6969295714408,1058.921505475317,0.41180314909219806
0.9201701084471741,257.3217637102216,1060.4388181528868,0.4120910444942191
0.9212297347929894,257.947249308131,1061.9566516662967,0.412378583241911
0.9222892225554983,258.5733862832111,1063.475006402757,0.4126657661151086
0.9233485721896628,259.2001745537467,1064.9938827477376,0.41295259388079286
0.9244077841484596,259.8276140382617,1066.5132810850105,0.4132390674837771
0.9254668588823629,260.45570465551725,1068.0332017959927,0.41352518709872366
0.9265257968416014,261.084446324517,1069.553645262595,0.41381095413179464
0.9275845984725307,261.71383896447577,1071.0746118626196,0.41409636924166787
0.9286432642199252,262.3438824948882,1072.5961019726783,0.4143814329624579
0.9297017945272094,262.9745768354491,1074.11811596846,0.41466614615658487
0.9307601898355923,263.6059219060989,1075.640654223636,0.41495050956647256
0.9318184505843908,264.2379176270092,1077.1637171102693,0.41523452395254024
0.9328765772109879,264.87056391858397,1078.687304998754,0.4155181900503082
0.9339345701509031,265.5038607014571,1080.2114182579026,0.4158015086234273
0.9349924298377239,266.1378078964949,1081.7360572548523,0.4160844803718013
0.9360501567032812,266.77240542479063,1083.2612223552874,0.4163671060881311
0.9371077511773968,267.4076532076675,1084.7869139231088,0.41664938647974703
0.9381652136881296,268.04355116667716,1086.313132320746,0.41693132227973334
0.9392225446616977,268.6800992235961,1087.8398779090562,0.4172129142257229
0.9402797445224798,269.31729730042883,1089.3671510473177,0.41749416304477766
0.9413368136930401,269.955145319403,1090.894952093259,0.41777506950108895
0.9423937525940368,270.5936432029758,1092.4232814029406,0.4180556341626418
0.9434505616447494,271.23279087381144,1093.9521393314214,0.41833585798370665
0.9445072412620537,271.8725882548211,1095.4815262314432,0.4186157415280634
0.9455637918614653,272.51303526912307,1097.0114424547658,0.41889528554967526
0.9466202138566311,273.15413184005746,1098.5418883515085,0.4191744915867717
0.9476765076571916,273.79587789121973,1100.0728642673687,0.4194533571211983
0.9487326736798847,274.438273346297,1101.604370558047,0.4197318875148378
0.9497887123269797,275.08131812937785,1103.1364075612116,0.4200100806273559
0.9508446240068122,275.72501216465645,1104.6689756231904,0.4202879376799967
0.9519004091245931,276.3693553765656,1106.202075087015,0.4205654594517582
0.9529560680836157,277.01434768975537,1107.735706293987,0.4208426466408867
0.9540116012854853,277.65998902909354,1109.2698695839758,0.4211194999409317
0.955067009130132,278.30627931966086,1110.8045652954258,0.42139602005017446
0.9561222920158008,278.9532184867522,1112.3397937653442,0.4216722076534899
0.9571774503390965,279.6008064558768,1113.8755553293522,0.4219480634440814
0.9582324844949527,280.2490431527537,1115.4118503216453,0.42222358810802824
0.959287394876672,280.897928503317,1116.9486790750339,0.42249878232544813
0.9603421818759242,281.5474624337075,1118.4860419209465,0.42277364677993456
0.961396845882757,282.1976448702787,1120.0239391894336,0.42304818215351775
0.9624513872855994,282.8484757395942,1121.5623712091683,0.4233223883904371
0.96350580647346,283.4999549684252,1123.1013383101242,0.42359626833799136
0.9645601038272482,284.1520824837501,1124.640840813023,0.42386982050996985
0.9656142797327621,284.8048582127534,1126.1808790450866,0.4241430462911993
0.9666683345720741,285.4582820828264,1127.7214533296037,0.42441594635032015
0.9677222687256871,286.1123540215662,1129.2625639885325,0.4246885213506934
0.9687760825725515,286.76707395677494,1130.804211342519,0.424960771957255
0.969829776490065,287.4224418164595,1132.346395710893,0.4252326988293839
0.9708833508540872,288.0784575288298,1133.8891174116845,0.42550430262709565
0.9719368060389364,288.73512102229574,1135.4323767616174,0.425775584005082
0.9729901424174248,289.3924322254748,1136.9761740761464,0.42604654361774646
0.9740433603608366,290.05039106717976,1138.5205096694315,0.42631718211554426
0.9750964602389602,290.7089974764268,1140.0653838543724,0.426587500150131
0.9761494424200835,291.36825138243285,1141.6107969425993,0.42685749836927206
0.9772023072710003,292.0281527146115,1143.1567492444792,0.4271271774159921
0.978255055157029,292.6887014025744,1144.7032410691368,0.42739653793705246
0.9793076864420168,293.3498973761353,1146.2502727244523,0.42766558056778475
0.9803602014883501,294.0117405652998,1147.7978445170802,0.4279343059481136
0.9814126006569622,294.67423090027194,1149.3459567524485,0.4282027147189824
0.9824648843073296,295.3373683114515,1150.894609734751,0.4284708075136038
0.9835170527974922,296.00115272943367,1152.4438037669747,0.42873858496018735
0.9845691064840673,296.6655840850059,1153.9935391509125,0.42900604769057615
0.9856210457222496,297.3306623091513,1155.5438161871587,0.42927319633851163
0.9866728708658049,297.99638733304556,1157.0946351750958,0.4295400315219669
0.9877245822671066,298.6627590880544,1158.6459964129476,0.42980655386747896
0.9887761802771291,299.3297775057376,1160.197900197758,0.4300727639994447
0.9898276652454453,299.9974425178438,1161.7503468253874,0.4303386625361952
0.990879037520257,300.66575405631573,1163.3033365905487,0.43060425009375675
0.991930297448383,301.3347120532806,1164.8568697867938,0.4308695290946221
0.9929814453706134,302.0043164408441,1166.4109466995208,0.4311344948275219
0.9940324816401526,302.6745671519253,1167.9655676336433,0.43139915314364663
0.9950834065952825,303.3454641190204,1169.5207328726249,0.43166350293580275
0.9961342205773839,304.0170072750078,1171.0764427054464,0.43192754480747664
0.9971849239265225,304.6891965529573,1172.6326974199937,0.43219127936721385
0.9982355169814162,305.362031886121,1174.1894973030196,0.432454707215913
0.9992860000794718,306.0355132079369,1175.7468426401804,0.4327178289577201
1.0003363735567739,306.70964045202845,1177.3047337160237,0.4329806451937161
1.0013866377480936,307.3844135522015,1178.8631708139942,0.43324315651645184
1.002436792986915,308.05983244244584,1180.4221542164676,0.4335053635263206
1.0034868396054166,308.73589705693354,1181.9816842047203,0.43376726681434663
1.0045367779344951,309.4126073300182,1183.5417610589618,0.4340288669774843
1.005586608303758,310.0899631962359,1185.1023850583163,0.4342901645998518
1.0066363310415523,310.7679645903022,1186.6635564808628,0.4345511602730319
1.0076859464749486,311.4466114471129,1188.2252756036107,0.4348118545832185
1.008735454929762,312.12590370174394,1189.7875427025199,0.43507224811335826
1.009784856730555,312.80584128944884,1191.3503580525069,0.43533234144699906
1.0108341522006465,313.4864241456613,1192.9137219274496,0.4355921351641089
1.0118833416621125,314.1676522059903,1194.4776346001895,0.43585162984546133
1.0129324254357972,314.8495254062243,1196.0420963425393,0.43611082606706625
1.0139814038413164,315.53204368232645,1197.607107425289,0.4363697244004694
1.0150302771970767,316.21520697043536,1199.1726681182256,0.436628325426091
1.0160790458202575,316.89901520686664,1200.7387786901038,0.43688662970814435
1.0171277100268479,317.5834683281098,1202.305439408699,0.43714463782017016
1.0181762701316284,318.2685662708284,1203.8726505407737,0.4374023503321938
1.0192247264481793,318.9543089718591,1205.4404123520899,0.437659767803159
1.020273079288914,319.6406963682126,1207.0087251074497,0.437916890803443
1.0213213289650482,320.3277283970705,1208.577589070649,0.4381737198938092
1.0223694757866304,321.0154049957878,1210.1470045045185,0.43843025563334426
1.023417520062539,321.70372610188815,1211.7169716709177,0.4386864985830542
1.0244654621004954,322.39269165306985,1213.2874908307438,0.4389424493003923
1.0255133022070546,323.08230158719715,1214.8585622439243,0.4391981083384594
1.0265610406876362,323.7725558423068,1216.4301861694485,0.4394534762503023
1.027608677846512,324.4634543566029,1218.0023628653555,0.4397085535931126
1.028656213986806,325.1549970684581,1219.575092588724,0.43996334091079087
1.029703649410528,325.84718391641394,1221.1483755957192,0.44021783875684345
1.0307509844185472,326.5400148391779,1222.722212141554,0.44047204767216713
1.0317982193106299,327.2334897756251,1224.2966024805373,0.44072596820924603
1.0328453543854115,327.9276086647975,1225.871546866031,0.4409796009052635
1.033892389940432,328.6223714459006,1227.4470455504982,0.4412329463037367
1.0349393262721258,329.3177780583062,1229.0230987854868,0.44148600494662515
1.0359861636758283,330.0138284415508,1230.5997068216323,0.44173877736896316
1.0370329024457932,330.7105225353356,1232.176869908682,0.44199126411016787
1.0380795428751792,331.40786027952373,1233.7545882954742,0.4422434657040852
1.0391260852560755,332.1058416141434,1235.332862229965,0.44249538268425614
1.0401725298794882,332.80446647938214,1236.9116919592173,0.442747015581913
1.0412188770353656,333.5037348155929,1238.4910777294222,0.4429983649249529
1.0422651270125944,334.20364656328746,1240.071019785897,0.44324943124950567
1.0433112800989868,334.9042016631394,1241.651518373063,0.4435002150714592
1.0443573365813315,335.60540005598324,1243.232573734515,0.44375071692324797
1.0454032967453508,336.3072416828111,1244.814186112956,0.44400093732983165
1.0464491608757291,337.0097264847779,1246.3963557502352,0.44425087680666997
1.0474949292561286,337.7128544031953,1247.979082887369,0.44450053587983246
1.048540602169165,338.4166253795323,1249.5623677645042,0.4447499150624693
1.049586179896448,339.12103935541734,1251.146210620969,0.44499901487986077
1.0506316627185475,339.82609627263605,1252.7306116952254,0.44524783583834776
1.0516770509150422,340.53179607312967,1254.315571224933,0.4454963784616066
1.052722344764479,341.23813869899743,1255.9010894468922,0.44574464325379665
1.0537675445444215,341.94512409249313,1257.4871665971075,0.44599263072972833
1.0548126505314237,342.6527521960247,1259.0738029107474,0.4462403413983884
1.055857663001053,343.3610229521583,1260.6609986221752,0.4464877757699358
1.0569025822278801,344.06993630361177,1262.24875396493,0.44673493434595435
1.0579474084855003,344.77949219325615,1263.8370691717612,0.4469818176363893
1.058992142046526,345.4896905641182,1265.4259444746035,0.4472284261401772
1.0600367831826014,346.20053135937553,1267.0153801046065,0.44747476036265305
1.0610813321643981,346.9120145223598,1268.605376292118,0.4477208207990342
1.0621257892616323,347.62413999655223,1270.195933266711,0.4479666079552097
1.0631701547430497,348.33690772558793,1271.787051257155,0.4482121223249725
1.0642144288764457,349.0503176532504,1273.3787304914467,0.44845736440241996
1.065258611928678,349.76436972347676,1274.970971196821,0.4487023346856073
1.0663027041656463,350.4790638803513,1276.563773599722,0.448947033661257
1.067346705852326,351.19440006810856,1278.157137925851,0.4491914618295681
1.068390617252738,351.91037823113174,1279.7510644001143,0.44943561967521467
1.0694344386299888,352.6269983139548,1281.3455532466835,0.4496795076856907
1.0704781702462591,353.3442602612569,1282.940604688973,0.44992312635278864
1.0715218123627988,354.0621640178666,1284.536218949634,0.4501664761574339
1.072565365239954,354.78070952875976,1286.1323962505885,0.4504095575862957
1.0736088291371486,355.4998967390556,1287.729136813,0.45065237111786566
1.0746522043129205,356.2197255940257,1289.3264408573225,0.45089491724334624
1.075695491024872,356.94019603908237,1290.9243086032297,0.45113719643414574
1.0767386895297308,357.6613080197844,1292.522740269698,0.45137920917057933
1.0777818000833292,358.3830614818369,1294.1217360749738,0.4516209559317446
1.078824822940606,359.1054563710885,1295.7212962365727,0.45186243719140246
1.0798677583556158,359.828492633531,1297.3214209712964,0.4521036534242548
1.080910606581538,360.5521702153017,1298.9221104952353,0.4523446051052056
1.0819533678706674,361.27648906267916,1300.5233650237578,0.4525852927071715
1.0829960424744267,362.0014491220859,1302.1251847715237,0.4528257166905985
1.0840386306433947,362.727050340086,1303.7275699525223,0.45306587752940114
1.0850811326272727,363.45329266338484,1305.3305207800247,0.45330577570865427
1.086123548674865,364.1801760388312,1306.9340374665483,0.453545411663124
1.0871658790341936,364.9077004134121,1308.5381202240237,0.4537847858755573
1.088208123952388,365.6358657342564,1310.1427692636325,0.45402389881940286
1.0892502836757088,366.3646719486339,1311.7479847958382,0.45426275093218493
1.0902923584496327,367.09411900395247,1313.3537670305068,0.45450134269838866
1.0913343485187403,367.82420684775985,1314.9601161767444,0.45473967454311637
1.0923762541268662,368.55493542774235,1316.5670324431042,0.4549777469711781
1.0934180755168992,369.28630469172623,1318.1745160373077,0.4552155604147911
1.0944598129309557,370.0183145876725,1319.7825671664898,0.4554531153219296
1.0955014666103615,370.7509650636829,1321.3911860371556,0.455690412158351
1.0965430367955875,371.48425606799435,1323.0003728551058,0.4559274513755266
1.097584523726298,372.21818754898106,1324.6101278254907,0.4561642334210853
1.0986259276413548,372.95275945515357,1326.2204511528228,0.4564007587517832
1.099667248778801,373.6879717351583,1327.831343040942,0.45663702781080795
1.1007084873758912,374.42382433777743,1329.4428036930642,0.4568730410483732
1.1017496436690728,375.16031721192684,1331.0548333117508,0.45710879891197737
1.1027907178940022,375.89745030665915,1332.6674320989255,0.4573443018465989
1.1038317102855437,376.6352235711605,1334.2806002558752,0.45757955029701397
1.104872621077766,377.3736369547486,1335.894337983247,0.45781454469714006
1.1059134505039876,378.1126904068776,1337.5086454810962,0.4580492854938472
1.10695419879673,378.85238387713423,1339.1235229488323,0.4582837731473085
1.107994866187688,379.5927173152364,1340.7389705851688,0.4585180080566723
1.109035452907887,380.33369067103615,1342.3549885883442,0.4587519906964219
1.1100759591874878,381.075303894515,1343.9715771558467,0.4589857214858038
1.111116385255938,381.8175569357891,1345.5887364846192,0.45921920086101997
1.1121567313419125,382.56044974510235,1347.2064667709842,0.45945242925511565
1.1131969976733387,383.303982272831,1348.8247682106655,0.45968540710584604
1.1142371844773753,384.0481544694816,1350.443640998766,0.45991813484306815
1.115277291980437,384.7929662856908,1352.0630853297955,0.4601506128966326
1.1163173204081926,385.5384176722244,1353.6831013976673,0.46038284170040233
1.1173572699855574,386.2845085799778,1355.303689395686,0.46061482167454093
1.118397140936726,387.0312389599744,1356.9248495165912,0.4608465532492458
1.1194369334851477,387.778608763366,1358.5465819525227,0.46107803685032417
1.1204766478535415,388.5266179414331,1360.168886895037,0.4613092729067305
1.121516284263885,389.27526644558327,1361.7917645350917,0.46154026183403285
1.1225558429374503,390.0245542273522,1363.4152150630944,0.4617710040601782
1.1235953240947705,390.7744812384009,1365.0392386688532,0.46200150000222356
1.1246347279556728,391.5250474305183,1366.6638355416205,0.46223175008688766
1.12567405473925,392.2762527556188,1368.2890058700527,0.46246175472412293
1.1267133046639064,393.0280971657436,1369.9147498422722,0.46269151433771144
1.127752477947318,393.7805806130571,1371.5410676458105,0.462921028470872
1.1287915748089472,394.53370304994445,1373.167959470913,0.4631503010198274
1.1298305954576298,395.28746442854003,1374.795425494223,0.46337932718126545
1.1308695401163789,396.0418647016659,1376.4234659113795,0.4636081108424623
1.1319084089975981,396.7969038218894,1378.0520809044422,0.4638366510445934
1.1329472023167666,397.5525817440784,1379.6812706644303,0.464064949744954
1.1339859202847216,398.3088984168683,1381.3110353626812,0.4642930057730615
1.1350245631156493,399.0658537954949,1382.9413751895029,0.4645208200759679
1.136063131021674,399.82344783311265,1384.5722903280189,0.4647483930620084
1.1371016242142455,400.58168048300155,1386.2037809608175,0.46497572513288293
1.1381400429041375,401.3405516985584,1387.8358472699565,0.4652028166990202
1.1391783873014496,402.10006143330736,1389.4684894369543,0.46542966816310605
1.1402166576156052,402.8602096408891,1391.1017076427936,0.46565627992719505
1.1412548540553666,403.62099627506745,1392.7355020679377,0.46588265239485155
1.1422929768288248,404.38242128972524,1394.3698728923152,0.4661087859623085
1.1433310261434244,405.1444846388667,1396.0048202953515,0.46633468103636916
1.1443690022059287,405.90718627661346,1397.6403444559216,0.4665603380119376
1.145406905222465,406.6705261572114,1399.276445552407,0.46678575728638516
1.1464447353984968,407.4345042350193,1400.9131237626618,0.4670109392579708
1.1474824929388439,408.1991204645202,1402.5503792640336,0.46723588431836344
1.148520178047679,408.9643748003098,1404.1882122333614,0.4674605928704102
1.1495577909285215,409.73026719710737,1405.826622846959,0.4676850652966367
1.15059533178427,410.4967976097469,1407.4656112806679,0.4679093019998195
1.1516328008171628,411.2639659931809,1409.1051777097923,0.4681333033623143
1.1526701982288208,412.03177230247695,1410.7453223091647,0.46835706980688074
1.153707524220165,412.800216493053,1412.3860452535048,0.468580601617503
1.1547447789917191,413.5692985195181,1414.0273467154311,0.46880389933430217
1.1557819627430415,414.3390183379828,1415.6692268694949,0.4690269632464923
1.156819075673285,415.1093759037499,1417.3116858881297,0.4692497937615237
1.157856117980938,415.8803711724692,1418.9547239437013,0.46947239126722157
1.1588930898638603,416.65200409990484,1420.5983412080793,0.4696947561447285
1.1599299915193029,417.4242746419344,1422.2425378526584,0.4699168887858231
1.1609668231438934,418.19718275455494,1423.8873140483333,0.4701387895591461
1.1620035849336656,418.9707283938695,1425.5326699655507,0.470360458855756
1.1630402770840356,419.7449115161015,1427.1786057742609,0.4705818970541915
1.164076899789816,420.5197320775869,1428.8251216439442,0.4708031045293978
1.1651134532452236,421.2951900347717,1430.472217743618,0.47102408166587234
1.1661499376438658,422.07128534421764,1432.1198942418157,0.47124482883507907
1.167186353178763,422.8480179625972,1433.7681513066193,0.47146534641609233
1.1682227000423386,423.62538784669664,1435.4169891056404,0.4716856347829432
1.1692589784264265,424.4033949534133,1437.066407806031,0.4719056943128946
1.1702951885222639,425.1820392397555,1438.716407574472,0.47212552537239094
1.171331330520515,425.9613206628423,1440.3669885772088,0.4723451283420628
1.1723674046112504,426.7412391799068,1442.0181509800095,0.4725645035882217
1.1734034109839628,427.5217947482898,1443.6698949482004,0.4727836514807137
1.1744393498275723,428.3029873254435,1445.3222206466612,0.4730025723928634
1.1754752213304123,429.0848168689303,1446.9751282398095,0.47322126668948034
1.1765110256802513,429.8672833364214,1448.628617891627,0.4734397347383103
1.1775467630642864,430.65038668569747,1450.2826897656512,0.4736579769075998
1.1785824336691448,431.43412687464985,1451.937344024974,0.47387599356448246
1.1796180376808836,432.2185038612777,1453.5925808322404,0.47409378506739897
1.1806535752850096,433.0035176036887,1455.248400349679,0.4743113517872259
1.1816890466664511,433.7891680600974,1456.9048027390554,0.4745286940813399
1.1827244520095963,434.57545518882955,1458.561788161727,0.4747458123164732
1.1837597914982634,435.3623789483169,1460.2193567785994,0.4749627068485728
1.1847950653157215,436.1499392970954,1461.8775087501594,0.47517937833918006
1.1858302736439899,436.9381361938126,1463.5362442354242,0.4753958269445787
1.1868654166650219,437.7269695972442,1465.195563393738,0.4756120514900384
1.1879004945637797,438.5164394661524,1466.8554663891202,0.4758280552117776
1.1889355075180017,439.3065457596315,1468.5159533755957,0.47604383662400385
1.189970455709144,440.09728843669564,1470.1770245128084,0.47625939648251747
1.1910053393172078,440.88866745652365,1471.8386799587122,0.47647473513781974
1.1920401585216587,441.6806827783953,1473.5009198708506,0.47668985295120786
1.1930749135014174,442.4733343616994,1475.1637444063358,0.4769047502676863
1.1941096044348845,443.26662216592575,1476.827153721888,0.4771194274438385
1.1951442314999257,444.0605461506733,1478.4911479738114,0.4773338848294327
1.196178794873874,444.85510627563946,1480.1557273179953,0.4775481227736354
1.1972132947335448,445.65030250063,1481.8208919099363,0.47776214162629965
1.1982477312552264,446.446134785552,1483.4866419047203,0.47797594173705327
1.1992821046146818,447.242603090416,1485.1529774570276,0.4781895234537867
1.200316414987158,448.0397073753373,1486.8198987211408,0.47840288712093193
1.2013506625473875,448.8374476005328,1488.4874058509502,0.4786160330844429
1.2023848474695884,449.6358237263211,1490.1554989999472,0.4788289607250146
1.2034189699297186,450.43483571312765,1491.8241783245994,0.4790416732901767
1.2044530300964384,451.2344835214715,1493.493443970846,0.4792541682165812
1.2054870281447014,452.0347671119799,1495.163296094379,0.4794664468153752
1.206520964246683,452.8356864453787,1496.8337348471186,0.47967850942698187
1.2075548385740569,453.63724148249474,1498.5047603806026,0.4798903561600554
1.2085886512985555,454.43943218426074,1500.176372846802,0.4801019882864487
1.2096224025891815,455.24225851169706,1501.848572394031,0.4803134047458827
1.210656092617779,456.04572042594026,1503.5213591751292,0.48052460680707737
1.2116897215534803,456.84981788821847,1505.1947333392977,0.48073559458042814
1.2127232895654632,457.65455085986093,1506.8686950361528,0.4809463683953117
1.2137567968224288,458.4599193022954,1508.543244414957,0.4811569285929314
1.2147902434925844,459.2659231770531,1510.2183816245877,0.4804259455137623
1.2158257067924583,460.0726034031867,1511.8974754238848,0.47553328922100513
1.2168725152648052,460.8801473161535,1513.59566129493,0.4726504611186164
1.2179262985055244,461.688474231127,1515.3058614988195,0.47051444564291406
1.2189854199498669,462.497555275834,1517.0254283520783,0.4687314676494308
1.220049109638987,463.3073779706148,1518.7531184063473,0.46716819704231316
1.2211168902578404,464.11793523957533,1520.4881621745067,0.465759322249701
1.2221884275630834,464.929222588792,1522.2300217798024,0.4644669686823039
1.2232634701259313,465.74123698450074,1523.9782933479883,0.46326682878006364
1.2243418195669937,466.55397630607183,1525.732658804525,0.4621421953035506
1.2254233138971968,467.3674390437604,1527.4928589030126,0.4610809997408417
1.2265078173590886,468.1816241167496,1529.2586767819685,0.4600741886746882
1.227595213829414,468.99653075650076,1531.0299272885413,0.4591147655451745
1.2286854023221003,469.8121584282652,1532.8064497029227,0.4581971919139022
1.2297782938028547,470.6285067762223,1534.5881025859253,0.4573169957988259
1.230873808861209,471.445575583903,1536.3747600143322,0.4564705057983054
1.2319718759643026,472.26336474490574,1538.166308757602,0.4556546648163626
1.2330724301179916,473.0818742407407,1539.9626461135795,0.45486689603708697
1.2341754118208808,473.90110412376004,1541.7636782180405,0.4541050043226002
1.235280766233706,474.7210545037812,1543.5693187025454,0.4533671021845323
1.2363884425103666,475.5417255374783,1545.3794876136612,0.4526515532309896
1.2374983932523098,476.3631174198307,1547.1941105316416,0.4519569283166725
1.2386105740585869,477.1852303771931,1549.0131178437418,0.4512819710416821
1.2397249431510884,478.0080646615903,1550.8364441390465,0.4506255703113234
1.240841461059584,478.8316205460066,1552.6640276999335,0.4499867381936532
1.2419600903549666,479.65589832044145,1554.49581007144,0.44936459200574624
1.243080795421517,480.48089828860964,1556.3317356936298,0.44875833950115024
1.2442035422613882,481.3066207651394,1558.1717515860312,0.4481672667146682
1.2453282983255298,482.1330660731931,1560.0158070747598,0.44759072775395076
1.2464550323668253,482.9602345424372,1561.8638535555144,0.4470281362526262
1.2475837143118076,483.788126507295,1563.715844286563,0.44647895817570754
1.2487143151480053,484.6167423054362,1565.5717342069456,0.4459427055964862
1.249846806824823,485.4460822764789,1567.4314797765774,0.44541893153094353
1.2509811621656495,486.2761467608558,1569.2950388343927,0.44490722534700117
1.2521173547899294,487.10693609882554,1571.1623704726276,0.4444072088765121
1.2532553590436988,487.9384506296151,1573.033434924736,0.44391853302148976
1.2543951499374775,488.7706906906614,1574.9081934651865,0.4434408748227549
1.2555367030905713,489.60365661695766,1576.7866083195438,0.4429739347697764
1.2566799946811538,490.43734874046567,1578.6686425840232,0.4425174346650261
1.25782500140107,491.27176738961094,1580.554260152463,0.44207111550815714
1.258971700415192,492.10691288882964,1582.443425650776,0.44163473576478396
1.2601200693245729,492.94278555817954,1584.336104377467,0.4412080697243747
1.2612700861331227,493.7793857129875,1586.2322622499435,0.4407909062019605
1.2624217292172055,494.61671366354733,1588.131865755321,0.4403830471743738
1.2635749772981089,495.4547697148473,1590.0348819060953,0.43998430672891903
1.2647298094169068,496.29355416634235,1591.941278199479,0.4395945099797388
1.265886204911592,497.1330673117416,1593.851022580586,0.4392134922188392
1.2670441433961321,497.97330943883196,1595.76408340858,0.438841098060807
1.2682036047413707,498.81428082932183,1597.6804294258652,0.43847718071765956
1.2693645690575728,499.6559817587071,1599.6000297298256,0.4381216012735657
1.270527016678345,500.49841249615537,1601.5228537471746,0.4377742281646163
1.271690928146158,501.3415733044087,1603.4488712100763,0.43743493651610793
1.2728562841987356,502.1854644397015,1605.3780521347044,0.4371036077062889
1.274023065756867,503.03008615168875,1607.3103668012875,0.43678012885990364
1.2751912539131638,503.87543868339554,1609.2457857360118,0.43646439244834
1.2763608299216644,504.72152227117226,1611.1842796943176,0.43615629588996624
1.2775317751883524,505.5683371446588,1613.1258196456295,0.4358557411743756
1.2787040712625928,506.41588352676393,1615.0703767594614,0.43556263456498984
1.2798776998291048,507.26416163365377,1617.0179223925643,0.4352768862666939
1.2810526427007212,508.1131716747377,1618.9684280772694,0.43499841013464036
1.2822288818118777,508.9629138526773,1620.9218655109294,0.4347271234336797
1.283406399212572,509.81338836339074,1622.8782065461885,0.43446294679446534
1.2845851770619459,510.6645953960772,1624.8374231812704,0.434205803426845
1.2857651976248172,511.516535133223,1626.7994875535614,0.4339556196678829
1.2869464432660183,512.369207750628,1628.7643719305804,0.43371232412824784
1.288128896446549,513.2226134174497,1630.7320487046657,0.43347584794900673
1.2893125397198204,514.0767522962317,1632.7024903863035,0.43324612446325905
1.2904973557282275,514.9316245429402,1634.675669598853,0.43302308905588005
1.2916833272001513,515.7872303070098,1636.6515590737886,0.43280667914021165
1.2928704369469328,516.6435697313945,1638.6301316459258,0.43259683351061234
1.294058667861654,517.500642952605,1640.6113602514502,0.43239349334448834
1.2952480029148008,518.358450100782,1642.5952179213286,0.4321966006478903
1.2964384251547556,519.216991299735,1644.581677781647,0.43200609947128243
1.2976299177039912,520.0762666670082,1646.570713048336,0.431821934764896
1.2988224637593153,520.9362763139405,1648.5622970270438,0.4316440529543313
1.3000160465898198,521.7970203457272,1650.5564031102747,0.43147240159161765
1.3012106495360063,522.6584988614871,1652.553004776064,0.4313069293045364
1.3024062560089718,523.5207119543278,1654.5520755867994,0.4311475857546183
1.3036028494896454,524.3836597114129,1656.553589188168,0.4309943215151779
1.3048004135283675,525.2473422140363,1658.5575193086092,0.43084708805152605
1.3059989317444338,526.1117595376865,1660.5638397587704,0.4307058376419094
1.3071983878258546,526.9769117521264,1662.5725244312991,0.43057052330993056
1.3083987655292582,527.8427989214587,1664.5835473008535,0.4304410987990879
1.309600048679827,528.7094211042108,1666.5968824242188,0.4303175182283836
1.3108022211723442,529.5767783533845,1668.612503941894,0.4301997372347881
1.312005266968205,530.444870716589,1670.6303860744688,0.4300877103843423
1.3132091701013797,531.313698236028,1672.6505031307377,0.429981394673807
1.314413914672167,532.1832609486761,1674.6728294997838,0.4298807460668602
1.3156194848528662,533.0535588862793,1676.6973396588592,0.42978572167387413
1.316825864885876,533.9245920754689,1678.7240081712453,0.42969627886820244
1.3180330390847956,534.79636053783,1680.752809688115,0.42961237539552966
1.3192409918350976,535.6688642899829,1682.7837189498644,0.4295339693584163
1.320449707594808,536.5421033436594,1684.8167107874617,0.4294610191765158
1.321659170895273,537.4160777057785,1686.8517601239416,0.42939348355923385
1.3228693663419981,538.2907873785321,1688.8888419760067,0.4293313214947191
1.3240802786154513,539.166232359454,1690.9279314556052,0.42927449221116765
1.3252918924719856,540.0424126415028,1692.9690037716787,0.4292229551864531
1.3265041927446948,540.9193282131413,1695.0120342318216,0.4291766700792998
1.3277171643444294,541.7969790584076,1697.0569982442041,0.4291355967747053
1.3289307922606772,542.6753651569994,1699.1038713192731,0.4290996953132713
1.3301450615625943,543.5544864843445,1701.1526290717186,0.42906892590339496
1.3313599574000043,544.4343430116797,1703.2032472223636,0.4290432489100831
1.3325754650043853,545.3149347061285,1705.255701600065,0.42902262483432324
1.3337915696898854,546.1962615307721,1707.3099681436627,0.4290070142918627
1.3350082568543993,547.0783234447264,1709.3660229040033,0.42899637803625074
1.3362255119805226,547.9611204032174,1711.4238420458153,0.428990676906512
1.3374433206366563,548.844652357652,1713.4834018497854,0.42898987185300086
1.3386616684779908,549.7289192556908,1715.54467871448,0.42899392390773844
1.339880541247581,550.6139210413237,1717.6076491583765,0.4290027942074914
1.3410999247772784,551.4996576549365,1719.6722898217295,0.42901644393303473
1.3423198049888758,552.3861290333836,1721.7385774687023,0.4290348343718732
1.3435401678949985,553.2733351100609,1723.8064889891648,0.4290579268606955
1.3447609996001533,554.1612758149682,1725.8760014007037,0.42908568280166
1.345982286301715,555.0499510747836,1727.9470918505478,0.4291180636685906
1.347204014290853,555.9393608129271,1730.0197376174024,0.4291550309808822
1.3484261699535223,556.8295049496297,1732.0939161133833,0.42919654632094884
1.3496487397713643,557.720383401996,1734.1696048858182,0.42924257132488813
1.3508717103226373,558.611996084072,1736.2467816190672,0.4292930676754079
1.352095068283109,559.5043429069066,1738.325424136326,0.42934799711394767
1.353318800426915,560.3974237786166,1740.4055104013448,0.42940732143428473
1.3545428936274013,561.2912386044476,1742.4870185201294,0.42947100246719416
1.3557673348579864,562.1857872868336,1744.56992674268,0.4295390021120922
1.3569921111929144,563.0810697254612,1746.6542134645504,0.4296112823105846
1.3582172098080514,563.9770858173242,1748.7398572284756,0.4296878050590295
1.3594426179816301,564.8738354567846,1750.8268367259207,0.4297685324057237
1.360668323094979,565.7713185356316,1752.9151307986,0.42985342645120833
1.361894312633213,566.6695349431324,1755.0047184399416,0.4299424493635371
1.3631205741858792,567.5684845660935,1757.0955787964658,0.43003556335548193
1.36434709544762,568.4681672889088,1759.1876911692084,0.43013273071127545
1.3655738642187643,569.3685829936207,1761.2810350150091,0.4302339140294046
1.3668008684050765,570.2697315599864,1763.3755899465948,0.43033907468046506
1.3680280960225095,571.1716128654368,1765.471335739886,0.4304481766945506
1.3692555351892983,572.0742267853133,1767.568252322987,0.4305611815792069
1.3704831741348797,572.9775731927323,1769.66631978951,0.4306780524806399
1.3717110011952454,573.8816519587485,1771.765518392292,0.43079875102512954
1.3729390048186352,574.7864629522758,1773.8658285519064,0.4309232415855542
1.3741671735571044,575.6920060403492,1775.967230845135,0.4310514859522307
1.375395496075717,576.5982810879569,1778.0697060183866,0.4311834473311172
1.3766239611484687,577.5052879581904,1780.1732349823287,0.4313190931890964
1.3778525576448457,578.4130265127905,1782.2777987935165,0.43145837214157684
1.3790812745925705,579.3214966099785,1784.3833787424667,0.43160126344419236
1.3803101010771164,580.2306981080393,1786.4899562135458,0.43174772435197206
1.3815390263148004,581.1406308628228,1788.597512787583,0.43189771831665863
1.3827680396328677,582.051294728476,1790.7060302143536,0.432051208880906
1.383997130469699,582.9626895574827,1792.8154904132207,0.4322081596915707
1.3852262883749522,583.8748152007017,1794.9258754736738,0.4323685345080476
1.38645550300966,584.7876715074038,1797.0371676557952,0.43253229720056285
1.387684764146317,585.701258325311,1799.1493493907085,0.43269941175402366
1.388914061668926,586.6155755006273,1801.26240328096,0.43286984228497494
1.3901433855729997,587.530622878083,1803.3763121008155,0.4330435529631014
1.3913727259657898,588.4464003009703,1805.491058796895,0.4332205083828534
1.3926020730651805,589.3629076111536,1807.6066264869023,0.4334006727686785
1.393831417201436,590.2801446491312,1809.7229984623266,0.433584010871297
1.3950607488156936,591.1981112540531,1811.8401581866374,0.4337704874697332
1.396290058460257,592.1168072637612,1813.9580892959368,0.43396006748171334
1.3975193367984482,593.0362325148154,1816.07677559901,0.4341527159737919
1.3987485746044257,593.9563868425231,1818.1962010773093,0.4343483981668495
1.3999777627629724,594.8772700809715,1820.3163498848908,0.43454707942456805
1.4012068922692977,595.7988820630542,1822.437206348368,0.43474872528150194
1.4024359542287483,596.7212226205016,1824.5587549667111,0.43495330141772126
1.4036649398565741,597.6442915839085,1826.6809804111397,0.4351607736852641
1.404893840477599,598.5680887827592,1828.8038675248547,0.4353711080937055
1.406122647525928,599.4926140454539,1830.9274013228203,0.43558427083034573
1.4073513525445824,600.417867199339,1833.0515669914319,0.43580022824325637
1.4085799471851557,601.3438480707246,1835.1763498882153,0.4360189468593488
1.4098084232074277,602.2705564849174,1837.3017355414488,0.4362403933785444
1.4110367724789616,603.1979922662384,1839.4277096497572,0.4364645346412282
1.4122649869747932,604.1261552379111,1841.5542580815459,0.43669133788236336
1.4134930587763803,605.0550452227757,1843.681366875068,0.43692077007871405
1.4147209800724012,605.9846620419274,1845.8090222368955,0.4371527988437432
1.4159487431569926,606.9150055161236,1847.9372105423506,0.43738739174205643
1.4171763404299234,607.8460754651105,1850.0659183344947,0.43762451658908413
1.4184037643959124,608.7778717077832,1852.1951323235446,0.4378641413801388
1.4196310076641405,609.7103940622113,1854.324839386308,0.43810623431278733
1.4208580629476675,610.6436423456496,1856.4550265654568,0.43835076376993926
1.4220849230629165,611.5776163745647,1858.5856810689022,0.43859769834234513
1.4233115809290635,612.5123159646516,1860.7167902690178,0.43884700681676386
1.4245380295674603,613.4477409308524,1862.8483417019102,0.43909865817763716
1.4257642621010431,614.3838910873745,1864.9803230666616,0.43935262161788746
1.4269902717537006,615.3207662477105,1867.1127222245088,0.43960886652659714
1.4282160518496625,616.2583662246501,1869.2455271980475,0.43986736250519054
1.4294415958128512,617.1966908303036,1871.3787261703683,0.44012807936137
1.4306668971662246,618.135739876115,1873.512307484185,0.4403909871024869
1.4318919495311373,619.0755131728778,1875.6462596409851,0.44065605595591123
1.4331167466266412,620.016010530752,1877.7805713000728,0.4409232563529593
1.434341282268821,620.9572317592821,1879.9152312776735,0.44119255893741993
1.4355655503700935,621.8991766674071,1882.050228545972,0.4414639345658192
1.4367895449385124,622.8418450634803,1884.1855522321532,0.4417373543049185
1.4380132600770563,623.785236755279,1886.3211916174237,0.44201278943853556
1.4392366899829183,624.7293515500261,1888.4571361360117,0.44229021146487524
1.4404598289467667,625.6741892543974,1890.5933753741401,0.44256959209632735
1.4416826713520166,626.6197496745356,1892.7298990689997,0.4428509032570068
1.4429052116741166,627.5660326160709,1894.866697107743,0.44313411709561024
1.4441274444797587,628.5130378841237,1897.0037595263618,0.44341920597115336
1.445349364426164,629.4607652833263,1899.1410765086673,0.4437061424596598
1.4465709662603181,630.4092146178324,1901.2786383852022,0.44399489935951936
1.447792244818193,631.358385691327,1903.4164356321162,0.4442854496774027
1.449013195024012,632.3082783070421,1905.554458870115,0.4445777666514034
1.450233811889444,633.2588922677692,1907.6926988632824,0.4448718237243251
1.4514540905128586,634.2102273758679,1909.8311465180125,0.44516759456197735
1.4526740260785387,635.1622834332788,1911.969792881856,0.44546505305040385
1.453893613855893,636.1150602415347,1914.1086291423696,0.44576417329080853
1.4551128491986844,637.0685576017746,1916.2476466259884,0.44606492960032534
1.4563317275442411,638.0227753147485,1918.3868367968653,0.4463672965187713
1.4575502444126627,638.9777131808344,1920.526191255701,0.44667124879895664
1.4587683954060395,639.9333710000453,1922.665701738591,0.44697676141097364
1.45998617620766,640.8897485720396,1924.8053601158526,0.4472838095445278
1.4612035825812169,641.8468456961343,1926.9451583908435,0.44759236860228446
1.462420610370019,642.8046621713125,1929.0850886987914,0.44790241420726706
1.4636372554961854,643.7631977962312,1931.225143305586,0.4482139221901372
1.4648535139598817,644.7224523692381,1933.365314606646,0.44852686860608004
1.4660693818384924,645.682425688374,1935.5055951256688,0.44884122971756507
1.4672848552858504,646.6431175513845,1937.645977513479,0.44915698200208515
1.4684999305314461,647.6045277557317,1939.7864545468356,0.4494741026013463
1.4697146038782951,648.5666560962653,1941.9270191198893,0.44979256712922633
1.470928871707312,649.5295023744551,1944.067664271798,0.45011235394196975
1.4721427304690144,650.4930663847408,1946.2083831430912,0.4504334399682574
1.473356176687595,651.4573479235316,1948.3491690022822,0.450755802745733
1.4745692069589595,652.4223467869983,1950.490015237846,0.45107942001971185
1.4757818179499438,653.3880627710779,1952.6309153570253,0.45140427469560107
1.4769940063833908,654.3544956715742,1954.7718629613607,0.4517303303065292
1.4782057690933077,655.3216452838152,1956.9128518375885,0.4520575796305547
1.4794171029411325,656.2895114031742,1959.0538758198652,0.4523859965116312
1.4806280048696454,657.2580938247453,1961.1949288786245,0.4527155597267818
1.4818384718886826,658.2273923434291,1963.3360050971419,0.4530462482631964
1.4830485010743635,659.197406753947,1965.4770986703402,0.4533780413028558
1.4842580895683386,660.1681368508417,1967.6182039036355,0.45371091823673926
1.4854672345770228,661.139582428493,1969.759315211749,0.45404485864840266
1.4866759333708426,662.1117432811147,1971.9004271175543,0.454379842330222
1.4878841832834826,663.0846192027753,1974.0415342508975,0.4547158492648996
1.489091981711143,664.0582099873953,1976.1826313474555,0.4550528596354011
1.490299326111792,665.0325154287591,1978.3237132475767,0.4553908538189967
1.491506214004432,666.0075353205207,1980.464774895137,0.45572981239231114
1.4927126429683542,666.9832694562135,1982.6058113363802,0.45606971612436975
1.4939186106424043,667.9597176292534,1984.7468177187764,0.45641054596753716
1.4951241147242875,668.9368796329493,1986.8877892899402,0.45675228308011845
1.4963291529698084,669.9147552605101,1989.0287213964345,0.45709490879815307
1.497533723192179,670.8933443050486,1991.1696094826998,0.4574384046539027
1.4987378232612973,671.8726465595925,1993.3104490899138,0.45778275236313504
1.4999414511030416,672.8526618170879,1995.4512358548945,0.45812792514659517
1.5011446047229822,673.8333898701687,1997.591965549045,0.45847393108304446
1.5023472821081907,674.8148305121144,1999.7326339173146,0.4588207265290856
1.5035494813725052,675.7969835354395,2001.873236916562,0.459168302541477
1.5047512006587644,676.7798487328341,2004.0137705552181,0.4595166417558916
1.5059524381623384,677.763425896946,2006.1542309319163,0.45986572698761874
1.5071531921304342,678.7477148203791,2008.2946142344092,0.4602155412264935
1.508353460861447,679.7327152957055,2010.4349167385387,0.46056606764120334
1.509553242704284,680.7184271154682,2012.575134807167,0.4609172895780582
1.5107525360577008,681.7048500721892,2014.7152648891258,0.461269190548119
1.5119513393696737,682.6919839583752,2016.8553035182244,0.46162175424870766
1.5131496511367166,683.6798285665247,2018.9952473121587,0.46197496453904785
1.5143474699032575,684.6683836891322,2021.1350929715306,0.4623288054484556
1.515544794261011,685.657649118696,2023.2748372788408,0.46268326118203795
1.5167416228483186,686.6476246477232,2025.414477097446,0.46303831610311924
1.5179379543495544,687.6383100687364,2027.554009370608,0.4633939547467751
1.5191337874944868,688.6297051742796,2029.6934311204773,0.46375016181093054
1.5203291210576664,689.6218097569222,2031.8327394471169,0.46410692215451543
1.5215239538578302,690.6146236092691,2033.9719315275495,0.46446422080199057
1.522718284757284,691.6081465239625,2036.111004614768,0.4648220429353172
1.5239121126613115,692.6023782936878,2038.2499560367935,0.4651803738964051
1.5251054365175842,693.5973187111807,2040.388783195728,0.46553919918597403
1.526298255315576,694.5929675692342,2042.5274835668126,0.46589850445272224
1.5274905680859991,695.5893246607012,2044.66605469753,0.4662582755140698
1.528682373900196,696.5863897785,2046.8044942066185,0.46661849833150315
1.529873671869603,697.5841627156249,2048.942799783214,0.4669791590170003
1.53106446114518,698.5826432651434,2051.080969185935,0.4673402438437239
1.5322547409168377,699.5818312202078,2053.219000241952,0.46770173922038244
1.5334445104129206,700.5817263740594,2055.356890846161,0.46806363171632986
1.5346337688996239,701.582328520031,2057.4946389602424,0.4684259080341578
1.535822515680499,702.583637451556,2059.6322426118577,0.46878855503720174
1.5370107500958747,703.5856529621716,2061.769699893715,0.4691515597200154
1.5381984715223629,704.5883748455237,2063.9070089627726,0.4695149092256981
1.5393856793723186,705.5918028953707,2066.0441680393646,0.46987859084154854
1.5405723730933278,706.5959369055945,2068.181175406364,0.47024259198105145
1.541758552167718,707.6007766701971,2070.3180294084004,0.47060690021962553
1.542944216112002,708.606321983311,2072.4547284509445,0.4709715032424537
1.5441293644764509,709.6125726392039,2074.5912709996237,0.4713363888969234
1.5453139968445253,710.6195284322808,2076.727655579294,0.4717015451435695
1.5464981128324524,711.6271891570921,2078.863880773351,0.4720669600932637
1.5476817120886905,712.6355546083348,2080.9999452228594,0.47243262197589014
1.548864794293495,713.6446245808613,2083.135847625844,0.47279851916315013
1.55004735915841,714.6543988696806,2085.2715867364623,0.47316464014997794
1.5512294064258232,715.6648772699634,2087.407161364276,0.47353097355567236
1.5524109358685194,716.676059577051,2089.5425703735214,0.47389750813999765
1.5535919472891793,717.6879455864527,2091.6778126822924,0.47426423277534097
1.5547724405199717,718.7005350938548,2093.8128872618713,0.4746311364687118
1.5559524154220863,719.7138278951271,2095.9477931359597,0.47499820834074774
1.557131871885305,720.7278237863202,2098.082529379987,0.4753654376429201
1.5583108098275607,721.7425225636761,2100.2170951203725,0.47573281374672566
1.5594892291945022,722.7579240236317,2102.351489533822,0.47610032613677117
1.5606671299590908,723.7740279628213,2104.485711846658,0.47646796442294453
1.5618445121211577,724.7908341780798,2106.6197613340983,0.47683571833126376
1.5630213757070013,725.80834246645,2108.7536373195867,0.4772035777033315
1.5641977207689737,726.8265526251844,2110.8873391741176,0.47757153249591816
1.5653735473850816,727.8454644517511,2113.0208663155736,0.47793957277968296
1.5665488556585834,728.8650777438369,2115.1542182080643,0.4783076887381968
1.5677236457175923,729.8853922993487,2117.2873943612713,0.4786758706699157
1.5688979177146893,730.906407916425,2119.420394329804,0.47904410897625277
1.5700716718265424,731.9281243934288,2121.553217712576,0.4794123947799831
1.5712449082519726,732.9505415289681,2123.6858641494887,0.47978071819609314
1.5724176272143722,733.9736591219036,2125.818333325787,0.4801490699063947
1.5735898289603087,734.9974769713107,2127.950624969311,0.4805174358628954
1.5747615137716586,736.0219948763673,2130.0827388711027,0.4808858183839258
1.5759326819228043,737.0472126368538,2132.214674813676,0.4812541995702312
1.5771033337334004,738.0731300525205,2134.346432659286,0.4813226501734552
1.5782742809571326,739.0998191855658,2136.479490666582,0.47058124596947276
1.5794755564844702,740.1299637360399,2138.668580349389,0.46244685590834256
1.580700999459965,741.1630376110406,2140.9025102849087,0.45660014092067436
1.5819445807671195,742.1985194558592,2143.170319144386,0.4516618090404336
1.5832039966933835,743.236217071554,2145.4678293498637,0.4472576489487532
1.5844779438404537,744.2760261686292,2147.7926841612216,0.4432169404964695
1.58576557250519,745.3178821860436,2150.1433524733293,0.4394447652717333
1.587066283926576,746.3617424831488,2152.5187597590657,0.4358820666393955
1.5883796346335204,747.4075779664888,2154.918113995874,0.4324893082892059
1.589705284463409,748.4553685540199,2157.3408110832906,0.42923863020083985
1.5910429654757365,749.5051004708268,2159.786378287519,0.42610965197421863
1.5923924620081695,750.5567645190287,2162.2544379602564,0.42308704224263594
1.5937535971627999,751.6103549083825,2164.7446829551614,0.42015902263827465
1.5951262232340238,752.6658684296036,2167.2568592130774,0.4173164013614989
1.5965102146704717,753.7233038473113,2169.790752954751,0.41455192384127004
1.5979054627297804,754.7826614391673,2172.346180950453,0.41185982180990066
1.599311871300884,755.8439426353909,2174.9229829107894,0.40923549134540727
1.6007293535530893,756.9071497289949,2177.5210153788644,0.40667525735951565
1.6021578291841523,757.972285636917,2180.1401467094447,0.4041761976668138
1.6035972221109012,759.039353698468,2182.7802528505554,0.40173600901737805
1.6050474584927183,760.1083575015318,2185.4412137280196,0.3993529033659283
1.6065084650094514,761.1793007297537,2188.1229100902983,0.39702552623073895
1.6079801673369611,762.2521870257287,2190.8252207103756,0.3947528915028063
1.609462488778733,763.3270198666162,2193.548019869099,0.3925343286542341
1.6109553490228081,764.4038024494873,2196.291175064118,0.3903694393356354
1.6124586630016415,765.4825375844526,2199.054544903727,0.3882580613056476
1.6139723398379937,766.5632275941061,2201.8379771549967,0.3862002379181209
1.6154962818652037,767.6458742182638,2204.6413069250502,0.3841961920734145
1.6170303837131086,768.7304785232352,2207.4643549597486,0.38224630361387474
1.6185745314540585,769.8170408151641,2210.3069260497923,0.3803510894198829
1.620128601805698,770.905560557134,2213.1688075383668,0.37851118573436965
1.6216924613886308,771.9960362899166,2216.049767927072,0.37672733214861115
1.6232659660390019,773.0884655563657,2218.9495555804356,0.3750003570094237
1.6248489601767941,774.1828448295834,2221.867897530681,0.37333116389891957
1.626441276231829,775.2791694450509,2224.8044983866557,0.37172071901726883
1.628042734130052,776.3774335370239,2227.759039351917,0.37017003939261106
1.62965314084283,777.4776299795828,2230.7311773573706,0.36868018075488773
1.631272290006773,778.5797503323271,2233.72054432168,0.3672522287327932
1.632899961605839,779.6837847923666,2236.726746527311,0.36588728571935697
1.634535921739903,780.7897221510027,2239.749364152468,0.3645864628191741
1.636179922463521,781.8975497576083,2242.787950933884,0.36335086934064936
1.63783170171048,783.0072534899306,2245.8420339868185,0.36218160347695044
1.639490983303797,784.1188177316612,2248.9111137828645,0.3610797432068643
1.6411574770544084,785.2322253576212,2251.994664291878,0.36004633747567955
1.6428308789510977,786.3474577269343,2255.0921332930407,0.35908239771587575
1.6445108714432264,787.4644946845006,2258.2029428583987,0.3581888903224891
1.6461971238142807,788.5833145710419,2261.326490005643,0.3573667256269123
1.6478892926646906,789.7038942418756,2264.4621475542517,0.3566167574934833
1.6495870224541431,790.826209094495,2267.6092650944024,0.35593976895450646
1.651289946170376,791.9502331051295,2270.7671701914815,0.3553364697090491
1.6529976860667763,793.0759388739912,2273.9351697210072,0.35480748925222655
1.654709854488152,794.203297679139,2277.112551369641,0.3543533715884252
1.6564260547746024,795.3322795387573,2280.298585284198,0.3539745699005019
1.6581458822403439,796.4628532813842,2283.4925258628805,0.35367144365106634
1.6598689252106837,797.594986623277,2286.693613658393,0.3534442495656611
1.6615947661455204,798.728646254035,2289.9010774441276,0.35329315662548283
1.6633229827157863,799.8637979250276,2293.114136202002,0.35321820525606423
1.665053149123379,801.0004065500545,2296.332001555808,0.3532193537656885
1.6667848371955378,802.1384363027369,2299.553879803842,0.3532964418090503
1.6685176176866592,803.2778507237026,2302.778974331065,0.35344920388528156
1.6702510615153687,804.4186128285454,2306.0064879095453,0.3536772670409624
1.6719847410134387,805.560685218338,2309.2356250247117,0.3539801515479828
1.6737182311637064,806.7040301914018,2312.465594185592,0.3543572721074826
1.6754511108172385,807.8486098554126,2315.6956102007953,0.35480793961852974
1.6771829638800624,808.9943862389495,2318.9248964021376,0.3553313634309978
1.6789133804605876,810.1413214016012,2322.1526867991834,0.3559266540606173
1.6806419579694403,811.2893775418139,2325.3782281491076,0.35659282638331435
1.6823683021639066,812.4385171016922,2328.600781927133,0.3573288030973432
1.6840920281309109,813.5887028680331,2331.819626185897,0.35813341865044795
1.6858127612021683,814.739898068955,2335.034057291656,0.35900542337115976
1.6875301377971632,815.8920664655363,2338.2433915289002,0.35994348789336117
1.689243806189979,817.0451724379801,2341.4469665656165,0.36094620776648517
1.6909534271972668,818.199181065888,2344.6441427738077,0.36201210824506524
1.6926586747854215,819.3540582023118,2347.8343044013354,0.36313964917376573
1.694359236596243,820.5097705413531,2351.0168605933427,0.3643272299910028
1.6960548143908563,821.6662856791369,2354.1912462625455,0.36557319111741
1.6977451244314437,822.8235721686167,2357.356922842774,0.36687583757023495
1.6994298976886302,823.981599564617,2360.5133787262407,0.36823340623254314
1.7011088801653924,825.1403384685872,2363.6601299018753,0.36964410926305924
1.7027818329497482,826.2997605601108,2366.796720104368,0.37110611949314376
1.7044485322967804,827.4598386254734,2369.922721009303,0.3726175792687469
1.706108769623027,828.6205465793252,2373.0377322659638,0.37417660516622936
1.7077623514379427,829.7818594803986,2376.1413814119533,0.37578129264258686
1.7094090992165527,830.9437535415816,2379.2333236771265,0.3774297205209838
1.711048849217974,832.1062061346511,2382.313241685345,0.37911995534218684
1.712681452254423,833.2691957900145,2385.3808450625233,0.38085005557176393
1.714306773415372,834.4327021918001,2388.4358699594973,0.3826180756483782
1.715924691751545,835.5967061686612,2391.478078498361,0.384422069863739
1.7175350999234136,836.7611896806679,2394.5072581508703,0.38626009608195905
1.719137903818665,837.9261358026334,2397.523221057166,0.3881302193058307
1.7207330221429618,839.0915287042509,2400.525803292844,0.3900305150439856
1.7223203859883278,840.2573536273937,2403.5148640923853,0.3919590725482864
1.7238999383829643,841.423596860916,2406.490285036057,0.3939139978401217
1.7254716338264489,842.5902457132833,2409.451969207638,0.39589341662316285
1.7270354378136439,843.757288483359,2412.3998403291894,0.3978954769721181
1.72859132635084,844.9247144296392,2415.3338418794556,0.39991835190778874
1.7301392854669582,846.0925137382168,2418.2539362012258,0.4019602417825736
1.7316793107227364,847.2606774897467,2421.1601036031298,0.40401937650888653
1.7332114067204158,848.4291976256479,2424.0523414606264,0.40609401765007314
1.7347355866161633,849.5980669137799,2426.930663320416,0.4081824603222407
1.7362518716374373,850.7672789138009,2429.7950980124356,0.410283034995761
1.7377602906068914,851.936827942384,2432.6456887725317,0.41239410907551116
1.7392608794747677,853.106709038485,2435.482492379459,0.41451408841782594
1.740753680860848,854.2769179288099,2438.305578308315,0.4166414186333532
1.7422387436074331,855.447450993612,2441.115027903225,0.41877458628978215
1.7437161223442557,856.6183052329501,2443.9109335710245,0.4209121199662547
1.745185877066223,857.7894782335192,2446.6933979977152,0.42305259115816174
1.746648072724757,858.9609681361403,2449.4625333891663,0.42519461509597484
1.7481027788331156,860.1327736039935,2452.2184607369027,0.4273368513658984
1.7495500690864114,861.3048937916691,2454.9613091103324,0.4294780044757563
1.7509900209963467,862.4773283150816,2457.6912149755785,0.4316168242614289
1.7524227155410357,863.6500772223034,2460.4083215416363,0.4337521066149476
1.7538482368283939,864.8231409652439,2463.1127781311275,0.43588269104762417
1.7552666717843621,865.9965203729828,2465.8047395965364,0.43800746737300833
1.756678109831886,867.1702166244187,2468.4843657190663,0.4401253668419534
1.7580826426173852,868.3442312241868,2471.1518206948886,0.44223536866431734
1.7594803637275853,869.5185659779219,2473.8072726034093,0.44433649706812084
1.7608713684308204,870.6932229692482,2476.450892920617,0.4464278217563195
1.762255753429773,871.8682045374069,2479.0828560530585,0.4485084567228486
1.7636336166310382,873.0435132566295,2481.7033389037283,0.45057756081290623
1.7650050569243472,874.2191519155095,2484.312520454534,0.4526343364048965
1.766370173977828,875.3951234981232,2486.910581379284,0.4546780290856273
1.7677290680448638,876.5714311658013,2489.4977036777677,0.45670792692768974
1.7690818397834176,877.7480782399011,2492.074070332963,0.4587233597281957
1.7704285900872763,878.9250681855016,2494.639864990331,0.46072369821506304
1.7717694199286746,880.1024045959896,2497.195271658252,0.462708353187546
1.7731044302119237,881.2800911785156,2499.7404744288806,0.46467677463493673
1.7744337216374801,882.4581317402873,2502.27565721846,0.46662845197664293
1.7757573945724712,883.6365301756971,2504.801003520037,0.46856290589904714
1.777075548952926,884.8152904541486,2507.3166962127602,0.4704797053821734
1.7783882841397245,885.9944166088129,2509.822917291322,0.47237844259749884
1.7796956988572006,887.1739127258885,2512.319847740963,0.47425874993178607
1.7809978910845519,888.3537829347105,2514.8076673309897,0.47612029166192815
1.7822949579773342,889.5340313984613,2517.286554461868,0.4779627641198459
1.7835869957925878,890.714662305532,2519.756686019595,0.4797858945475086
1.7848740998211123,891.8956798614722,2522.218237243509,0.4815894400474529
1.7861563643262828,893.0770882815387,2524.6713816063716,0.4833731864335479
1.787433882489209,894.2588917837655,2527.1162907064117,0.4851369471704437
1.7887067463597144,895.4410945825778,2529.553134170319,0.4868805622461386
1.7899750468129116,896.6237008828834,2531.982079566804,0.48860389709392393
1.7912388735109557,897.8067148746434,2534.403292329936,0.4903068415101375
1.7924983148696558,898.9901407278732,2536.8169356916824,0.4919893085692131
1.7937534580297125,900.1739825880769,2539.2231706231823,0.4936512335878637
1.7950043888321259,901.35824457206,2541.6221557839726,0.49529257306467117
1.7962511917976733,902.5429307641322,2544.014047478899,0.4969133057698186
1.7974939501043055,903.7280452126975,2546.3989996120067,0.4985134201719054
1.798732745599464,904.9135919268863,2548.7771637019123,0.500092939103755
1.799967658745891,906.0995748741565,2551.148688781622,0.5016518900466286
1.8011987686485313,907.2859979774481,2553.513721440387,0.5031903205159199
1.8024261530398091,908.4728651130267,2555.8724057933805,0.504708293487321
1.803649888277401,909.6601801084712,2558.224883473588,0.5062058861127755
1.8048700493454037,910.8479467409265,2560.5712936300883,0.507683189485376
1.8060867098559688,912.0361687355639,2562.911772927506,0.5091403072959342
1.8072999420542482,913.2248497642476,2565.246455551627,0.5105773551914464
1.8085098168246985,914.4139934443957,2567.5754732177206,0.5119944599970334
1.8097164036990152,915.6036033380277,2569.898955182035,0.5133917589492076
1.810919770865584,916.793682950969,2572.2170282562447,0.5147693991647704
1.8121199851797871,917.9842357322149,2574.5298168236645,0.5161275358796782
1.813317112178232,919.1752650734413,2576.8374428626366,0.5174663341273024
1.8145112160881143,920.3667743086457,2579.1400259615234,0.5187859654482248
1.815702359844248,921.5587667138922,2581.437683347487,0.520086608558029
1.8168906051037466,922.7512455072157,2583.730529911312,0.5213684489805867
1.8180760122608832,923.9442138485747,2586.0186782326987,0.522631677867792
1.8192586404641986,925.1376748399357,2588.3022386097314,0.5238764917214407
1.8204385476335363,926.3316315254319,2590.5813190883628,0.5251030918615713
1.821615790477637,927.526086891604,2592.8560254930376,0.5263116838884754
1.8227904245122852,928.7210438677124,2595.1264614584334,0.5275024772453574
1.8239625040787528,929.916505326114,2597.39272846185,0.5286756847459538
1.8251320823626214,931.1124740827038,2599.6549258563914,0.5298315221569289
1.8262992114128414,932.3089528974067,2601.913150904671,0.5309702077927949
1.82746394216099,933.5059444747177,2604.167498812978,0.5320919586292259
1.8286263244490297,934.7034514641863,2606.4180627804426,0.5331970066603992
1.829786407017366,935.9014764614217,2608.6649339786495,0.5342855665419382
1.830944237569191,937.1000220082088,2610.90820166515,0.5353578668133124
1.8320998627597658,938.2990905935831,2613.147953165416,0.5364141301383856
1.8332533282318786,939.4986846542826,2615.3842739356946,0.5374545866107993
1.8344046786192152,940.6988065758048,2617.61724756997,0.5384794608483603
1.8355539575793571,941.8994586929043,2619.8469558585793,0.5394889794948646
1.8367012078084513,943.10064329046,2622.0734788149525,0.5404833688952744
1.8378464710606581,944.3023626042568,2624.2968947107147,0.5414628556237282
1.8389897881657407,945.5046188218142,2626.5172801075532,0.5424276620412775
1.840131199056206,946.7074140831006,2628.7347099059525,0.5433780172349129
1.8412707427686728,947.9107504815432,2630.949257348571,0.5443141407346268
1.8424084574820438,949.1146300646284,2633.1609940884255,0.5452362570856418
1.8435443805216312,950.319054834907,2635.369990197225,0.5461445863490064
1.8446785483844643,951.524026750715,2637.576314210914,0.5470393374503939
1.8458109967789305,952.7295477269159,2639.7800332008856,0.5479207517724423
1.846941760565389,953.9356196361448,2641.981212669499,0.5487890261515528
1.8480708738702911,955.142244309096,2644.179916753312,0.549644380297888
1.8491983700474106,956.3494235356571,2646.376208155231,0.550487025402227
1.8503242817094863,957.5571590656277,2648.57014820148,0.5513171729099031
1.8514486407396278,958.7654526095891,2650.7617968627833,0.5521350299179073
1.852571478312538,959.9743058396464,2652.951212792863,0.5529408023927488
1.8536928249081064,961.1837203902543,2655.1384533534697,0.5537346937861523
1.8548127103276375,962.3936978589983,2657.323574644084,0.5545169050248652
1.8559311637096811,963.6042398073681,2659.506631530899,0.5552876352539704
1.857048213543811,964.8153477615424,2661.6876776721847,0.5560470806638871
1.8581638876865978,966.0270232131277,2663.866765547511,0.5567954348899543
1.8592782133763126,967.2392676199171,2666.0439464847595,0.5575328893284779
1.860391217246571,968.4520824066266,2668.219270685221,0.5582596327277566
1.861502925340521,969.6654689656206,2670.3927872496647,0.5589758512588787
1.8626133631245312,970.8794286576303,2672.564544203522,0.5596817375462309
1.863722555482017,972.0939628124601,2674.734588486465,0.560377436375453
1.8648305268243464,973.309072729656,2676.902966151803,0.5610631803779691
1.865937300908142,974.5247596792348,2679.0697220397224,0.5617391051610354
1.8670429010518776,975.7410249023173,2681.2349001658454,0.5624054081931968
1.8681473500083334,976.9578696117609,2683.3985434945125,0.5630622374611922
1.8692506700787983,978.175294992833,2685.560694141591,0.5637097754252771
1.870352883043725,979.3933022039266,2687.721393253425,0.5643481824097405
1.8714540102166979,980.6118923769707,2689.880681102711,0.5649776235234389
1.8725540724397378,981.8310666182751,2692.038597081226,0.5655982568023716
1.873653090103752,983.0508260089524,2694.1951797368606,0.5662102400550924
1.8747510831541971,984.2711716055832,2696.3504667844986,0.5668137292996921
1.875848071099883,985.4921044408186,2698.5044951224218,0.5674088718978659
1.8769440730360387,986.7136255237016,2700.657300873938,0.5679958237316158
1.8780391076309404,987.9357358406555,2702.8089193645897,0.5685747286863378
1.8791331931556368,989.1584363556404,2704.9593851754953,0.569145731656656
1.8802263474860488,990.3817280108192,2707.1087321478744,0.5697089746459911
1.881318588113114,991.605611727061,2709.2569934017934,0.5702645974012628
1.8824099321514367,992.8300884044431,2711.4042013522117,0.5708127370597813
1.8835003963485064,994.0551589227414,2713.5503877260626,0.571353528374423
1.8845899970932907,995.2808241419107,2715.6955835781937,0.5718871037107006
1.88567875042468,996.5070849025503,2717.8398193070343,0.5724135926084805
1.8867666720401788,997.7339420284306,2719.983124675255,0.5729331245588862
1.8878537773018225,998.9613963166286,2722.12552879815,0.5734458221994602
1.8889400812482517,1000.1894485585833,2724.267060211256,0.5739518104500664
1.890025598598143,1001.4180995199056,2726.4077468315472,0.5744512097126462
1.8911103437598014,1002.647349951112,2728.547615997845,0.5749441386334312
1.892194330838015,1003.8772005859602,2730.686694479054,0.5754307137723511
1.893277573640989,1005.1076521418618,2732.825008487069,0.5759110497834753
1.8943600856867837,1006.3387053202758,2734.96258368879,0.5763852567017028
1.8954418802152058,1007.5703608069718,2737.099445227796,0.5768534482329961
1.8965229701826234,1008.8026192726871,2739.235617715782,0.5773157298501259
1.8976033682810685,1010.0354813731803,2741.371125266933,0.5777722087381117
1.8986830869368647,1011.2689477497424,2743.5059914960584,0.5782229881873466
1.8997621383206595,1012.5030190295142,2745.6402395370096,0.5786681708050783
1.900840534350793,1013.7376958258183,2747.7738920490983,0.5791078566468978
1.9019182867004063,1014.9729787384902,2749.9069712302794,0.57954214399506
1.9029954068028867,1016.2088683542036,2752.039498827313,0.5799711289999645
1.9040719058579523,1017.4453652467721,2754.171496147077,0.5803949070577548
1.905147794834886,1018.6824699775116,2756.302984062798,0.58081357049168
1.906223084480344,1019.9201830953033,2758.4339830281697,0.5812272096671391
1.9072977853240038,1021.1585051373456,2760.564513088439,0.5816359147707175
1.908371907680284,1022.3974366289726,2762.6945938832528,0.582039773104454
1.90944546165571,1023.636978084174,2764.8242446605354,0.5824388705697854
1.910518457153095,1024.8771300058017,2766.9534842842827,0.5828332914300849
1.9115909038761898,1026.1178928858465,2769.082331243248,0.5832231183390127
1.9126628113342046,1027.3592672056886,2771.2108036593922,0.5836084323608155
1.913734188846241,1028.6012534363497,2773.3389192961677,0.583989312991513
1.9148050455456338,1029.8438520387379,2775.466695566632,0.5843658446058124
1.9158753903713384,1031.0870634639987,2777.594149518188,0.5847380786124619
1.9169452321349887,1032.3308881531907,2779.721297953849,0.5851061263901872
1.9180145794020036,1033.5753265385874,2781.8481572179526,0.5854700388860609
1.9190834406134667,1034.8203790428913,2783.9747434164074,0.5858298921111229
1.9201518240369784,1036.066046079886,2786.101072328211,0.586185759516486
1.921219737772726,1037.31232805459,2788.2271594165973,0.5865377071956085
1.9222871897690745,1038.5592253634713,2790.3530198575963,0.58688580539365
1.9233541878151477,1039.8067383946243,2792.4786685267036,0.5872301202994248
1.924420739549755,1041.0548675279756,2794.604120015321,0.5875707178206914
1.9254868524627655,1042.3036131354793,2796.729388633429,0.5879076603596756
1.9265525339028287,1043.552975581276,2798.8544884238154,0.5882410135509514
1.9276177910717327,1044.8029552219227,2800.9794331519993,0.5885708373427883
1.9286826310363836,1046.0535524065192,2803.1042363281854,0.5888971927470923
1.9297470607274056,1047.3047674769107,2805.2289112048898,0.589220139149461
1.9308110869430195,1048.5566007678444,2807.353470784168,0.5895397347844602
1.931874716351965,1049.809052607135,2809.4779278230963,0.5898560367857605
1.9329379554963018,1051.0621233158279,2811.6022948390228,0.5901691011808274
1.9340008107941844,1052.3158132083502,2813.726584114781,0.5904789829158895
1.9350632885425723,1053.570122592665,2815.8508077037745,0.590785735877997
1.9361253949198765,1054.8250517704237,2817.974977434944,0.5910894129525451
1.9371871359884543,1056.0806010370989,2820.099104917457,0.5913900659662898
1.938248517697223,1057.3367706821418,2822.2232015456116,0.5916877461968238
1.9393095458832301,1058.5935609891408,2824.347278501873,0.5919825015053144
1.9403702262788105,1059.8509722358021,2826.4713467698775,0.5922743853852772
1.941430564501053,1061.109004694368,2828.595417115664,0.5925634394913111
1.9424905660754197,1062.3676586314793,2830.719500130627,0.5928497165217201
1.943550236414543,1063.6269343084607,2832.8436061930697,0.5931332597996258
1.944609580836988,1064.886831981338,2834.9677455025108,0.5934141152385307
1.9456686045625984,1066.1473519010228,2837.0919280713365,0.5936923272976987
1.946727312715706,1067.4084943134028,2839.2161637307736,0.593967939557205
1.947785710327232,1068.6702594594638,2841.340462134828,0.5942409947951607
1.9488438023366,1069.9326475753958,2843.464832763898,0.5945115349705302
1.9499015935936794,1071.195658892699,2845.589284928423,0.594779603038748
1.9509590888571948,1072.4592936382928,2847.713827766035,0.5950452370773719
1.952016292804506,1073.723552034659,2849.8384702597314,0.5953084720029408
1.9530732100380825,1074.9884342997507,2851.963221249476,0.5955693580214696
1.9541298450560967,1076.253940647435,2854.088089378838,0.5958279251419908
1.9551862022919337,1077.520071287268,2856.2130831671557,0.5960842128337528
1.9562422860961035,1078.78682642474,2858.338210976614,0.5963382577981551
1.9572981007418793,1080.0542062613376,2860.46348102264,0.5965900961056382
1.9583536504267804,1081.3222109946305,2862.5889013766987,0.596839763109832
1.9594089392742116,1082.59084081836,2864.714479969384,0.59708727881444
1.9604639713633485,1083.8600959223127,2866.8402246452256,0.5973327195289571
1.9615187506206375,1085.1299764932053,2868.9661429640714,0.5975760782214351
1.96257328098098,1086.4004827136112,2871.0922424963474,0.5978174005933747
1.9636275662860925,1087.6716147627715,2873.2185306370047,0.5980567188591258
1.9646816103107827,1088.9433728165066,2875.3450146537066,0.5982940646040864
1.9657354167643462,1090.215757047277,2877.4717016894747,0.5985294688431246
1.9667889892918802,1091.4887676242681,2879.598598765155,0.5987629620100221
1.967842331475579,1092.7624047134514,2881.7257127818734,0.5989945739994911
1.9688954468359634,1094.0366684776625,2883.853050523354,0.5992243341251801
1.969948338833172,1095.311559076663,2885.9806186583523,0.5994522711853493
1.971001010868123,1096.5870766672099,2888.1084237428586,0.5996784134389245
1.9720534662837157,1097.8632214031177,2890.2364722223588,0.599902788633482
1.9731057083659758,1099.1399934353258,2892.3647704340015,0.6001254240064559
1.9741577403451833,1100.4173929119556,2894.4933246087303,0.6003463462985333
1.9752095653969797,1101.6954199783754,2896.622140873374,0.6005655817734379
1.9762611866434214,1102.9740747772526,2898.7512252526376,0.6007831561863419
1.9773126071540978,1104.2533574486188,2900.880583671217,0.6009990948766742
1.97836382994706,1105.5332681299203,2903.0102219555547,0.6012134230349796
1.9794148579892388,1106.8138069561044,2905.1401458346986,0.6014261637355764
1.9804656942006111,1108.0949740595524,2907.270360947873,0.6016373425563147
1.981516341449545,1109.3767695703214,2909.4008728361855,0.6018469823926459
1.9825668025580356,1110.659193616061,2911.531686952161,0.6020551063587357
1.9836170803014084,1111.9422463220994,2913.6628086592727,0.6022617371469685
1.984667177409229,1113.2259278114946,2915.794243233676,0.6024668980927839
1.9857170965641857,1114.5102382050814,2917.9259958621647,0.6026706081394139
1.9867668404105663,1115.7951776215084,2920.0580716579198,0.6028728915345353
1.987816411544244,1117.080746177295,2922.190475641974,0.6030737685601958
1.9888658125203365,1118.3669439868747,2924.3232127574524,0.6032732599549915
1.9899150458524253,1119.6537711626338,2926.4562878681495,0.6034713861018853
1.9909641140133223,1120.9412278149557,2928.5897057599873,0.6036681670133398
1.9920130194358645,1122.2293140522654,2930.7234711425194,0.6038636223531093
1.9930617645136592,1123.5180299810643,2932.8575886503386,0.6040577714462843
1.9941103516018126,1124.8073757059772,2934.992062844464,0.6042506332672638
1.995158783017672,1126.0973513297836,2937.12689821374,0.6044422264622422
1.9962070610415255,1127.3879569534595,2939.2620991761705,0.6046325693632402
1.9972551879172724,1128.6791926762141,2941.39767008019,0.6048216799489506
1.9983031658531694,1129.9710585955252,2943.533615206066,0.6050095759253563
1.9993509970224148,1131.2635548071783,2945.6699387670214,0.6051962746667126
2.000398683563838,1132.5566814052906,2947.806644910536,0.6053817932558451
2.0014462275825298,1133.85043848236,2949.9437377195404,0.6055661484615072
2.002493631150487,1135.144826129285,2952.081221213645,0.6057493567962875
2.003540896307168,1136.4398444354053,2954.219099350189,0.6059314344619317
2.004588025060138,1137.7354934885295,2956.3573760254612,0.6061123973843283
2.0056350193856405,1139.0317733749655,2958.496055075799,0.6062922612256935
2.0066818812291642,1140.328684179554,2960.6351402786463,0.6064710413784448
2.0077286125059923,1141.6262259856933,2962.774635353613,0.6066487529568084
2.008775215101796,1142.9243988753767,2964.914543963589,0.6068254108453959
2.0098216908731015,1144.2232029292072,2967.0548697156387,0.6070010296507433
2.0108680416478775,1145.5226382264393,2969.1956161621147,0.6071756237430228
2.011914269226021,1146.8227048449974,2971.3367868015807,0.6073492072438826
2.0129603753798744,1148.1234028615045,2973.478385079793,0.607521794048521
2.014006361854699,1149.42473235131,2975.6204143905993,0.6076933977943049
2.015052230369193,1150.726693388509,2977.762878076933,0.6078640319220359
2.01609798261592,1152.0292860459745,2979.9057794316104,0.608033709612396
2.0171436202618294,1153.3325103953773,2982.0491216983305,0.6082024438479738
2.018189144948669,1154.6363665072136,2984.1929080724644,0.6083702473877903
2.0192345582934417,1155.9408544508178,2986.337141701912,0.6085371327856112
2.0202798618888362,1157.2459742943997,2988.481825687929,0.6087031123654109
2.0213250573036894,1158.5517261050577,2990.626963086001,0.6088681982743631
2.0223701460833494,1159.8581099488001,2992.7725569065437,0.6090324024339175
2.0234151297501444,1161.1651258905724,2994.91861011578,0.6091957365822057
2.0244600098037475,1162.4727739942714,2997.065125636449,0.6093582122678303
2.025504787721568,1163.781054322767,2999.212106348544,0.6095198408377432
2.02654946495917,1165.089966937929,3001.3595550901023,0.6096806334543736
2.027594042950633,1166.3995119006372,3003.507474657907,0.6098406011063343
2.028638523108914,1167.7096892708041,3005.6558678081665,0.6099997545896811
2.0296829068262396,1169.0204991073967,3007.8047372572605,0.6101581045388496
2.0307271954744275,1170.3319414684477,3009.954085682358,0.6103156614184938
2.031771390405241,1171.6440164110816,3012.1039157220857,0.6104724354824356
2.0328154929508018,1172.9567239915273,3014.2542299773204,0.6106284368815761
2.0338595044238095,1174.2700642651357,3016.405031011605,0.6107836755522501
2.034903426117966,1175.5840372863947,3018.556321351955,0.6109381612910273
2.0359472593082653,1176.8986431089518,3020.708103489412,0.6110919037464128
2.0369910052512847,1178.213881785623,3022.860379879605,0.6112449123868761
2.0380346651855508,1179.5297533684131,3025.0131529434357,0.611397196558139
2.039078240331788,1180.8462579085317,3027.1664250675635,0.6115487654214774
2.0401217318932825,1182.1633954564031,3029.3201986050894,0.6116996280339785
2.041165141056094,1183.481166061685,3031.4744758759734,0.6118497932686505
2.0422084689894264,1184.7995697732845,3033.6292591677293,0.6119992698923331
2.0432517168458375,1186.118606639367,3035.7845507358297,0.6121480665119459
2.044294885761564,1187.4382767073769,3037.9403528043217,0.6122961915894302
2.0453379768567994,1188.7585800240442,3040.0966675663653,0.6124436535014705
2.046380991235874,1190.0795166354012,3042.2534971845757,0.6125904604196173
2.0474239299876653,1191.4010865867995,3044.4108437917903,0.6127366204575232
2.0484667941857007,1192.7232899229127,3046.568709491291,0.6128821415635168
2.0495095848884994,1194.0461266877594,3048.727096357438,0.6130270315572477
2.050552303139822,1195.3695969247103,3050.8860064361484,0.6131712981709564
2.0515949499688397,1196.6937006764979,3053.045441745233,0.6133149489709291
2.0526375263904755,1198.0184379852362,3055.2054042750246,0.6134579914502475
2.0536800334055347,1199.3438088924224,3057.365895988651,0.6136004329574261
2.054722472001002,1200.6698134389567,3059.5269188225875,0.6137422807388466
2.0557648431502367,1201.9964516651469,3061.6884746870346,0.6138835419341728
2.05680714781319,1203.3237236107248,3063.8505654663313,0.6140242235472895
2.0578493869366636,1204.6516293148522,3066.013193019453,0.6141643325105789
2.058891561454458,1205.9801688161342,3068.1763591802933,0.61430387561641
2.0599336722876433,1207.309342152627,3070.3400657581806,0.6144428595981517
2.060975720344683,1208.6391493618507,3072.5043145381132,0.6145812910404295
2.0620177065217167,1209.9695904807968,3074.6691072813055,0.6147191764360113
2.0630596317027474,1211.3006655459415,3076.8344457255394,0.6148565222253518
2.0641014967597404,1212.632374593247,3079.0003315853587,0.6149933346730068
2.065143302552966,1213.9647176581789,3081.1667665527234,0.6151296200215428
2.066185049931053,1215.2976947757147,3083.3337522971087,0.6152653843969406
2.0672267397312067,1216.6313059803472,3085.501290465926,0.6154006337890929
2.068268372779474,1217.9655513060961,3087.6693826850287,0.6155353741657918
2.0693099498907945,1219.3004307865167,3089.838030558808,0.6156696113743687
2.0703514718692313,1220.6359444547124,3092.0072356706446,0.6158033511700645
2.071392939508151,1221.9720923433335,3094.176999583235,0.6159365992228133
2.0724343535903884,1223.308874484593,3096.3473238389233,0.6160693611403916
2.073475714888369,1224.6462909102704,3098.5182099599306,0.6162016424188398
2.0745170241643307,1225.9843416517247,3100.689659448773,0.6163334484799905
2.075558282170455,1227.3230267398917,3102.8616737885245,0.6164647846947348
2.076599489648983,1228.662346205304,3105.034254443031,0.6165956563137396
2.0776406473324367,1230.0023000780893,3107.2074028573356,0.616726068521178
2.0786817559437485,1231.342888387979,3109.3811204579297,0.6168560264643002
2.079722816196345,1232.6841111643214,3111.5554086529078,0.6169855351435825
2.0807638287944124,1234.0259684360797,3113.730268832484,0.617114599555965
2.0818047944329163,1235.3684602318424,3115.9057023690243,0.6172432245855336
2.0828457137978167,1236.711586579832,3118.081710617461,0.6173714150618103
2.0838865875661754,1238.0553475079098,3120.2582949154935,0.6174991757416819
2.084927416406291,1239.3997430435816,3122.4354565838585,0.6176265112976855
2.085968200977865,1240.7447732140033,3124.6131969266357,0.6177534263591079
2.087008941932086,1242.0904380459904,3126.7915172314183,0.6178799254607218
2.0880496399118087,1243.4367375660188,3128.9704187696493,0.6180060131342378
2.089090295551565,1244.7836718002382,3131.1499027966547,0.6181316937509553
2.0901309094778653,1246.1312407744674,3133.3299705522036,0.6182569716871748
2.0911714823091954,1247.479444514211,3135.5106232605176,0.6183818512628277
2.092212014656118,1248.8282830446558,3137.6918621304653,0.6185063366869358
2.0932525071214974,1250.1777563906821,3139.873688355973,0.6186304321421641
2.0942929603005354,1251.527864576868,3142.0561031161246,0.6187541417501757
2.0953333747808958,1252.8786076274905,3144.2391075753785,0.6188774695773015
2.096373751142815,1254.2299855665385,3146.422702883786,0.6190004196037231
2.0974140899592535,1255.5819984177074,3148.6068901772846,0.6191229957971971
2.098454391795936,1256.9346462044161,3150.791670577772,0.6192451926216341
2.0994946572287643,1258.2879289497405,3152.977045226536,0.6193670420758978
2.100534886775023,1259.6418466766663,3155.163015152201,0.6194885198779925
2.1015750809965574,1260.996399407729,3157.349581468764,0.6196096390708217
2.1026152404313514,1262.3515871652623,3159.536745244275,0.6197304033365747
2.103655365610686,1263.7074099713384,3161.7245075337746,0.6198508163195
2.1046954570592162,1265.0638678477749,3163.9128693794373,0.6199708815749677
2.1057355152951427,1266.4209608161382,3166.101831810892,0.6200906026389227
2.106775540830243,1267.7786888977512,3168.2913958453005,0.620209982991682
2.1078155341699802,1269.1370521136903,3170.481562487551,0.6203290260753319
2.1088554958135775,1270.4960504847975,3172.6723327304094,0.6204477352510168
2.1098954262541687,1271.855684031679,3174.8637075548036,0.6205661138720093
2.1109353259788124,1273.21595277471,3177.055687929858,0.6206841652390094
2.111975195468599,1274.5768567340406,3179.248274813086,0.6208018925828558
2.113015035198771,1275.9383959295983,3181.4414691506436,0.6209192991135298
2.114054845638774,1277.3005703810916,3183.6352718774037,0.6210363880010182
2.115094627252328,1278.663380108014,3185.8296839171057,0.6211531623476283
2.116134380497553,1280.0268251296486,3188.024706182599,0.6212696252377441
2.117174105827004,1281.3909054650658,3190.2203395759025,0.6213857797102658
2.118213803687762,1282.7556211331384,3192.4165849883884,0.62150162875424
2.1192534745215226,1284.1209721525333,3194.613443300943,0.6216171753137679
2.1202931187646805,1285.4869585417207,3196.810915384139,0.6217324223216045
2.1213327368483563,1286.853580318978,3199.0090020982825,0.621847372642948
2.122372329198518,1288.2208375023886,3201.2077042936453,0.6219620291057413
2.123411896236056,1289.5887301098508,3203.4070228106116,0.6220763945335026
2.124451438376784,1290.9572581590728,3205.6069584796837,0.6221904716702837
2.1254909560316015,1292.3264216675889,3207.807512121787,0.6223042632454455
2.1265304496065074,1293.696220652746,3210.0086845482997,0.6224177719519804
2.1275699195026796,1295.0666551317217,3212.2104765612075,0.6225310004358137
2.1286093661165535,1296.437725121517,3214.4128889532576,0.6226439513372457
2.1296487898398424,1297.8094306389635,3216.615922507989,0.6227566272164575
2.1306881910596775,1299.1817717007243,3218.8195780000146,0.6228690306450584
2.1317275701585987,1300.5547483232992,3221.0238561949877,0.6229811641269017
2.1327669275146697,1301.9283605230255,3223.2287578498417,0.6230930301612372
2.133806263501495,1303.3026083160812,3225.4342837128097,0.6232046311986796
2.134845578488307,1304.677491718487,3227.640434523598,0.6233159696446599
2.135884872840051,1306.0530107461097,3229.8472110135485,0.6234270479152201
2.1369241469173663,1307.4291654146643,3232.0546139056055,0.6235378683526946
2.1379634010767252,1308.8059557397166,3234.262643914576,0.6236484332902186
2.139002635670448,1310.1833817366871,3236.4713017471686,0.6237587450317545
2.1400418510467536,1311.5614434208464,3238.6805881020864,0.6238688058387589
2.1410810475498514,1312.9401408073302,3240.8905036702004,0.6239786179684693
2.1421202255199367,1314.3194739111304,3243.1010491345482,0.6240881836107304
2.143159385293319,1315.6994427471002,3245.3122251705786,0.6241975049657593
2.1441985272024087,1317.080047329959,3247.524032446121,0.6243065841927686
2.1452376515757887,1318.4612876742951,3249.736471621534,0.6244154234084036
2.1462767587382907,1319.84316379456,3251.9495433498423,0.6245240247259178
2.147315849011011,1321.2256757050836,3254.163248276775,0.6246323902151503
2.148354922711383,1322.6088234200633,3256.377587040897,0.624740521930173
2.149393980153206,1323.9926069535727,3258.592560273679,0.6248484218900454
2.150433021646717,1325.3770263195631,3260.8081685996194,0.6249560920964659
2.15147204749862,1326.7620815318674,3263.024412636313,0.6250635345285116
2.1525110580121223,1328.1477726041926,3265.2412929945162,0.6251707511303574
2.1535500534870105,1329.5340995501363,3267.4588102782936,0.6252777438258196
2.1545890342196774,1330.9210623831761,3269.676965085074,0.6253845145185354
2.1556280005031665,1332.3086611166773,3271.895758005729,0.6254910650903219
2.1566669526272086,1333.6968957638928,3274.1151896246524,0.6255973973829796
2.1577058908783004,1335.0857663379695,3276.3352605199066,0.6257035132379776
2.1587448155396984,1336.475272851941,3278.555971263212,0.6258094144723519
2.1597837268914684,1337.8654153187365,3280.7773224200455,0.6259151028552956
2.1608226252105753,1339.256193751181,3282.999314549809,0.6260205801627914
2.1618615107708683,1340.6476081619955,3285.2219482058026,0.6261258481326438
2.162900383843152,1342.0396585638014,3287.4452239353664,0.6262309084924507
2.1639392446952206,1343.4323449691017,3289.669142279884,0.6263357629531887
2.164978093591801,1344.8256673903613,3291.893703774968,0.6264404131707011
2.166016930794841,1346.2196258398637,3294.118908950424,0.6265448608214197
2.167055756563278,1347.6142203298516,3296.3447583304023,0.6266491075471677
2.1680945711532025,1349.0094508724603,3298.57125243341,0.6267531549600589
2.1691333748178936,1350.4053174797345,3300.7983917724423,0.6268570046673516
2.170172167807824,1351.8018201636244,3303.026176854992,0.626960658252465
2.171210950370708,1353.1989589359953,3305.254608183148,0.6270641172727607
2.1722497227515465,1354.5967338086184,3307.4836862536686,0.6271673832778851
2.1732884851926433,1355.995144793184,3309.713411558031,0.6272704577900251
2.1743272379336562,1357.3941919012937,3311.9437845825137,0.6273733423177574
2.1753659812116206,1358.7938751444676,3314.174805808253,0.6274760383488593
2.176404715260984,1360.194194534138,3316.4064757113065,0.6275785473595887
2.177443440313636,1361.595150081662,3318.6387947627118,0.6276808708037057
2.178482156598942,1362.9967417983119,3320.8717634285485,0.6277830101235937
2.1795208643437665,1364.3989696952817,3323.105382169989,0.6278849667243764
2.1805595637725452,1365.8018337836907,3325.3396514434316,0.6279867420292535
2.1815982551072435,1367.2053340745772,3327.5745717004284,0.6280883374168558
2.182636938567444,1368.6094705789055,3329.810143387849,0.6281897542517059
2.1836756143703737,1370.0142433075669,3332.0463669479336,0.6282909939093101
2.18471428273088,1371.4196522713792,3334.283242818249,0.6283920577064124
2.185752943861542,1372.8256974810881,3336.5207714319,0.6284929469865356
2.186791597972616,1374.2323789473662,3338.758953217428,0.6285936630432816
2.18783024527213,1375.639696680819,3340.9977885989993,0.6286942071788008
2.188868885965873,1377.047650691982,3343.237277996366,0.6287945806757624
2.189907520257418,1378.4562409913217,3345.477421824937,0.6288947847853299
2.1909461483481967,1379.8654675892415,3347.718220495896,0.6289948207683989
2.1919847704374646,1381.2753304960752,3349.9596744161545,0.6290946898589052
2.193023386722363,1382.6858297220942,3352.2017839884597,0.6291943932726924
2.1940619973979434,1384.096965277505,3354.444549611451,0.6292939322199541
2.1951006026571824,1385.5087371724512,3356.687971679682,0.629393307891484
2.1961392026910205,1386.9211454170165,3358.9320505836936,0.6294925214794386
2.1971777976883464,1388.3341900212201,3361.1767867099984,0.6295915741345748
2.198216387836091,1389.7478709950265,3363.422180441243,0.6296904670208809
2.1992549733191837,1391.1621883483333,3365.6682321561407,0.6297892012682796
2.2002935543206332,1392.5771420909887,3367.914942229616,0.6298877780198541
2.20133213102149,1393.9927322327774,3370.1623110327364,0.6299861983811468
2.2023707036009172,1395.4089587834283,3372.4103389328557,0.6300844634515375
2.2034092722362084,1396.8258217526181,3374.6590262936397,0.6301825743277674
2.2044478371027867,1398.243321149966,3376.9083734750657,0.6302805320828075
2.205486398374247,1399.6614569850374,3379.1583808335113,0.630378337791537
2.2065249562223554,1401.080229267344,3381.409048721747,0.6304759924957549
2.2075635108171103,1402.4996380063478,3383.6603774890564,0.6305734972457461
2.20860206232672,1403.9196832114542,3385.9123674811967,0.6306708530740256
2.2096406109176487,1405.3403648920244,3388.1650190404775,0.6307680609893264
2.210679156754643,1406.7616830573643,3390.4183325058275,0.6308651220185215
2.211717700000709,1408.183637716731,3392.672308212738,0.6309620371424368
2.212756240817195,1409.606228879334,3394.926946493427,0.631058807356798
2.2137947793637647,1411.029456554337,3397.1822476767893,0.6311554336298681
2.21483331579844,1412.4533207508516,3399.4382120884807,0.6312519169318138
2.2158718502776105,1413.8778214779488,3401.6948400509286,0.6313482582190271
2.2169103829560437,1415.3029587446492,3403.9521318833645,0.6314444584267082
2.2179489139869357,1416.7287325599295,3406.2100879019076,0.6315405185034768
2.218987443521877,1418.1551429327203,3408.4687084195125,0.6316364393583767
2.220025971710933,1419.5821898719132,3410.72799374612,0.6317322219147761
2.221064498702612,1421.009873386351,3412.9879441885882,0.6318278670712939
2.222103024643912,1422.4381934848377,3415.2485600507966,0.631923375720945
2.2231415496803297,1423.8671501761335,3417.5098416336555,0.6320187487584624
2.2241800739558633,1425.2967434689604,3419.7717892351075,0.6321139870469208
2.2252185976130563,1426.7269733719943,3422.034403150227,0.6322090914623117
2.226257120792986,1428.1578398938736,3424.297683671185,0.6323040628531879
2.2272956436353133,1429.5893430431988,3426.561631087347,0.6323989020752062
2.2283341662782603,1431.0214828285298,3428.82624568524,0.6324936099528854
2.2293726888586756,1432.4542592583869,3431.0915277486647,0.6325881873360482
2.230411211511984,1433.8876723412557,3433.3574775586117,0.6326826350367741
2.231449734372254,1435.3217220855804,3435.6240953933834,0.6327769538544756
2.2324882575722262,1436.756408499772,3437.891381528652,0.6328711446129923
2.2335267812432638,1438.1917315922055,3440.1593362373646,0.6329652080939875
2.2345653055154275,1439.6276913712163,3442.4279597898894,0.6330591451006302
2.235603830517442,1441.0642878451074,3444.6972524539465,0.6331529563871835
2.23664235637678,1442.5015210221463,3446.9672144947776,0.6332466427455464
2.237680883219599,1443.9393909105686,3449.2378461750154,0.6333402049303882
2.2387194111707984,1445.3778975185714,3451.5091477548053,0.6334336437000604
2.2397579403540258,1446.8170408543235,3453.7811194918063,0.6335269597918979
2.2407964708917034,1448.2568209259568,3456.053761641252,0.633620153961611
2.241835002905005,1449.6972377415743,3458.327074455896,0.6337132269222003
2.2428735365139247,1451.1382913092464,3460.6010581861565,0.6338061794147049
2.2439120718372267,1452.5799816370095,3462.8757130800145,0.6338990121430637
2.244950608992521,1454.0223087328725,3465.1510393831536,0.6339917258254538
2.2459891480962275,1455.4652726048128,3467.427037338902,0.6340843211594347
2.2470276892636134,1456.908873260775,3469.703707188304,0.6341767988404189
2.248066232608809,1458.3531107086785,3471.981049170137,0.6342691595599861
2.2491047782447993,1459.7979849564115,3474.259063520914,0.6343614039964197
2.250143326283456,1461.2434960118317,3476.5377504749335,0.634453532821907
2.251181876835547,1462.6896438827712,3478.817110264306,0.6345455467034876
2.2522204300107456,1464.136428577032,3481.0971431189637,0.6346374463133644
2.2532589859176246,1465.5838501023911,3483.3778492666506,0.6347292322911253
2.2542975446637032,1467.031908466595,3485.6592289330274,0.6348209052864238
2.255336106355445,1468.4806036773668,3487.941282341647,0.6349124659439999
2.2563746710982535,1469.9299357423993,3490.224009713959,0.6350039148983156
2.257413238996496,1471.3799046693625,3492.507411269358,0.6350952527835907
2.258451810153506,1472.8305104658991,3494.791487225175,0.6351864802034577
2.2594903846716323,1474.281753139626,3497.07623779679,0.635277597794657
2.260528962652188,1475.7336326981385,3499.3616631975165,0.6353686061508804
2.261567544195516,1477.1861491490022,3501.647763638744,0.6354595058901523
2.262606129400958,1478.6393024997635,3503.934539329865,0.6355502975932271
2.263644718366907,1480.0930927579395,3506.2219904783915,0.6356409818692123
2.26468331119077,1481.5475199310272,3508.510117289867,0.6357315592898106
2.265721907969028,1483.0025840264996,3510.798919967994,0.635822030452433
2.266760508797193,1484.4582850518068,3513.088398714541,0.6359123959089785
2.267799113769885,1485.9146230143779,3515.378553729509,0.6360026562443307
2.2688377229807744,1487.3715979216145,3517.669385211,0.6360928120234454
2.2698763365226196,1488.8292097809008,3519.9608933553063,0.63618286379529
2.2709149544872966,1490.2874585995983,3522.253078356955,0.6362728121150854
2.271953576965785,1491.7463443850477,3524.54594040869,0.6363626575368727
2.2729922040481667,1493.2058671445657,3526.839479701469,0.6364524005899954
2.274030835823679,1494.6660268854514,3529.133696424561,0.6365420418280474
2.275069472380663,1496.1268236149815,3531.4285907654516,0.6366315817644451
2.2761081138066395,1497.5882573404133,3533.72416290999,0.6367210209423596
2.2771467601882533,1499.0503280689823,3536.020413042277,0.6368103598738862
2.278185411611333,1500.5130358079073,3538.3173413447857,0.636899599074466
2.2792240681608806,1501.9763805643854,3540.614947998338,0.6369887390643563
2.2802627299210596,1503.4403623455944,3542.9132331820906,0.6370777803380926
2.281301396975255,1504.9049811586965,3545.2121970736343,0.6371667234129684
2.282340069406013,1506.3702370108301,3547.5118398488958,0.6372555687714825
2.283378747295118,1507.836129909118,3549.8121616822755,0.6373443169163132
2.284417430723552,1509.3026598606655,3552.1131627465716,0.6374329683342946
2.28545611977152,1510.769826872558,3554.4148432130314,0.6375215234979787
2.28649481451848,1512.2376309518654,3556.717203251409,0.6376099829061112
2.28753351504309,1513.706072105637,3559.0202430298623,0.6376983470136743
2.288572221423294,1515.1751503409089,3561.32396271512,0.6377866163065672
2.2896109337362605,1516.644865664697,3563.6283624723605,0.6378747912332469
2.290649652058454,1518.115218084003,3565.933442465353,0.6379628722692958
2.291688376465576,1519.5862076058092,3568.2392028563518,0.6380508598726489


==> anc/Fig.7/speed_of_sound_m0_700.csv <==
n,prs,nrg,cs
0.0,1.9859446137283985e-12,5.604534222063487e-13,1.1795261003468016
0.0,4.096010765814822e-12,2.349363520478889e-12,1.1795261003468016
0.0,1.241215383580249e-13,5.4768736869786375e-12,0.0226628448001505
0.0,0.0,0.0,0.0226628448001505
0.0,1.241215383580249e-13,5.4768736869786375e-12,0.0226628448001505
0.0,0.0,0.0,0.013790859221205915
0.1135980728663752,1.4839354177022475,107.60282545850595,0.04402027541876801
0.12577026808276104,1.9996167136754706,119.3174567520976,0.05056685207277958
0.13314621341734376,2.3599038696718857,126.44242382495123,0.05457429468735681
0.13897997615084862,2.6682509859016834,132.0924669083524,0.05711866099348695
0.14393190995445904,2.942785706547993,136.89885970312773,0.0597908291366657
0.14836867177420798,3.2007582292964947,141.21344316807426,0.06232549777367395
0.1524446664551874,3.4482342396684076,145.18414567687068,0.0647224351860812
0.15624813054395437,3.6884387056021866,148.89544710184296,0.06699940292217625
0.15983590978713838,3.9233588299798776,152.40174886173423,0.06917307105056236
0.1632473655032937,4.154324753047345,155.7407060535964,0.07125717186364411
0.16651115424771687,4.38227773610591,158.93972416078103,0.07326281028949141
0.1696489344114943,4.607911487935569,162.01950981107328,0.0751990112571359
0.1726775596188951,4.831753498093423,164.9961714242486,0.07707318985865645
0.1756104558554931,5.0542149638975165,167.88253782756033,0.0788915127010969
0.17845852711126786,5.275623002549873,170.68902525658484,0.08065916824411007
0.18123077371616195,5.496242277955179,173.42422920435698,0.08238056948576589
0.18393472792159674,5.716290012268091,176.09534128438372,0.08405950661783854
0.1865767687868817,5.935946686592646,178.70845053475304,0.08569926391061225
0.1891623550713784,6.15536385761533,181.26876623654886,0.08730271000014152
0.1916962008308788,6.37466998104558,183.78078589126397,0.08887236856005791
0.1941824100976111,6.593974828104509,186.2484240403556,0.09041047429425011
0.1966245817457925,6.813372887670835,188.67511255492164,0.09191901774483194
0.19902589224464637,7.03294602351337,191.063879767949,0.09339978152703794
0.2013891617510382,7.252765575546655,193.41741366748656,0.09485436992571884
0.2037169074715715,7.472894040140561,195.73811291166783,0.09628423324446186
0.20601138717048648,7.693386427296839,198.02812841811587,0.09769068802089778
0.2082746349629898,7.914291367034624,200.2893975750137,0.09907493395443076
0.21050849100256816,8.135652018840748,202.52367261281427,0.10043806812123032
0.21271462629087698,8.357506825038312,204.73254431203674,0.10178109705404538
0.21489456355460798,8.579890139254761,206.91746195050908,0.1031049470278027
0.21704969492609588,8.80283275414222,209.07975019480972,0.10441047287674299
0.21918129700632685,9.026362347196613,211.22062348937158,0.10569846560143543
0.22129054376849025,9.250503859476197,213.3411983813929,0.10696965893952975
0.22337851766940536,9.475279819038073,215.44250413285783,0.10822473511123289
0.2254462192629782,9.700710618474199,217.52549190089837,0.10946432980843235
0.22749457555636532,9.92681475420841,219.59104271667465,0.11068903659261896
0.22952444730298263,10.1536090336318,221.6399744483518,0.11189941076211347
0.23153663539381694,10.381108755190796,223.67304790253323,0.1130959727677513
0.23353188647920303,10.60932786551012,225.69097219050045,0.1142792112423623
0.2355108979314727,10.838279096989343,227.6944094647888,0.11544958570696677
0.2374743222402207,11.067974088699613,229.68397911377204,0.11660752906904867
0.2394227709194818,11.298423493419001,231.6602614907267,0.11775344919432823
0.2413568179796006,11.529637069559149,233.62380122329603,0.11888773227640281
0.24327700305332578,11.761623769011036,235.57511020202682,0.12001074271757496
0.24518383417068038,11.99439180753419,237.5146702218405,0.12112282603193128
0.24707779026732032,12.227948732456298,239.44293537691982,0.12222430978644987
0.24895932344139426,12.46230148178347,241.3603342130158,0.12331550492406404
0.25082886099000357,12.697456437081241,243.2672716694417,0.12439670698024172
0.2526868072521433,12.933419471052215,245.16413083636846,0.1254681971003854
0.2545335452801828,13.170195990287613,247.05127454853925,0.1265302430549985
0.25636943835856607,13.407790973854059,248.92904683309237,0.12758310009193108
0.25819483138673516,13.646209008105822,250.79777422786464,0.12862701177188265
0.26001005214046913,13.88545431819741,252.6577669836311,0.12966221070643344
0.26181541242483397,14.125530796666162,254.50932016293254,0.1306889192388224
0.26361120912941727,14.366442029347073,256.35271464567876,0.1317073500854106
0.26539772519621024,14.608191318986561,258.1882180513939,0.132717706900481
0.2671752305086067,14.850781706728638,260.016085586236,0.133720184828103
0.26894398270900727,15.09421599171544,261.8365608218912,0.1347149706109252
0.27070422794793475,15.338496747437521,263.6498764067463,0.13570224491210903
0.2724562015962862,15.583626344279145,265.4562547536954,0.13668217908592864
0.2742001288623819,15.829606955508654,267.2559086140196,0.1376549391903609
0.27593622540305723,16.076440577081563,269.0490416684868,0.13862068441461467
0.2776646978681411,16.324129038205655,270.83584904265365,0.13957956821455414
0.279385744414812,16.57267401427184,272.6165177984427,0.14053173801732144
0.2810995551779364,16.8220770362406,274.39122737997525,0.1414773360072583
0.28280631271290496,17.07233950123018,276.16015003608703,0.14241649917690677
0.28450619240566855,17.323462681473437,277.9234512104216,0.14334935964939263
0.2861993628550729,17.575447732746444,279.68128990526696,0.1442760449078046
0.28788598622959194,17.82829570215265,281.43381902101714,0.1451966780148656
0.28956621860056714,18.08200753533148,283.18118567325456,0.1461113778382292
0.2912402102535427,18.33658408313261,284.9235314889445,0.14702025924808126
0.2929081059796116,18.592026107806138,286.66099288358464,0.14792343329472052
0.29457004534843334,18.848334288753648,288.3937013209074,0.14882100739640597
0.296226162964017,19.105509227866293,290.12178355615004,0.14971308550167706
0.2978765887047354,19.363551454483712,291.8453618643035,0.15059976824458451
0.29952144794881574,19.62246143002015,293.56455425453316,0.151481153090549
0.30116086178617185,19.882239552254354,295.2794746715894,0.1523573344761133
0.3027949472177752,20.14288615934392,296.9902331853545,0.1532284039475624
0.30442381734326274,20.404401533566414,298.69693616916936,0.15409445026908017
0.30604758153773426,20.66678590479418,300.39968646789583,0.15495555955423865
0.3076663456184235,20.930039453755015,302.09858355631354,0.1558118153730047
0.30928021200210404,21.194162315093966,303.79372368870116,0.15666329884944352
0.31088927985344766,21.45915458018522,305.48520003981463,0.15751008877259398
0.3124936452255277,21.725016299825764,307.17310283837367,0.15835226167921956
0.31409340119245394,21.99174748670777,308.8575194930744,0.15918989195517774
0.31568863797497126,22.25934811776523,310.53853471188495,0.16002305190624272
0.31727944305939,22.527818136355418,312.21623061501947,0.1608518118501188
0.31886590131022197,22.79715745431355,313.89068684190426,0.16167624019341947
0.32044809507696675,23.06736595388143,315.56198065257564,0.1624964034880733
0.322026104295509,23.338443489510052,317.23018702397707,0.16331236665139637
0.32360000658486837,23.610389889982315,318.8953787424509,0.1641241922615604
0.32516987733520714,23.883204957903512,320.55762648400514,0.16493194249406742
0.3267357898014488,24.156888475406216,322.2169989097713,0.16573567670785894
0.32829781517893175,24.431440201360257,323.8735627311988,0.1665354533399943
0.3298560226853985,24.706859874792528,325.52738279118313,0.16733132924407124
0.33141047963501324,24.983147215730146,327.17852213362283,0.16812335984066457
0.3329612515095599,25.260301926364452,328.8270420709889,0.16891159918943174
0.3345084020262143,25.538323692167992,330.4730022486067,0.16969610001640664
0.33605199320225615,25.81721218293602,332.1164607060554,0.1704769137716262
0.33759208541670216,26.096967053771152,333.75747393562324,0.17125409066975789
0.3391287374691334,26.37758794601092,335.39609693810036,0.1720276797323672
0.3406620066359004,26.65907448811077,337.03238327607676,0.1727977288261661
0.3421919487237297,26.9414262964633,338.66638512477334,0.17356428469592772
0.3437186181210639,27.224642976183265,340.2981533207253,0.17432739301280367
0.34524206784702166,27.50872412184567,341.92773740818734,0.17508709840168704
0.3467623495982748,27.793669318181422,343.555185683571,0.17584344447100175
0.3482795137939129,28.07947814073148,345.1805452379739,0.17659647385453758
0.34979360961838785,28.36615015647837,346.8038619978715,0.1773462282300202
0.3513046850625875,28.653684924418382,348.4251807640483,0.17809274836653557
0.35281278696326107,28.942081996139756,350.0445452489392,0.1788360741312568
0.35431796104073254,29.23134091632881,351.6619981123741,0.17957624453164586
0.3558202519350914,29.52146122327403,353.2775809958556,0.18031329774048735
0.35731970324090745,29.81244244934268,354.8913345554374,0.18104727111220456
0.3588163575405073,30.104284121414608,356.5032984932482,0.18177820121491176
0.36031025643599507,30.396985761317296,358.11351158781304,0.18250612385364662
0.36180144057984875,30.69054688621213,359.7220117230208,0.18323107409177616
0.3632899497044481,30.984967008983507,361.32883591608265,0.1839530862661293
0.36477582265039715,31.280245638589495,362.93402034434934,0.18467219401115545
0.3662590973937401,31.576382280398068,364.53760037107867,0.18538843049020484
0.367739811071024,31.87337643666076,366.1396105692198,0.18610182734982014
0.3692180000091211,32.17122760619812,367.74008474929053,0.18681241697236173
0.37069369974192834,32.46993528568865,369.3390559757841,0.18752023010710342
0.37216694503916636,32.76949896920486,370.936556593958,0.1882252971805844
0.3736377699272729,33.069918148681566,372.5326182497326,0.18892764802307122
0.37510620771101755,33.371192314154996,374.12727191014676,0.18962731189563853
0.37657229099435297,33.67332095400833,375.72054788306997,0.19032431749850337
0.3780360517003935,33.97630355517576,377.31247583610104,0.1910186929823661
0.3794975210908266,34.28013960335808,378.9030848149321,0.19171046597852442
0.3809567297844821,34.584828583221146,380.4924032608911,0.1923996635913149
0.3824137077754085,34.89036997858694,382.0804590280509,0.19308631242973942
0.38386848445011745,35.19676327260219,383.66727939951943,0.19377043861235035
0.3853210886043434,35.504007947909585,385.2528911032843,0.19445206777887286
0.38677154845923134,35.812103486811104,386.837320327518,0.19513122510765699
0.38821989167690013,36.12104937141645,388.4205927352779,0.19580793532393193
0.38966614537550043,36.43084508378642,390.00273347874406,0.1964822227080386
0.39111033614378593,36.74149010606599,391.58376721298254,0.19715411111490866
0.3925524900551586,37.052983920617564,393.1637181092133,0.1978236239783373
0.3939926326812455,37.36532601013894,394.7426098676394,0.19849078432379832
0.39543078910502616,37.67851585777749,396.3204657298422,0.19915561477764102
0.3968669839335725,37.99255294724706,397.89730849081684,0.19981813757339612
0.3983012413102983,38.307436762919856,399.4731605105422,0.20047837457239315
0.3997335849268284,38.62316678993141,401.0480437251781,0.20113634725716079
0.4011640380345516,38.939742514273206,402.6219796579861,0.20179207675437985
0.4025926234556808,39.25716342287448,404.1949894297604,0.20244558383297495
0.40401936359408397,39.575429003689806,405.7670937690574,0.2030968889199567
0.40544428044568515,39.894538745775485,407.33831302200934,0.20374601210384888
0.4068673956085826,40.21449213936375,408.90866716187435,0.2043929731462913
0.4082887302928185,40.53528867593199,410.4781757982531,0.2050377914844217
0.4097083053298859,40.856927848268846,412.0468581860621,0.205680486238647
0.4111261411819185,41.1794091505325,413.61473323420586,0.20632107623428989
0.4125422579505664,41.502732078318466,415.18181951393626,0.20695957998202563
0.41395667538567593,41.826896128703275,416.7481352670556,0.20759601571086098
0.41536941289364193,42.15190080030716,418.3136984137807,0.20823040134968396
0.41678048954555436,42.477745593329544,419.8785265604411,0.20886275456581213
0.41818992408504424,42.80443000961224,421.44263700685275,0.2094930927343728
0.419597734935967,43.13195355266636,423.00604675358557,0.21012143297167293
0.4210039402098237,43.460315727724335,424.56877250894553,0.21074779213014733
0.42240855771293484,43.789516041770206,426.13083069574054,0.2113721868057903
0.42381160495346776,44.119554003581435,427.6922374579011,0.21199463333913077
0.4252130991482217,44.45042912375549,429.25300866688144,0.21261514783341595
0.42661305722921383,44.78214091474943,430.8131599278529,0.21323374614249876
0.4280114958501023,45.11468889090073,432.37270658576824,0.21385044388789956
0.4294084313924139,45.44807256845825,433.9316637312221,0.214465256465928
0.4308038799715715,45.782291465610086,435.49004620612396,0.21507819903650197
0.43219785744282396,46.11734510250289,437.0478686092953,0.2156892865498348
0.4335903794068928,46.453233001263875,438.605145301772,0.21629853372893196
0.4349814612156099,46.78995468602386,440.16189041212937,0.2169059550915779
0.4363711179772639,47.12750968293199,441.7181178415036,0.21751156495010654
0.43775936456186704,47.46589752017822,443.2738412685492,0.21811537740313663
0.4391462156063004,47.805117728002244,444.8290741542941,0.21871740635855094
0.44053168551926536,48.14516983871447,446.38382974679035,0.21931766552710427
0.4419157884861126,48.48605338670412,447.9381210856589,0.21991616842482342
0.4432985384735759,48.82776790845171,449.4919610065486,0.22051292838394354
0.44467994923436144,49.17031294254585,451.04536214545016,0.22110795854901513
0.44606003431159075,49.513688029683216,452.5983369428781,0.221701271888273
0.4474388070431628,49.85789271268634,454.1508976479723,0.22229288118768256
0.4488162805659806,50.2029265365022,455.70305632247585,0.22288279775361003
0.4501924678306334,50.54878904850261,457.2548248550243,0.22347103854425263
0.4515673815605256,50.89547979794381,458.8062149219414,0.22405761065216623
0.4529410343279203,51.242998335923744,460.35723805821607,0.2246425280164074
0.45431343850106654,51.591344213756706,461.9079056050464,0.2252258027492831
0.4556846062817087,51.94051699081359,463.45822875982975,0.2258074468911849
0.45705454967780007,52.29051622340173,465.0082185294621,0.226387471838926
0.4584232805289774,52.641341471510025,466.5578857670463,0.2269658890795441
0.4597908105040834,52.99299229728832,468.10724116668104,0.22754270995430884
0.4611571511044902,53.345468265045575,469.6562952665818,0.22811794565741114
0.46252231366736807,53.698768941247465,471.2050584521511,0.228691607240152
0.4638863093689015,54.05289389452176,472.75354095899894,0.22926370561112677
0.4652491492273902,54.40784269565219,474.3017528758581,0.2298342515401539
0.4666108441062741,54.76361491757354,475.8497041474256,0.23040325566497172
0.46797140471713305,55.12021013538167,477.3974045771741,0.23097072848642416
0.46933084162252453,55.477627926315016,478.94486383002203,0.2315366803739095
0.47068916523885995,55.8358678697618,480.49209143503157,0.23210112157224486
0.4720463858391311,56.19492954725619,482.0390967879662,0.23266406219241811
0.47340251355560714,56.55481254246612,483.58588915382927,0.2332255122310941
0.47475755838244904,56.91551644119876,485.1324776693054,0.23378548155124249
0.47611153017830204,57.27704083138749,486.67887134520817,0.23434397990585884
0.4774644386687771,57.63938530309436,488.2250790687965,0.2349010169262015
0.47881629344888577,58.00254944849696,489.7711096060619,0.2354566021266694
0.4801671039854567,58.36653286188765,491.3169716039976,0.23601074490945267
0.481516879619447,58.731335139665525,492.86267359276866,0.23656345456112238
0.48286562956826334,59.096955880332025,494.40822398788276,0.23711474026562362
0.4842133629279182,59.46339468448044,495.9536310922151,0.23766461109209547
0.485560088675272,59.830651154792996,497.4989030981102,0.23821307600435332
0.48690581567013247,60.198724896029475,499.0440480893522,0.23876014386796465
0.48825055265732537,60.56761551502672,500.58907404310287,0.23930582343498094
0.48959430826876155,60.93732262068348,502.13398883184476,0.23985012336557193
0.49093709102539573,61.3078458239568,503.67880022520217,0.24039305221367346
0.49227890933918206,61.67918473785172,505.22351589179664,0.24093461844119865
0.49361977151496655,62.05133897741561,506.7681434010008,0.24147483041138068
0.4949596857523564,62.42430815972992,508.3126902246963,0.2420136963923124
0.49629866014753227,62.79809190390027,509.85716373897395,0.24255122455933698
0.49763670269502497,63.17268983104704,511.4015712257938,0.24308742299533953
0.49897382128946527,63.548101564298136,512.9459198746266,0.24362229969241908
0.5003100237272796,63.92432672877833,514.4902167840442,0.24415586256485639
0.5016453177083368,64.30136495160866,516.0344689632445,0.24468811941653532
0.5029797108376264,64.67921586188034,517.5786833336548,0.24521907798835055
0.5043132106268101,65.05787909066355,519.1228667303528,0.245748745926496
0.5056458244957933,65.43735427098787,520.6670259035509,0.24627713079208943
0.5069775597742601,65.8176410378326,522.2111675200365,0.24680424006952226
0.5083084237031809,66.19873902812586,523.7552981645745,0.24733008116081642
0.5096384234362488,66.58064788072659,525.2994243412542,0.24785466138397838
0.51096756604134,66.96336723641512,526.8435524748608,0.24837798798792166
0.5122958585018997,67.3468967378904,528.3876889121602,0.2489000681359586
0.5136233077183299,67.73123602975284,529.9318399232097,0.2494209089217227
0.5149499205093333,68.11638475850081,531.4760117026048,0.2499405173581817
0.5162757036132377,68.50234257251479,533.0202103707257,0.25045890039283014
0.5176006636892841,68.88910912205624,534.5644419749324,0.2509760648916094
0.5189248073188881,69.2766840592454,536.1087124907544,0.2514920176552656
0.5202481410068854,69.66506703805972,537.6530278230474,0.2520067654144456
0.5215706711827566,70.05425771432667,539.1973938071387,0.2525203148277815
0.5228924042018063,70.44425574570677,540.7418162099307,0.2530326724842698
0.5242133463463428,70.83506079168536,542.2863007310073,0.25354384491079235
0.5255335038268069,71.22667251356457,543.8308530036802,0.2540538385653003
0.5268528827829063,71.61909057445307,545.375478596053,0.2545626598405011
0.5281714892847138,72.01231463925585,546.9201830120469,0.2550703150635037
0.5294893293337503,72.40634437466353,548.4649716924137,0.2555768105003228
0.5308064088640272,72.80117944914164,550.0098500157059,0.25608215235424653
0.532122733743093,73.1968195329227,551.554823299255,0.2565863467662489
0.5334383097730584,73.59326429799732,553.099896800129,0.25708939981548784
0.5347531426915715,73.9905134180976,554.6450757160446,0.257591317525612
0.5360672381728149,74.38856656869716,556.1903651862923,0.25809210585567466
0.5373806018284587,74.78742342699245,557.7357702926319,0.25859177071154626
0.5386932392085938,75.1870836718977,559.2812960601593,0.2590903179375871
0.5400051558026657,75.58754698403168,560.8269474581805,0.259587753324167
0.5413163570403874,75.98881304571361,562.372729401063,0.26008408260855836
0.5426268482925849,76.39088154094499,563.9186467490174,0.26057931146366825
0.5439366348721362,76.79375215540561,565.4647043089891,0.26107344552153394
0.5452457220347681,77.19742457644526,567.0109068353826,0.2615664903488914
0.5465541149799273,77.60189849306673,568.5572590308873,0.26205845146712714
0.5478618188515951,78.00717359592352,570.1037655472308,0.26254933434517413
0.5491688387390805,78.41324957730521,571.6504309859167,0.26303914439222187
0.5504751796778601,78.82012613112892,573.1972598990195,0.2635278869817197
0.5517808466502977,79.22780295293273,574.7442567898347,0.2640155674246654
0.5530858445864537,79.63627973986208,576.2914261136508,0.2645021909843613
0.5543901783648292,80.04555619065981,577.838772278439,0.26498776288862247
0.5556938528130548,80.45563200566218,579.3862996454848,0.26547228829571623
0.5569968727087136,80.86650688678348,580.9340125301668,0.26595577233387374
0.5582992427799532,81.2781805375073,582.4819152025217,0.2664382200798809
0.5596009677062397,81.69065266288261,584.0300118879434,0.26691963656054496
0.5609020521190268,82.10392296950634,585.5783067678144,0.2674000267615827
0.5622025006024316,82.51799116551886,587.1268039801266,0.26787939562471946
0.5635023176938928,82.93285696059567,588.675507620096,0.2683577480437652
0.5648015078848262,83.34852006593412,590.2244217407745,0.26883508886868335
0.5661000756212698,83.76498019424685,591.7735503536549,0.26931142291118254
0.5673980253044947,84.18223705975257,593.3228974292274,0.269786754938084
0.5686953612916235,84.60029037816616,594.8724668975638,0.2702610896695772
0.5699920878962618,85.01913986668926,596.4222626489062,0.27073443179299406
0.571288209389062,85.43878524400435,597.9722885341839,0.27120678594726494
0.5725837299983147,85.8592262302577,599.52254836557,0.27167815673569945
0.5738786539105436,86.2804625470621,601.0730459170319,0.2721485487193605
0.5751729852710505,86.70249391747903,602.623784924838,0.27261796661341214
0.5764667281835983,87.12532006605514,604.174769087139,0.27308641425768865
0.5777598867147647,87.54894071862891,605.7260020685572,0.2735538968259317
0.5790524648882303,87.97335560262349,607.2774874939856,0.27402041844220376
0.580344466689929,88.39856444681989,608.8292289540334,0.27448598347822145
0.5816358960672445,88.82456698140446,610.381230004092,0.2749505962657776
0.582926756929544,89.25136293796302,611.933494164836,0.275414261102633
0.5842170531486595,89.67895204946967,613.4860249226653,0.2758769822526258
0.5855067885594095,90.10733405028856,615.0388257301883,0.2763387639360109
0.5867959669600531,90.53650867614766,616.5919000066531,0.27679961034435246
0.5880845921128088,90.96647566414852,618.1452511384193,0.27725952563871964
0.5893726677442469,91.39723475274494,619.6988824793231,0.27771851392934793
0.5906601975458644,91.82878568174156,621.2527973512225,0.2781765793095601
0.5919471851744416,92.26112819228244,622.8069990443124,0.2786337258292097
0.5932336342525408,92.69426202684443,624.3614908176,0.2790899575099743
0.5945195483689181,93.1281869292275,625.9162758992795,0.27954527833888054
0.5958049310789769,93.56290264454992,627.4713574871554,0.27999969226983884
0.5970897859051792,93.99840891923564,629.0267387490248,0.2804532032251514
0.5983741163374697,94.43470550100861,630.5824228230723,0.2809058150994771
0.5996579258336852,94.87179213888827,632.1384128182416,0.2813575317490285
0.6009412178199562,95.30966858317258,633.6947118146193,0.2818083570043943
0.6022239956911187,95.74833458543976,635.2513228638095,0.28225829466746005
0.6035062628110816,96.18778989853615,636.8082489892724,0.28270734850002893
0.6047880225132564,96.6280342765679,638.3654931867352,0.2831555222500107
0.6060692781008744,97.06906747489607,639.9230584244661,0.28360281961939926
0.6073500328474178,97.51088925012365,641.4809476436936,0.2840492442926854
0.6086302899969627,97.95349936009598,643.0391637589115,0.28449479992006954
0.6099100527645384,98.39689756388533,644.5977096582177,0.2849394901284876
0.6111893243364874,98.84108362179066,646.1565882036416,0.285383318506669
0.612468107870826,99.28605729532015,647.7158022314899,0.28582628862893833
0.6137464064975787,99.73181834719733,649.2753545526407,0.28626840402658477
0.6150242233191819,100.17836654136316,650.8352479529768,0.28670966823736727
0.6163015614105269,100.62570164288363,652.3954851932157,0.2871500847078567
0.6175784238198513,101.07382341808676,653.956069010069,0.2875896569257485
0.6188548135685445,101.52273163445544,655.5170021158259,0.28802838832258826
0.6201307336516786,101.9724260606425,657.07828719889,0.28846628236395533
0.6214061870380462,102.42290646647675,658.6399269237917,0.28890334223658976
0.6226811766715658,102.87417262291989,660.2019239327207,0.2893395714946438
0.6239557054699012,103.32622430209474,661.7642808438051,0.2897749733354282
0.6252297763261228,103.7790612772007,663.3270002529163,0.2902095513426898
0.626503392107567,104.23268332285342,664.8900847329204,0.29064330838512437
0.627776555658435,104.687090214381,666.4535368352666,0.2910762479928198
0.6290492697977913,105.14228172851236,668.0173590889552,0.29150837333831037
0.6303215373209595,105.59825764302579,669.5815540014089,0.2919396876224072
0.6315933609996308,106.05501773680693,671.1461240586733,0.2923701940392652
0.6328647435820793,106.5125617898464,672.711071725596,0.2927998957508331
0.6341356877934701,106.97088958323252,674.2763994461227,0.2932287958965178
0.6354061963361162,107.43000089914219,675.8421096435335,0.29365689759373986
0.6366762718897363,107.8898955208341,677.4082047206808,0.2940842039383119
0.6379459171117314,108.3505732326476,678.9746870602428,0.29451071800696593
0.6392151346374118,108.81203381999244,680.5415590249294,0.29493644284596415
0.6404839270802777,109.27427706934007,682.1088229577525,0.2953613814871036
0.6417522970322551,109.73730276822249,683.6764811822338,0.2957855369403174
0.6430202470639343,110.20111070522424,685.2445360026267,0.2962089121891047
0.6442877797248213,110.66570066997195,686.8129897041517,0.2966315102001246
0.645554897543577,111.13107245313466,688.381844553216,0.29705333391788497
0.6468216030282441,111.5972258464136,689.951102797622,0.29747438626886
0.6480878986664705,112.06416064253644,691.5207666667687,0.29789467015446847
0.6493537869257593,112.53187663525293,693.0908383718918,0.29831418845640406
0.6506192702536857,113.00037361932661,694.6613201062601,0.2987329440457712
0.6518843510780923,113.46965139053312,696.232214045345,0.29915094009568655
0.6531490318058554,113.939709745684,697.803522345431,0.29956817851052403
0.6544133148287782,114.41054848261481,699.3752471503548,0.2999846628752037
0.6556772025159288,114.88216739999497,700.9473905821553,0.30040039578869265
0.6569406972184281,115.3545662975757,702.519954747194,0.3008153800203858
0.6582038012687392,115.82774497608833,704.0929417350287,0.30122961831452105
0.6594665169808983,116.30170323723901,705.6663536186364,0.30164311340196254
0.660728846650679,116.77644088369956,707.2401924545588,0.30205586799489303
0.6619907925558153,117.25195771910774,708.8144602831057,0.30246788477836156
0.6632523569562144,117.72825354805627,710.3891591285635,0.30287916643193086
0.6645135420940964,118.20532817608766,711.9642909993078,0.30328971561130497
0.6657743501942367,118.68318140969569,713.5398578880329,0.3036995349481556
0.6670347834641334,119.16181305630803,715.1158617719178,0.3041086272048846
0.6682948440907043,119.64122292217617,716.692304605107,0.30451699459443976
0.6695545342540022,120.12141082058953,718.2691883486658,0.3049246400516799
0.670813856107791,120.60237655987889,719.8465149274816,0.30533156635141623
0.6720728117921712,121.08411995226798,721.4242862602846,0.3057377748348231
0.6733314034312536,121.56664080654286,723.002504243115,0.3061432698576307
0.6745896331323599,122.04993893893115,724.5811707694543,0.30654805272557234
0.675847502987159,122.5340141622067,726.1602877104087,0.30695212624738244
0.6771050150713381,123.01886629112876,727.7398569248318,0.3073554929121085
0.6783621714448923,123.50449514135602,729.3198802575077,0.3077581551867596
0.6796189741522675,123.9909005294274,730.9003595392874,0.30816011552810063
0.6808754252225279,124.47808227276633,732.4812965872374,0.3085613764841539
0.6821315266709402,124.9660401913067,734.0626932095247,0.3089619401428978
0.6833872804931711,125.4547741006722,735.6445511857513,0.30936180927023893
0.6846426886748124,125.9442838228745,737.226872298228,0.30976098612863096
0.6858977531849733,126.43456917880945,738.809658310316,0.31015947310056385
0.6871524759781492,126.92562999023383,740.3929109722947,0.3105572725479152
0.6884068589943807,127.41746607975635,741.9766320215148,0.3109543868199928
0.6896609041594132,127.91007727083968,743.5608231825435,0.3113508182517166
0.6909146133848058,128.40346338778483,745.1454861672614,0.3117465691615648
0.692167988568108,128.89762425573335,746.7306226750266,0.312141641854432
0.6934210315930048,129.39255970066557,748.316234392809,0.312536038622314
0.6946737443294201,129.88826954938608,749.9023229952807,0.3129297617374736
0.6959261286336987,130.38475362952528,751.4888901449905,0.31332281347053803
0.6971781863487035,130.882011769538,753.0759374924364,0.31371519606268083
0.6984299193039775,131.38004379868937,754.6634666762375,0.31410691175493766
0.6996813293158567,131.87884954705876,756.2514793232134,0.31449796276213343
0.7009324181876281,132.37842884553007,757.8399770485521,0.31488835129422404
0.7021831877096587,132.8787815258081,759.4289614559509,0.315278079554538
0.7034336396594247,133.37990742035467,761.0184341375107,0.3156671497117831
0.7046837758017992,133.8818063624482,762.6083966741629,0.3160555639389591
0.7059335978890701,134.38447818615307,764.1988506356124,0.3164433243925187
0.7071831076610919,134.88792272632014,765.7897975804833,0.31683043321062454
0.7084323068454189,135.39213981857873,767.3812390564459,0.3172168925291458
0.7096811971573872,135.8971292993339,768.9731766002789,0.31760270445814853
0.7109297803002818,136.40289100576103,770.56561173804,0.317987871105752
0.712178057965422,136.9094247758046,772.15854598513,0.3183723945629946
0.7134260318322767,137.41673044816812,773.7519808464026,0.31875627690760266
0.7146737035686056,137.92480786231707,775.3459178162971,0.31913952020932335
0.7159210748305344,138.433656858469,776.9403583789017,0.31952212652227713
0.7171681472626984,138.94327727759344,778.5353040080862,0.3199040978888848
0.7184149224983342,139.4536689614042,780.1307561675894,0.32028543634039747
0.7196614021593979,139.96483175235795,781.7267163111237,0.32066614389750503
0.7209075878566652,140.4767654936498,783.3231858824654,0.32104622653604825
0.7221534811731812,140.98947002937237,784.920166296328,0.32142567346104417
0.7233990837346951,141.50294520379634,786.5176590195912,0.3218045004754912
0.7246443970981394,142.01719086254084,788.115665442698,0.32218270454939657
0.7258894228306572,142.5322068517098,789.7141869706901,0.3225602863756618
0.7271341624941065,143.04799301813398,791.31322500547,0.3229372520715344
0.7283786176222034,143.56454920936042,792.9127809189266,0.32331359893892175
0.7296227897577432,144.081875273616,794.5128560965665,0.32368933065334465
0.7308666804257992,144.59997105985371,796.1134519061101,0.3240644491367776
0.7321102911411856,145.11883641773665,797.7145697061806,0.32443895629281816
0.7333536234085357,145.63847119761957,799.316210846383,0.3248128540177184
0.7345966787224183,146.15887525055567,800.9183766674059,0.32518614420137704
0.7358394585674046,146.6800484282912,802.5210685010801,0.3255588287142371
0.7370819644181823,147.20199058325633,804.1242876704895,0.32593090942588165
0.7383241977396329,147.72470156856963,805.7280354900321,0.3263023881862599
0.7395661599869373,148.2481812380283,807.3323132655287,0.32667326684103526
0.7408078526056366,148.77242944610234,808.9371222942673,0.3270435472262522
0.7420492770317542,149.29744604794314,810.5424638651181,0.32741323116894644
0.7432904346918398,149.82323089936742,812.1483392585684,0.3277823204729184
0.7445313270031161,150.34978385685665,813.7547497468752,0.32815081695074605
0.7457719553735002,150.87710477755664,815.3616965940596,0.3285187223971947
0.7470123212017206,151.40519351927472,816.9691810560246,0.3288860385936007
0.7482524258773959,151.9340499404704,818.5772043806303,0.3292527673142011
0.7494922707811178,152.46367390025557,820.185767807767,0.32961891032811513
0.7507318572845206,152.994065258393,821.7948725694126,0.3299844693888986
0.7519711867503786,153.52522387529038,823.4045198897276,0.33034944624171814
0.7532102605326745,154.0571496119961,825.0147109851184,0.3307138426261739
0.754449079976674,154.5898423301981,826.6254470642978,0.33107766026991453
0.7556876464190033,155.1233018922183,828.2367293283602,0.3314409008914979
0.7569259611877435,155.65752816101457,829.8485589708675,0.33180356619844686
0.7581640256024852,156.19252100016865,831.4609371779002,0.33216565789443553
0.7594018409744083,156.72828027389085,833.0738651281233,0.332527177669172
0.7606394086063619,157.2648058470128,834.6873439928667,0.3328881272058357
0.7618767297929296,157.80209758498404,836.3013749361781,0.3332485081764036
0.7631138058205154,158.34015535387144,837.9159591149094,0.333608322249089
0.7643506379673912,158.87897902035337,839.5310976787478,0.3339675710788229
0.765587227503787,159.41856845171782,841.146791770307,0.33432625631414986
0.7668235756919553,159.95892351585974,842.7630425251809,0.33468437959218056
0.7680596837862446,160.50004408127683,844.3798510720168,0.3350419425465293
0.7692955530331523,161.04193001706605,845.9972185325519,0.33539894679854615
0.7705311846714114,161.58458119292365,847.6151460217027,0.3357553939603793
0.7717665799320433,162.1279974791354,849.2336346476095,0.3361112856415289
0.7730017400384289,162.6721787465826,850.8526855116962,0.3364666234362093
0.7742366662063762,163.21712486673124,852.4722997087399,0.3368214089370514
0.7754713596441821,163.7628357116353,854.0924783269169,0.33717564372254755
0.7767058215526943,164.30931115392676,855.7132224478687,0.33752932936688657
0.7779400531253801,164.85655106681867,857.3345331467593,0.3378824674374631
0.7791740555483827,165.40455532410104,858.9564114923228,0.3382350594892384
0.7804078300005862,165.95332380013454,860.5788585469309,0.3385871071067978
0.7816413776535345,166.50285636983972,862.2018753664456,0.33893861169516587
0.7828746996722106,167.05315290874918,863.8254630012601,0.3392895749949049
0.7841077972136472,167.60421329289235,865.4496224943758,0.3396399983971048
0.7853406714284421,168.15603739890807,867.0743548834348,0.3399898834501816
0.7865733234600896,168.70862510397754,868.699661199793,0.34033923167156005
0.7878057544451736,169.26197628584256,870.3255424687471,0.3406880445596766
0.7890379655134405,169.8160908227935,871.9519997096143,0.3410363236163269
0.7902699577878416,170.37096859367537,873.5790339357576,0.34138407032637125
0.7915017323846038,170.92660947787772,875.2066461546615,0.3417312861745758
0.7927332904132723,171.48301335533685,876.8348373679614,0.34207797263477197
0.79396463297677,172.04018010653016,878.4636085715027,0.3424241311752103
0.7951957611714487,172.59810961247396,880.0929607553835,0.34276976325627145
0.7964266760871538,173.15680175472357,881.7228949040147,0.34311487033017424
0.7976573788072658,173.71625641536602,883.3534119961596,0.34345945384309867
0.798887870408759,174.27647347701955,884.9845130049833,0.343803515236782
0.8001181519622494,174.83745282283417,886.6161988980966,0.3441470559413423
0.8013482245320446,175.39919433648117,888.2484706376019,0.34449007738552423
0.8025780891762051,175.9616979021619,889.8813291801463,0.3448325809831146
0.8038077469465892,176.52496340459243,891.5147754769686,0.3451745682235182
0.8050371988886179,177.08899072901133,893.1488104735841,0.3455160402188258
0.8062664460427271,177.65377976117136,894.7834351115672,0.3458569988044152
0.80749548944162,178.21933038733752,896.4186503251416,0.346197445081537
0.8087243301131171,178.7856424942881,898.0544570446776,0.3465373805844176
0.809952969078504,179.3527159693086,899.6908561946457,0.3468768064664263
0.8111814073540249,179.9205507001904,901.3278486954307,0.34721572424789643
0.8124096459494868,180.48914657522658,902.9654354616056,0.34755413544810704
0.8136376858682935,181.05850348321346,904.6036174019608,0.3478920412001541
0.8148655281089502,181.6286213134453,906.2423954213288,0.34822944301705094
0.8160931736636201,182.1994999557116,907.8817704188023,0.3485663419980716
0.8173206235197323,182.77113930029486,909.5217432896953,0.3489027397276218
0.8185478786581587,183.34353923797235,911.1623149232811,0.34923863746099343
0.8197749400544649,183.9166996600047,912.8034862043263,0.34957403652581953
0.8210018086786827,184.49062045814276,914.4452580127875,0.3499089382451164
0.8222284854953369,185.06530152462125,916.0876312238311,0.3502433439353816
0.8234549714634853,185.64074275215594,917.730606707873,0.35057725490714436
0.8246812675367617,186.21694403394073,919.3741853306145,0.3509106724647969
0.8259073746634297,186.7939052636492,921.0183679530919,0.35124359790535437
0.8271332937864176,187.37162633542872,922.66315543171,0.35157603252517194
0.8283590258433435,187.95010714389883,924.308548618257,0.3519079776074888
0.8295845717665846,188.52934758414935,925.9545483599752,0.35223943443500183
0.830809932483298,189.10934755173943,927.6011554995773,0.352570404282084
0.8320351089154651,189.69010694269167,929.2483708752831,0.35290088841898537
0.833260101979934,190.27162565349397,930.8961953208591,0.35323088810767933
0.8344849125884638,190.85390358109615,932.5446296656627,0.3535604046112394
0.8357095416477368,191.43694062290626,934.1936747346409,0.3538894391759661
0.836933990059432,192.02073667678695,935.8433313484129,0.35421799305574997
0.8381582587202435,192.60529164106285,937.4936003232696,0.35454606748448075
0.8393823485219215,193.19060541450136,939.1444824712266,0.35487366382078567
0.8406062603509492,193.77667789633125,940.7959785995104,0.3552007835495315
0.8418299950877834,194.36350898628757,942.4480895101117,0.35552742570944007
0.8430535536162851,194.95109858428498,944.1008160102541,0.3558535953785725
0.8442769368013587,195.53944659109075,945.7541588862193,0.3561792910074061
0.8455001455131906,196.12855290764077,947.4081189322507,0.356504514525885
0.8467231806146336,196.7184174353783,949.0626969353427,0.356829267135482
0.8479460429638654,197.3090400761863,950.71789367845,0.35715355003717586
0.8491687334143958,197.90042073238206,952.3737099404868,0.3574773644248191
0.8503912528151159,198.49255930671788,954.030146496375,0.3578007114851942
0.8516136020103343,199.0854557023772,955.6872041170775,0.35812359240292063
0.8528357818398001,199.6791098229722,957.3448835696144,0.35844600835565976
0.8540577931387523,200.27352157254603,959.0031856171128,0.3587679605167608
0.8552796367379308,200.86869085556282,960.6621110188112,0.3590894500563489
0.8565013134636326,201.46461757691642,962.3216605301101,0.35941047813403865
0.8577228241377305,202.0613016419175,963.9818349025961,0.3597310459099944
0.8589441695777108,202.658742956299,965.6426348840661,0.3600511545397392
0.8601653505966917,203.25694142621083,967.3040612185449,0.36037080684222156
0.8613863679973136,203.85589695830967,968.9661146388739,0.36068999726687795
0.8626072226025883,204.455609459307,970.6287959040646,0.3610087369968769
0.8638279151942552,205.05607883686335,972.2921057246288,0.3613270204701798
0.8650484465744956,205.65730499869335,973.956044837313,0.3616448504910902
0.8662688175351144,206.2592878530069,975.6206139677627,0.3619622281803861
0.8674890288637603,206.86202730842174,977.2858138380499,0.36227915620775775
0.8687090813384204,207.46552327410524,978.9516451599529,0.36259562996024514
0.869928975753448,208.0697756590895,980.6181086665608,0.3629116580053642
0.8711487128722802,208.6747843735149,982.2852050551163,0.3632272381948093
0.8723682934662667,209.28054932759227,983.9529350334294,0.36354237093966313
0.8735877183049792,209.88707043191235,985.6212993089673,0.3638570574109392
0.8748069881537892,210.49434759739265,987.2902985852255,0.3641712996798329
0.8760261037706137,211.10238073564045,988.9599335586086,0.3644850999305181
0.877245065905304,211.71116975820308,990.6302049158703,0.364798455881516
0.878463875316211,212.32071457748444,992.3011133571038,0.3651113705328723
0.8796825327506828,212.93101510599578,993.9726595694844,0.3654238461019547
0.8809010389481373,213.5420712567038,995.6448442318327,0.3657358818989913
0.8821193946505166,214.15388294296295,997.3176680277438,0.3660474799932383
0.8833376005922838,214.76645007851377,998.9911316329628,0.366358640399228
0.8845556575081244,215.37977257748028,1000.6652357247843,0.3666693641549383
0.8857735661286625,215.99385035430473,1002.3399809771992,0.36697965445073766
0.8869913271734142,216.6086833239274,1004.0153680515668,0.36728951021010026
0.8882089413657289,217.22427140157552,1005.6913976155366,0.36759893308387465
0.8894264094231267,217.8406145028807,1007.3680703309184,0.36790792429245756
0.8906437320588002,218.45771254383223,1009.0453868555306,0.36821648458900164
0.891860909983377,219.07556544079907,1010.7233478453991,0.36852461512652146
0.8930779439034398,219.69417311051942,1012.4019539529123,0.3688323169385737
0.8942948345219754,220.31353547009854,1014.0812058273685,0.3691395910495135
0.8955115825384194,220.93365243700723,1015.7611041150207,0.36944643830393226
0.8967281886493229,221.55452392908845,1017.4416494599197,0.3697528603599752
0.8979446535454291,222.1761498645476,1019.1228425001952,0.37005885753495993
0.8991609779164846,222.79853016193616,1020.8046838741171,0.3703644310808754
0.9003771624479325,223.42166474017912,1022.4871742159256,0.3706695819901836
0.9015932078218098,224.0455535185531,1024.1703141569594,0.37097431127052716
0.9028091147167278,224.6701964166936,1025.8541043256134,0.37127861991641126
0.9040248838079182,225.29559335458967,1027.5385453473907,0.37158250892399514
0.9052405157672458,225.92174425258602,1029.2236378449077,0.3718859792775301
0.9064560112632469,226.54864903137695,1030.9093824379381,0.3721890319654521
0.9076713709611337,227.17630761200826,1032.5957797434062,0.37249166796819416
0.908886595522823,227.80471991587277,1034.282830375417,0.37279388826198534
0.9101016856069678,228.43388586471187,1035.9705349452863,0.37309569353835725
0.9113166418700436,229.06380538061867,1037.6588940628435,0.3733970859092049
0.91253146496096,229.69447838600482,1039.347908329922,0.3736980646246911
0.9137461555319323,230.32590480366125,1041.0375783534757,0.37399863179156934
0.914960714227653,230.95808455669712,1042.727904732499,0.3742987878841295
0.9161751416914097,231.59101756856774,1044.4188880654895,0.3745985344808944
0.9173894385612117,232.2247037630619,1046.1105289454313,0.3748978718874426
0.9186036054741602,232.85914306430743,1047.8028279655655,0.3751968012795408
0.9198176430634805,233.49433539676986,1049.4957857154616,0.3754953235950587
0.9210315519593238,234.13028068524343,1051.1894027820736,0.37579343977764373
0.9222453327887837,234.76697885485882,1052.88367974974,0.3760911507687369
0.9234589861758926,235.40442983107607,1054.5786172001806,0.3763884574961036
0.9246725127416754,236.04263353968219,1056.2742157125572,0.376685360892647
0.9258859131041566,236.6815899067955,1057.970475863467,0.376981861891036
0.927099187878356,237.3212988588604,1059.6673982269356,0.3772779646992696
0.9283123376648771,237.96176032281969,1061.3649833601405,0.37757366043906176
0.9295253630955267,238.60297422540538,1063.06323186042,0.37786895971817536
0.9307382647654197,239.24494049421344,1064.7621442804475,0.37816386027034854
0.9319510432778387,239.88765905697858,1066.4617211842417,0.3784583630067611
0.9331636992331765,240.53112984175547,1068.1619631333551,0.3787524688351054
0.9343762332289495,241.17535277691653,1069.8628706868885,0.3790461754938667
0.9355886458707987,241.820327791048,1071.5644444154484,0.3793394944612892
0.9368009377247831,242.46605481338983,1073.266684840635,0.3796324147521807
0.938013109395612,243.1125337731891,1074.9695925341766,0.3799249420032827
0.9392251614683357,243.75976459996363,1076.6731680440175,0.3802170760194382
0.940437094529334,244.407747223689,1078.377411920987,0.3805088187854489
0.9416489091582573,245.0564815746136,1080.0823247085416,0.3808001703167859
0.9428606059350508,245.7059675832674,1081.7879069516207,0.3810911348296605
0.9440721854253756,246.35620518064871,1083.4941591783274,0.38138170877820493
0.9452836482075172,247.0071942978535,1085.201081933722,0.38167189470874774
0.9464949948512712,247.65893486636062,1086.9086757532891,0.3819616934952451
0.9477062259237481,248.31142681795225,1088.6169411702235,0.38225110599945483
0.9489173419894155,248.96467008471072,1090.3258787154805,0.38254013309138646
0.9501283436100882,249.61866459902214,1092.0354889177522,0.3828287756332896
0.9513392313449486,250.27341029356964,1093.7457723034888,0.3831170344840765
0.952550005750573,250.92890710133705,1095.4567293969267,0.3834049104964865
0.9537606673809436,251.58515495560036,1097.1683607200976,0.3836924038188226
0.9549712167899748,252.2421537899401,1098.8806667960082,0.38397951743848446
0.9561816545214376,252.89990353822262,1100.5936481359254,0.3842662500603886
0.9573919811241506,253.55840413461038,1102.3073052585175,0.38455260389816137
0.9586021971395357,254.21765551353568,1104.021638674135,0.38483857779151154
0.9598123031136107,254.8776576097796,1105.7366489000626,0.3851241746049692
0.9610222995826967,255.53841035836075,1107.452336442292,0.38540939449423545
0.9622321870830475,256.1999136946032,1109.168701807777,0.3856942382878335
0.9634419661484526,256.86216755411584,1110.885745501384,0.38597870681983587
0.9646516373102375,257.5251718727951,1112.6034680258774,0.3862628009168197
0.965861201097284,258.1889265868211,1114.3218698819467,0.38654652139726864
0.9670706580360648,258.85343163265674,1116.0409515682431,0.3868298690908396
0.9682800086506194,259.5186869470496,1117.760713581338,0.3871128448061439
0.9694892534626139,260.18469246702495,1119.481156415801,0.3873954493677506
0.9706983929913111,260.8514481298913,1121.2022805641475,0.3876776835810855
0.9719074277536229,261.5189538732335,1122.9240865169077,0.38795954826090717
0.9731163582640951,262.187209634915,1124.6465747625948,0.3882410442122456
0.974325185034939,262.85621535307496,1126.3697457877433,0.38852217223948216
0.9755339085760436,263.5259709661294,1128.093600076918,0.38880293314330083
0.9767425293949847,264.19647641276606,1129.818138112719,0.3890833277257291
0.9779510479970358,264.8677316319481,1131.5433603757897,0.38936335625844143
0.9791594648869776,265.53973656291095,1133.2692673471606,0.38964302116529975
0.9803677805617335,266.2124911451597,1134.9958594987067,0.3899223215428817
0.9815759955217813,266.8859953184648,1136.723137307887,0.39020125876690803
0.9827841102633397,267.5602490228689,1138.4511012476623,0.3904798336214027
0.983992125280402,268.23525219868196,1140.1797517891075,0.3907580468884466
0.9852000410647416,268.9110047864786,1141.9090894014166,0.3910358993498368
0.9864078581059319,269.5875067271017,1143.6391145519153,0.3913133917811348
0.9876155768913545,270.2647579616553,1145.3698277060728,0.3915905249599976
0.9888231979062033,270.94275843150666,1147.1012293275003,0.3918672996583196
0.9900307216335164,271.62150807828715,1148.8333198779808,0.3921437166450006
0.9912381485541734,272.30100684388657,1150.5660998174706,0.39241977668893113
0.9924454791469168,272.98125467045674,1152.2995696041103,0.3926954805553153
0.9936527138883516,273.6622515004051,1154.0337296942273,0.39297082900291097
0.9948598532529819,274.3439972763981,1155.768580542375,0.39324582279658427
0.9960668977131932,275.02649194135955,1157.5041226013036,0.3935204626904216
0.9972738477392897,275.7097354384677,1159.2403563220025,0.3937947494419357
0.9984807037994877,276.3937277111558,1160.9772821536887,0.39406868380186444
0.999687466359942,277.07846870311084,1162.7149005438355,0.39434226651831605
1.000894135884754,277.7639583582701,1164.453211938177,0.39461549834339965
1.0021007128359711,278.45019662082404,1166.1922167807004,0.39488838001883736
1.0033071976736176,279.13718343521316,1167.931915513685,0.3951609122882653
1.0045135908556952,279.8249187461269,1169.6723085776935,0.3954330958920696
1.0057198928381939,280.5134024985023,1171.413396411584,0.3957049315694774
1.0069261040751036,281.2026346375244,1173.1551794525192,0.39597642005206696
1.0081322250184415,281.89261510862474,1174.8976581359964,0.3962475620783445
1.0093382561182354,282.5833438574808,1176.6408328958187,0.3965183583738926
1.0105441978225542,283.27482083001036,1178.3847041641384,0.3967888096701768
1.0117500505775174,283.96704597237834,1180.129272371451,0.3970589166935783
1.0129558148272986,284.6600192309917,1181.8745379466052,0.39732868016686956
1.0141614910141394,285.35374055249633,1183.6205013168137,0.3975981008114768
1.0153670795783702,286.04820988378134,1185.3671629076705,0.39786717934482024
1.0165725809584063,286.743427171971,1187.1145231431503,0.39813591648933716
1.0177779955907578,287.43939236443254,1188.8625824456076,0.39840431295341566
1.0189833239100636,288.13610540876834,1190.61134123582,0.39867236945399726
1.0201885663490675,288.8335662528164,1192.3607999329533,0.39894008669728437
1.021393723338664,289.53177484465203,1194.1109589546147,0.39920746515154415
1.0225987953086157,290.2307311325858,1195.861818717892,0.39947450627522807
1.023803782684536,290.9304350651575,1197.6133796349975,0.3997412099929889
1.0250086858926022,291.6308865911431,1199.3656421200135,0.4000075772737841
1.0262135053563373,292.3320856595497,1201.1186065843008,0.4002736088150806
1.0274182414974466,293.0340322196128,1202.872273437684,0.40053930531619225
1.0286228947358307,293.7367262208008,1204.626643088456,0.40080466747000293
1.0298274654895965,294.44016761281017,1206.3817159433947,0.40106969596887787
1.031031954175064,295.1443563455642,1208.1374924077643,0.4013343915056082
1.0322363612067742,295.8492923692148,1209.8939728853184,0.4015987547668355
1.0334406869975021,296.55497563413905,1211.6511577783192,0.4018627864371403
1.034644931958272,297.26140609093943,1213.4090474875493,0.40212648720240257
1.0358490964983582,297.9685836904438,1215.167642412306,0.40238985774519903
1.0370531810252914,298.67650838370207,1216.9269429504088,0.4026528987426448
1.038257185944884,299.38518012198756,1218.6869494982282,0.40291561087566286
1.0394611116612171,300.0945988567941,1220.447662450662,0.4031779948169399
1.040664958576679,300.8047645398394,1222.2090822011812,0.4034400512426267
1.0418687270919398,301.51567712305723,1223.9712091417964,0.4037017808204801
1.0430724176059936,302.2273365586018,1225.7340436631061,0.40396318422573024
1.0442760305161372,302.9397427988468,1227.4975861542628,0.4042242621191241
1.045479566218013,303.65289579638176,1229.2618370030275,0.40448501517037405
1.0466830251055852,304.36679550401317,1231.026796595735,0.40474544404331636
1.0478864075711654,305.08144187476427,1232.7924653173195,0.4050055493979379
1.0490897140054167,305.7968348618705,1234.5588435513207,0.40526533188986275
1.0502929447973772,306.51297441878154,1236.3259316799092,0.405524792185035
1.051496100334437,307.22986049916346,1238.093730083847,0.405783930928659
1.0526991810023891,307.94749305689055,1239.862239142559,0.40604274878366775
1.0539021871853922,308.66587204605133,1241.631459234071,0.40630124639463444
1.0551051192660144,309.3849974209415,1243.4013907350727,0.40655942441487297
1.0563079776252293,310.104869136071,1245.1720340208988,0.4068172834905013
1.0575107626424187,310.8254871461546,1246.9433894655365,0.4070748242685042
1.0587134746953877,311.5468514061173,1248.7154574416363,0.4073320474174062
1.0599161141602855,312.26896187109094,1250.4882383204108,0.4075889534664094
1.0611186814120837,312.99181849643986,1252.261732472304,0.4078455432345972
1.0623211768235776,313.7154212376236,1254.0359402653937,0.4081018172320909
1.0635236007664852,314.43977005047697,1255.8108620674238,0.4083577761338582
1.0647259536108302,315.1648648909239,1257.5864982443857,0.40861342056831473
1.0659282357251278,315.89070571511775,1259.3628491610646,0.4088687511704413
1.067130447476372,316.6172924794178,1261.139915180955,0.4091237685701329
1.0683325892300406,317.34462514038336,1262.9176966662683,0.40937847339852657
1.0695346613501016,318.0727036547751,1264.6961939779308,0.4096328662782944
1.0707366641990355,318.801527979553,1266.475407475616,0.4098869478355694
1.071938598137831,319.5310980718766,1268.2553375177317,0.4101407186972737
1.0731404635259831,320.26141388910384,1270.0359844614122,0.4103941794774202
1.0743422607215352,320.9924753887908,1271.8173486625758,0.4106473308008264
1.0755439900810462,321.7242825286893,1273.5994304758713,0.41090017328617207
1.0767456519596135,322.4568352667483,1275.3822302547092,0.4111527075465485
1.0779472467108933,323.1901335611127,1277.1657483512824,0.41140493419378377
1.0791487746871007,323.92417737012005,1278.9499851165654,0.41165685384751205
1.0803502362389952,324.65896665230383,1280.734940900287,0.4119084671696084
1.0815516317157416,325.3945013663926,1282.5206160507469,0.4121597745370447
1.082752961465817,326.13078147129494,1284.3070109160133,0.412410776911151
1.083954225835161,326.86780692612973,1286.0941258414643,0.4126614746584547
1.0851554251690627,327.605577690195,1287.8819611722906,0.41291186844473393
1.0863565598112117,328.3440937229802,1289.6705172522281,0.4131619588690993
1.087557630103915,329.0833549841667,1291.4597944238487,0.41341174653368723
1.0887586363880848,329.8233614336228,1293.2497930285347,0.41366123203508515
1.0899595790032546,330.56411303140317,1295.0405134065022,0.4139104159705199
1.0911604582875947,331.30560973775414,1296.831955896811,0.41415929893694997
1.0923612745778923,332.04785151310466,1298.624120837344,0.41440788152530733
1.0935620282095924,332.790838318072,1300.4170085648473,0.4146561643279734
1.0947627195167746,333.53457011345506,1302.2106194149076,0.41490414793443536
1.0959633488321845,334.27904686024084,1304.0049537219809,0.4151518329343661
1.09716391648722,335.02426851959814,1305.800011819376,0.41539921991177486
1.0983644228119538,335.7702350528783,1307.5957940392816,0.4156463092202069
1.0995648681359158,336.51694642163545,1309.3923007138098,0.4158931026068063
1.1007652527834366,337.2644025875338,1311.1895321687518,0.4161395986944468
1.1019655770840744,338.0126035125225,1312.9874887374995,0.4163857989309986
1.1031658413629744,338.76154915862776,1314.7861707483366,0.4166317049054079
1.1043660459410638,339.5112394881529,1316.5855785243132,0.4168773159843693
1.1055661911416599,340.26167446351366,1318.3857123924483,0.41712263310220826
1.1067662772856919,341.0128540473231,1320.1865726771632,0.41736765683423294
1.1079663046928023,341.76477820237113,1321.9881597017818,0.4176123877494571
1.1091662736813699,342.5174468916239,1323.7904737885572,0.41785682642131894
1.1103661845684953,343.27086007822436,1325.5935152586535,0.4181009736934672
1.1115660376691616,344.0250177255037,1327.3972844310072,0.4183448290196203
1.112765833300564,344.77991979691916,1329.2017816281748,0.4185883946480065
1.1139655717734098,345.5355662561613,1331.007007164534,0.4188316700088235
1.115165253400695,346.2919570670747,1332.8129613582496,0.41907465595447535
1.1163648784932692,347.0490921936637,1334.6196445251535,0.4193173530461289
1.11756444736076,347.80697160011545,1336.4270569800547,0.4195597618402971
1.1187639603115682,348.56559525078325,1338.2351990367197,0.41980188289560927
1.1199634176528837,349.32496311019617,1340.0440710078865,0.4200437167702563
1.1211628196906673,350.08507514304875,1341.8536732052414,0.4202852640163085
1.1223621667296864,350.84593131420723,1343.6640059394601,0.42052652491938713
1.123561459074695,351.6075315906801,1345.475069526041,0.42076750085540054
1.1247606970255943,352.3698759335942,1347.2868642615285,0.4210081915348158
1.1259598808848288,353.1329643104312,1349.099390459784,0.42124859778495166
1.1271590109524012,353.8967966867252,1350.9126484274318,0.4214887201648272
1.1283580875271109,354.6613730281818,1352.726638470054,0.42172855921178853
1.1295571109065985,355.4266933006665,1354.5413608922563,0.42196811547307045
1.1307560813873396,356.19275747021595,1356.3568159976512,0.4222073894920439
1.1319549992646347,356.9595655030254,1358.173004088845,0.42244638180659194
1.133153864832646,357.7271173654569,1359.9899254674801,0.4226850929610784
1.134352678384368,358.49541302403486,1361.8075804341972,0.4229235234933529
1.1355514402116549,359.2644524454474,1363.625969288665,0.42316167393923937
1.1367501506052227,360.03423559654345,1365.4450923295824,0.42339954483163716
1.1379488098546546,360.8047624443317,1367.2649498546882,0.42363713670871206
1.1391474182483974,361.5760329559819,1369.0855421607412,0.4238744501012273
1.1403459760737817,362.3480470988267,1370.9068695435558,0.42411148554217654
1.1415444836170143,363.12080484035704,1372.728932297981,0.42434824355851003
1.1427429411631882,363.89430614821913,1374.5517307179193,0.42458472467993524
1.143941348996294,364.66855099022206,1376.3752650963324,0.4248209294327376
1.1451397073992138,365.4435393343285,1378.199535725233,0.42505685834565476
1.14633801665373,366.2192711486621,1380.024542895692,0.42529251194032713
1.147536277040536,366.9957464015014,1381.8502868978537,0.4255278907390082
1.1487344888392366,367.7729650612794,1383.6767680209318,0.4257629952620507
1.1499326523283577,368.5509270965844,1385.5039865532192,0.42599782603423414
1.1511307677853366,369.32963247616175,1387.3319427820727,0.426232383570496
1.1523288354865486,370.10908116890926,1389.160636993944,0.4264666683883364
1.1535268557072984,370.8892731438788,1390.9900694743721,0.4267006810035763
1.1547248287218252,371.67020837027303,1392.8202405079817,0.42693442193207803
1.1559227548033146,372.4518868174504,1394.651150378495,0.4271678916862946
1.157120634223894,373.23430845491856,1396.4827993687304,0.4274010907783794
1.1583184672546463,374.0174732523379,1398.3151877606108,0.42763401971671183
1.1595162541656172,374.80138117951924,1400.1483158351748,0.4278666790149716
1.1607139952257957,375.586032206422,1401.9821838725484,0.42809906917622964
1.161911690703155,376.3714263031564,1403.8167921519957,0.42833119070901243
1.1631093408646365,377.15756343998294,1405.6521409518934,0.42856304411993756
1.1643069459761433,377.94444358730664,1407.4882305497251,0.42879462990878753
1.1655045063025804,378.732066715684,1409.3250612221264,0.42902594858402787
1.1667020221078166,379.52043279581807,1411.162633244835,0.4292570006403219
1.1678994936547265,380.3095417985567,1413.0009468927465,0.429487786582596
1.169096921205173,381.09939369489734,1414.8400024398795,0.4297183069071714
1.1702943050200134,381.8899884559794,1416.6798001593954,0.4299485621125269
1.171491645359114,382.6813260530901,1418.5203403236014,0.43017855269088656
1.1726889424813518,383.4734064576582,1420.3616232039622,0.43040827914381635
1.1738861966446086,384.2662296412625,1422.2036490710793,0.43063774196083265
1.1750834081057802,385.05979557561756,1424.046418194709,0.43086694163132755
1.1762805771208007,385.85410423258617,1425.889930843791,0.43109587865222077
1.1774777039446112,386.64915558417226,1427.734187286399,0.43132455351123117
1.1786747888311861,387.444949602521,1429.5791877897798,0.43155296669176896
1.1798718320335517,388.2414862599199,1431.424932620374,0.4317811186880433
1.1810688338037485,389.0387655287958,1433.2714220437615,0.4320090099824855
1.1822657943928725,389.8367873817167,1435.118656324716,0.43223664105978626
1.1834627140510707,390.6355517913928,1436.9666357271972,0.4324640124036319
1.1846595930275323,391.4350587306686,1438.8153605143352,0.43269112449821
1.1858564315705025,392.23530817253135,1440.6648309484488,0.43291797782038294
1.1870532299273004,393.0363000901064,1442.5150472910636,0.4331445728526372
1.188249988344291,393.83803445665274,1444.3660098028786,0.4333709109538007
1.1894467070643122,394.6405112456193,1446.2177187401498,0.4335969893247279
1.1906433863389505,395.44373043040775,1448.0701743719092,0.43382281271506146
1.1918400264062845,396.24769198480936,1449.923376948717,0.43404837966303444
1.193036627509125,397.0523958826132,1451.7773267282982,0.43427369062350435
1.1942331898894487,397.8578420977363,1453.6320239676513,0.43449874567822105
1.1954297137895022,398.664030604272,1455.487468924753,0.4347235460103572
1.1966261994485012,399.4709613764302,1457.3436618537162,0.43494809184552763
1.1978226471054774,400.27863438855456,1459.2006030089178,0.43517238365096456
1.1990190569985695,401.0870496151228,1461.0582926439674,0.43539642242609217
1.2002154293634175,401.8962070307613,1462.9167310094683,0.4356202082451819
1.2014117644359803,402.7061066102395,1464.7759183569533,0.43584373786874325
1.2026080624624405,403.5167483282779,1466.6358549525837,0.43606701994827174
1.2038043236634641,404.32813216006315,1468.4965410275854,0.43629004861191756
1.2050005482779163,405.14025808066884,1470.3579768388984,0.4365128260377131
1.2061967365386155,405.9531260653638,1472.22016263553,0.43673535268582286
1.2073928886775065,406.7667360895441,1474.0830986657295,0.4369576290150943
1.2085890049256731,407.5810881287385,1475.946785177005,0.4371796554849484
1.209785085513327,408.396182158602,1477.8112224161061,0.4374014325517322
1.2109811306698213,409.2120181549188,1479.676410629042,0.43762296067192
1.2121771406236543,410.0285960936013,1481.542350061079,0.43784424030165625
1.2133731156024663,410.8459159506897,1483.4090409567393,0.4380652718916047
1.214569055833055,411.66397770235,1485.2764835598196,0.4382860578085445
1.2157649615356798,412.4827813249603,1487.1446781054192,0.43850659086343885
1.2169608329524924,413.30232679468736,1489.0136248597048,0.4387268829631156
1.2181566702907125,414.12261408832757,1490.8833240404344,0.43894692692072784
1.2193524737794526,414.94364318246807,1492.7537758964256,0.43916672509219057
1.2205482436413109,415.7654140539026,1494.62498066783,0.4393862779276402
1.221743980098053,416.5879266795497,1496.4969385940685,0.43960558587027926
1.2229396833706274,417.41118103645294,1498.369649913861,0.4398246493665824
1.2241353536791582,418.2351771017784,1500.243114865205,0.4400434688587015
1.22533099124295,419.05991485281305,1502.1173336853903,0.4402620447918558
1.226526596280497,419.88539426697,1503.992306610997,0.4404803776085359
1.2277221690094713,420.71161532178104,1505.8680338778886,0.4406984677452937
1.2289177096467554,421.5385779949023,1507.74451572125,0.44091631564747047
1.23011321840841,422.3662822641094,1509.621752375538,0.44113392174925375
1.231308695509703,423.19472810729735,1511.499744074528,0.4413512864862206
1.2325041411651145,424.02391550248336,1513.3784910513127,0.4415684100132892
1.2336995555891688,424.8538444278846,1515.257993539673,0.44178529357773866
1.2348949389931838,425.68451486156454,1517.1382517686259,0.44200193689610573
1.236090291589822,426.51592678202263,1519.0192659702752,0.4422183405568247
1.2372856135905053,427.3480801677453,1520.9010363750822,0.4424345050160811
1.2384809052058012,428.18097499734085,1522.783563212733,0.44265043071164617
1.2396761666454796,429.0146112495352,1524.6668467122072,0.44286611807521037
1.2408713981185318,429.84898890317385,1526.5508871018062,0.44308156753841316
1.2420665998331708,430.6841079372185,1528.4356846091462,0.4432967795283432
1.2432617719968428,431.5199683307472,1530.3212394611755,0.44351175447127567
1.244456914816235,432.356570062955,1532.2075518841802,0.44372649279221477
1.2456520284972699,433.1939131131499,1534.0946221037784,0.44394099492031763
1.2468471132451093,434.0319974607597,1535.9824503449172,0.4441552612741622
1.248042169264164,434.8708230853212,1537.8710368318928,0.4443692922794787
1.2492371967580929,435.7103899664898,1539.7603817883407,0.44458308835867966
1.2504321959298028,436.5506980840333,1541.6504854372351,0.4447966499281392
1.2516271669814631,437.39174741783046,1543.5413480009101,0.4450099774144575
1.2528221101144883,438.2335379478777,1545.4329697010305,0.4452230712291286
1.2540170255295726,439.07606965428187,1547.3253507586387,0.44543593179390895
1.2552119134266526,439.91934251725763,1549.2184913941048,0.4456485595280146
1.2564067740049436,440.7633565171407,1551.1123918271658,0.4458609548390513
1.2576016074629337,441.60811163436836,1553.00705227693,0.4460731181511063
1.258796413998374,442.4536078494966,1554.9024729618452,0.44628504986982376
1.2599911938083008,443.2998451431854,1556.7986540997426,0.4464967504166063
1.2611859470890163,444.1468234962102,1558.695595907795,0.4467082201913517
1.2623806740361294,444.9945428894534,1560.5932986025878,0.4469194596148278
1.2635753748445118,445.84300330390823,1562.4917624000382,0.44713046909427107
1.2647700497083234,446.69220472067326,1564.3909875154395,0.4473412490387682
1.265964698821022,447.54214712096166,1566.2909741634733,0.44755179985567956
1.2671593223753534,448.39283048608917,1568.1917225581883,0.44776212197697535
1.2683539205632914,449.244254797484,1570.0932329129178,0.4479722156957051
1.2695484935764334,450.0964200366744,1571.99550544084,0.44768879346776186
1.2707443947053572,450.9493526489088,1573.900696333888,0.44396367040182655
1.2719511745196583,451.80324232280503,1575.824028648722,0.4416527625464836
1.2731650184079983,452.6580197253124,1577.7594346395708,0.4399618010867403
1.2743842370903915,453.51365510926706,1579.7042293509326,0.438551048243242
1.2756080714555524,454.3701362408834,1581.6572086792166,0.4373117568353228
1.2768360593205592,455.2274563430113,1583.6176409994725,0.43619172902697434
1.2780678807450065,456.08561119331637,1585.5850209225614,0.43516105301070396
1.2793032971464116,456.9445979970322,1587.5589724004633,0.43420069108268533
1.2805421216230815,457.8044148444623,1589.5392015090033,0.4332976431229073
1.281784202491691,458.6650604138267,1591.5254702621899,0.43244257001088493
1.2830294133134317,459.52653379348703,1593.517580751309,0.43162850030091754
1.2842776464487067,460.3888343685054,1595.515364897669,0.43085007124346425
1.2855288086811623,461.25196174459705,1597.518677496877,0.43010305672575705
1.2867828181279382,462.11591569511666,1599.527391308624,0.4293840596674229
1.2880396019875056,462.9806961228988,1601.5413934782712,0.42869030383224166
1.2892990948540768,463.8463030320731,1603.5605828591279,0.4280194883827812
1.290561237427565,464.7127365067608,1605.584867963438,0.42736968351190224
1.2918259755072379,465.57999669467785,1607.6141653642044,0.42673925378088207
1.2930932591936177,466.4480837942898,1609.6483984278861,0.4261268006943661
1.2943630422463193,467.31699804462244,1611.6874962948045,0.42553111890142725
1.29563528156072,468.18673971705863,1613.7313930483053,0.42495116227575225
1.2969099367366395,469.0573091086669,1615.7800270300224,0.42438601727342007
1.2981869697192605,469.9287065367242,1617.8333402698313,0.4238348817639011
1.2994663444974033,470.80093233417614,1619.8912780068622,0.42329704797680834
1.3007480268480047,471.673986845841,1621.953788283836,0.4227718886809114
1.3020319841180203,472.5478704252163,1624.0208216007907,0.4222588458289909
1.3033181850370803,473.42258343177673,1626.0923306175957,0.4217574211729034
1.3046065995555383,474.29812622866723,1628.1682698967568,0.4212671684466879
1.305897198703697,475.17449918073544,1630.2485956797975,0.4207876867963513
1.3071899544687902,476.05170265282555,1632.333265691814,0.42031861522529446
1.3084848396870483,476.92973700832385,1634.422238969925,0.41985962787852904
1.3097818279484768,477.808602607876,1636.5154757119117,0.41941042999791706
1.3110808935126546,478.6882998082924,1638.6129371422837,0.4189707544501322
1.3123820112338944,479.5688289615776,1640.7145853932238,0.4185403587296672
1.3136851564945675,480.4501904140936,1642.8203833984414,0.4181190223190009
1.3149903051455794,481.3323845058228,1644.9302947983972,0.41770654445801486
1.3162974334529347,482.2154115697224,1647.0442838551053,0.41730274210403556
1.3176065180498073,483.09927193116295,1649.1623153757805,0.41690744816785535
1.3189175358934981,483.98396590743624,1651.284354644115,0.4165205100168955
1.320230464226405,484.8694938073186,1653.410367357982,0.4161417880362151
1.3215452805409953,485.7558559307,1655.5403195734618,0.4157711544677326
1.3228619625479914,486.6430525682531,1657.6741776538495,0.4154084922011899
1.3241804881476773,487.5310840011541,1659.811908224054,0.41505369392265673
1.3255008354039597,488.4199505008323,1661.9534781286065,0.414706661160408
1.3268229825206521,489.3096523287694,1664.098854393959,0.4143673035042124
1.328146907820205,490.2001897363201,1666.2480041941958,0.4140355378887424
1.329472589724333,491.09156296456143,1668.4008948199296,0.4137112879446213
1.3308000067365038,491.9837722441792,1670.5574936501196,0.41339448340394797
1.33212913742609,492.876817795371,1672.717768126543,0.413085059559676
1.3334599604141146,493.77069982776413,1674.8816857306945,0.41278295677967064
1.334792454360107,494.66541854038485,1677.0492139629666,0.4124881200536156
1.336126597950824,495.56097412160193,1679.2203203238012,0.4122004985321202
1.3374623698898238,496.4573667491182,1681.3949722970724,0.41192004538823973
1.3387997488873369,497.3545965899864,1683.5731373339852,0.41164671699125205
1.340138713653245,498.2526638006043,1685.7547828410402,0.4113804730600558
1.341479242888903,499.15156852675943,1687.9398761671007,0.41112127612454386
1.3428213152808952,500.05131090366905,1690.1283845931084,0.41086909130152427
1.3441649094954078,500.9518910560372,1692.320275322867,0.41062388604007505
1.3455100041733699,501.8533090981249,1694.5155154750673,0.41038562989181415
1.3468565779262835,502.75556513382645,1696.7140720764264,0.4101542942676932
1.3482046093328321,503.65865925676525,1698.9159120560644,0.40992985226491196
1.3495540769359882,504.56259155039004,1701.1210022407154,0.4097122784471597
1.350904959240834,505.46736208808335,1703.3293093510672,0.40950154869008193
1.3522572347128587,506.37297093328124,1705.540799998892,0.4092976399993849
1.3536108817768358,507.2794181395976,1707.7554406851118,0.40910053036729216
1.3549658788162902,508.1867037509351,1709.97319779856,0.40891019858405625
1.3563222041729561,509.09482780171544,1712.1940376160185,0.4087266242346231
1.3576798361474134,510.00379031689596,1714.4179263017204,0.40854978736406317
1.3590387529997674,510.91359131220713,1716.644829909188,0.40837966855189645
1.3603989329504693,511.8242307942901,1718.874714382409,0.40821624868913925
1.3617603541819305,512.7357087608643,1721.1075455582898,0.4080595089338884
1.3631229948401622,513.6480252008939,1723.3432891693458,0.4079094305334044
1.3644868330371585,514.5611800947619,1725.5819108473831,0.4077659948528382
1.3658518468530143,515.4751734144519,1727.8233761270465,0.4076291831841837
1.3672180143388226,516.3900051237266,1730.067650450412,0.40749897675004604
1.3685853135194594,517.305675178317,1732.3146991715969,0.4073753565181582
1.3699537223971352,518.2221835261072,1734.5644875623912,0.40725830326625
1.3713232189545714,519.1395301073298,1736.8169808175696,0.4071477974602403
1.3726937811586746,520.0577148547616,1739.0721440608913,0.4070438191082553
1.3740653869647699,520.9767376939151,1741.329942351913,0.40694634790132006
1.3754380143201763,521.8965985432403,1743.5903406920604,0.40685536293239183
1.3768116411689781,522.8172973143272,1745.853304032278,0.4067708428500121
1.3781862454560518,523.7388339121031,1748.1187972798255,0.4066927656833438
1.379561805131824,524.6612082350351,1750.3867853060747,0.4066211088623733
1.3809382981569207,525.5844201753374,1752.6572329542187,0.40655584915910487
1.3823157025070094,526.5084696191722,1754.930105047305,0.40649696266463553
1.3836939961777155,527.4333564468541,1757.2053663964161,0.40644442474552406
1.3850731571896961,528.3590805330535,1759.482981809099,0.40639821009102917
1.3864531635934707,529.2856417470034,1761.7629160975457,0.40635829241608595
1.3878339934755122,530.2130399526877,1764.0451340883988,0.4063246449839419
1.3892156249620469,531.141275009072,1766.3296006297305,0.40629723995410955
1.3905980362256352,532.0703467702764,1768.6162806015395,0.40627604879609175
1.3919812054899412,533.0002550857886,1770.905138924022,0.40626104212040925
1.3933651110352063,533.9309998006598,1773.1961405667425,0.4062521896797163
1.394749731203674,534.8625807557,1775.4892505577918,0.40624946037860715
1.3961350444049705,535.7949977876752,1777.7844339928818,0.4062528222481381
1.3975210291215414,536.7282507294991,1780.0816560445573,0.40626224244964854
1.3989076639140423,537.6623394104175,1782.3808819713531,0.4062776872680494
1.400294927426757,538.5972636562069,1784.6820771270018,0.40629912211900615
1.4016827983929192,539.533023289347,1786.9852069695173,0.40632651153850646
1.4030712556400724,540.4696181292134,1789.2902370703591,0.40635981916495467
1.4044602780954842,541.4070479922492,1791.597133123621,0.40639900783374616
1.4058498447910819,542.345312692147,1793.9058609546732,0.4064440394410061
1.40723993486899,543.2844120400164,1796.2163865295124,0.4064948750733497
1.4086305275864632,544.2243458445594,1798.5286759633543,0.40655147495279353
1.4100216023210048,545.1651139122291,1800.8426955294597,0.40661379846372203
1.4114131385753592,546.1067160473984,1803.1584116677877,0.4066818041661393
1.4128051159824084,547.0491520525156,1805.475790993498,0.4067554498023576
1.414197514309998,547.9924217282578,1807.7948003053598,0.4068346923695871
1.41559031346546,548.9365248736929,1810.1154065937178,0.4069194881331812
1.4169834935000087,549.8814612864287,1812.4375770482982,0.4070097925673822
1.4183770346133588,550.8272307627567,1814.761279066282,0.407105557818707
1.419770917168297,551.7738330974992,1817.0864802740828,0.40720674283593644
1.4211651216652779,552.72126808499,1819.4131484939962,0.40731329692055623
1.422559628781807,553.6695355182088,1821.7412518001934,0.40742517360595
1.4239544193570928,554.6186351894567,1824.0707584991726,0.40754232469251667
1.425349474400153,555.5685668903592,1826.4016371425607,0.4076647013101544
1.4267447750936975,556.5193304119879,1828.7338565340683,0.40779225396567
1.4281403027977781,557.4709255449702,1831.0673857360782,0.40792493255382994
1.4295360390533496,558.4233520796063,1833.402194076116,0.40806268634750553
1.430931965585822,559.3766098059649,1835.7382511532555,0.40820546408677816
1.4323280643082317,560.330698513994,1838.0755268439755,0.40835321394575447
1.433724317324472,561.2856179936118,1840.413991308087,0.40850588693471834
1.4351207069191045,562.2413680352789,1842.7536149762761,0.408663416975343
1.4365172156256234,563.1979484277405,1845.0943686447633,0.4088257700350921
1.4379138261010314,564.1553589627053,1847.4362233054485,0.4089928801839373
1.4393105212524242,565.1135994304857,1849.7791503200933,0.4091646957768757
1.440707284181455,566.0726696221535,1852.1231213458605,0.4093411623682259
1.44210409819613,567.0325693292706,1854.4681083526975,0.4095222249855409
1.4435009468136009,567.9932983439417,1856.8140836284106,0.40970782829707525
1.4448978137622313,568.9548564588721,1859.1610197827113,0.40989791663867525
1.4462946829835412,569.9172434674348,1861.5088897510552,0.4100924340455454
1.4476915386339717,570.8804591637255,1863.8576667981922,0.41029132426911363
1.4490883650865347,571.8445033426168,1866.2073245215395,0.41049453080825243
1.450485146932307,572.8093757998056,1868.5578368542836,0.41070199693871706
1.451881868981779,573.7750763318666,1870.9091780682515,0.4109136657176758
1.453278516266119,574.7416047362887,1873.2613227766394,0.41112948003977806
1.4546750740382106,575.7089608115216,1875.6142459363684,0.4113493826198982
1.45607152777369,576.6771443570075,1877.9679228504299,0.4115733160615995
1.4574678631717033,577.6461551732195,1880.3223291697818,0.41180122284178716
1.458864066155662,578.6159930616876,1882.6774408952288,0.4120330453568946
1.4602601228738046,579.5866578250304,1885.0332343789821,0.41226872594269093
1.461656019699633,580.5581492669784,1887.3896863260138,0.41250820689002016
1.4630517432322625,581.5304671923975,1889.7467737952538,0.4127514304637987
1.464447280296645,582.5036114073048,1892.1044742005893,0.4129983389441613
1.4658426179436277,583.4775817188905,1894.4627653115795,0.4132488746247518
1.4672377434499662,584.4523779355279,1896.821625254084,0.4135029798496019
1.4686326443181705,585.4279998667881,1899.1810325106292,0.41376059702578494
1.4700273082762725,586.4044473234471,1901.5409659206202,0.41402166864652074
1.4714217232774796,587.3817201174959,1903.9014046803682,0.4142861373120488
1.472815877499711,588.3598180621439,1906.2623283429218,0.4145539457399193
1.474209759345075,589.3387409718229,1908.6237168177843,0.41482503680464483
1.4756033574391607,590.318488662185,1910.9855503703322,0.4150993535297859
1.4769966606303526,591.299060950109,1913.347809621246,0.41537683913010703
1.4783896579889364,592.2804576536915,1915.7104755456094,0.4156574369979854
1.4797823388062405,593.2626785922422,1918.073529472046,0.41594109076456937
1.4811746925935478,594.2457235862854,1920.4369530814715,0.4162277442681016
1.482566709081061,595.2295924575446,1922.800728405938,0.41651734172508037
1.4839583782162697,596.214285028941,1925.164837826492,0.41680982709534237
1.4853496901645322,597.1998011245696,1927.52926407454,0.4171051455736342
1.4867406353043344,598.1861405697102,1929.893990224787,0.4174032426698983
1.4881312042257067,599.1733031908616,1932.2589996934175,0.4177040599485882
1.4895213877443947,600.161288815407,1934.6242762594798,0.41800755142449114
1.490911176855798,601.1500972724505,1936.9898039961768,0.4183136478751535
1.4923005628198311,602.1397283911615,1939.3555673982028,0.4186223135258821
1.4936895370378636,603.1301820030562,1941.7215511976628,0.41893348350920007
1.4950780911589852,604.1214579399428,1944.0877405234316,0.4192471077548242
1.496466217025326,605.1135560348914,1946.4541208194378,0.41956313349699936
1.4978539066815184,606.1064761220169,1948.8206778590177,0.41988150848366307
1.4992411523723528,607.1002180364546,1951.1873977415542,0.4202021808299268
1.5006279465409984,608.0947816143481,1953.5542668899463,0.42052509906187907
1.5020142818270195,609.0901666928216,1955.9212720477694,0.4208502121307196
1.5034001510643624,610.0863731099643,1958.2884002763592,0.4211774694022903
1.5047855472793519,611.0834007048032,1960.6556389519083,0.4215068206878772
1.506170463688591,612.0812493172887,1963.0229757623945,0.42183821629045953
1.50755489369666,613.0799187882668,1965.3903987042042,0.42217160668764747
1.5089388308949947,614.0794089594443,1967.7578960804951,0.42250694336823647
1.5103222690577025,615.0797196734051,1970.1254564949732,0.42284417773441374
1.511705202141369,616.0808507735446,1972.4930688516185,0.4231832634005384
1.5130876242765947,617.0828021041586,1974.8607223418883,0.42352414702680763
1.5144695297923143,618.0855735099595,1977.2284064818375,0.4238667905201254
1.5158509131607845,619.0891648369708,1979.5961110283054,0.4242111414965364
1.5172317690480916,620.0935759315851,1981.9638260559468,0.4245571554606198
1.5186120922854374,621.0988066410009,1984.331541913486,0.42490478690425054
1.519991877872223,622.1048568131067,1986.699249228425,0.42525399145555015
1.5213711209714937,623.1117262964855,1989.0669389000316,0.42560472224175805
1.5227498169180937,624.1194149402606,1991.4346021121958,0.42595693880846053
1.5241279611957228,625.1279225943379,1993.8022302975667,0.4263105976008099
1.5255055494470215,626.1372491092598,1996.1698151537776,0.4266656472617108
1.5268825775009152,627.1473943356156,1998.537348684632,0.42702205921132497
1.5282590412912198,628.1583581253708,2000.9048230760543,0.42737978059213666
1.529634936942235,629.1701403304224,2003.27223082672,0.4277387752211973
1.5310102607091465,630.1827408034812,2005.6395646568951,0.42809900464615946
1.5323850089856654,631.1961593978658,2008.0068175198683,0.4284604109854028
1.5337591783714923,632.2103959663558,2010.3739827059292,0.42882298794887064
1.535132765491221,633.2254503641453,2012.741053563405,0.4291866517301478
1.5365057672647977,634.2413224442806,2015.1080239154421,0.4295514076340866
1.5378781805959219,635.2580120627686,2017.4748875792995,0.4299171908798705
1.5392500026159839,636.2755190744831,2019.8416387427785,0.43028397025788223
1.5406212305665237,637.2938433350522,2022.208271782719,0.43065170845668477
1.5419918618200041,638.3129847004575,2024.5747812970028,0.4310203686875644
1.543361893877502,639.3329430270178,2026.9411621009217,0.4313899146703858
1.544731324366459,640.3537181713684,2029.3074092236218,0.43176031063531994
1.5461001510384373,641.3753099904492,2031.6735179045645,0.43213152132692423
1.5474683717668554,642.3977183414781,2034.0394835899408,0.4325035121221234
1.548835984544368,643.4209430819499,2036.4053019285045,0.43287624844443967
1.5502029874821555,644.4449840696034,2038.7709687705487,0.4332496966160207
1.55156937880655,645.469841162392,2041.1364801622321,0.43362382395391036
1.552935156854969,646.4955142185428,2043.5018323396066,0.43399859713960504
1.55430032007779,647.5220030964448,2045.8670217311562,0.4343739842150458
1.555664867033233,648.5493076546934,2048.232044949812,0.4347499530255149
1.5570287963875074,649.5774277520579,2050.5968987932906,0.4351264729377441
1.5583921069093978,650.6063632474747,2052.961580235148,0.43550351384047536
1.5597547974678154,651.6361140001106,2055.326086421459,0.43588104213412143
1.5611168670436628,652.6666798690163,2057.690414688318,0.4362590327963437
1.5624783146999863,653.698060714192,2060.0545625171085,0.4366374505753325
1.5638391396156568,654.7302563938246,2062.4185275830287,0.4370162738689033
1.5651993410404434,655.7632667683333,2064.782307689805,0.43739546950327096
1.566558918332266,656.7970916972973,2067.145900824727,0.4377750104762815
1.5679178709365458,657.8317310403864,2069.509305126776,0.4381548695287223
1.5692761983866947,658.8671846574739,2071.872518887703,0.4385350197078697
1.5706339003026937,659.9034524084368,2074.2355405493554,0.43891543449175346
1.5719909763893123,660.9405341532084,2076.598368700916,0.439296087825843
1.5733474264342084,661.9784297517681,2078.9610020758146,0.4396769540902111
1.5747032503061442,663.0171390641334,2081.323439548833,0.4400580081225103
1.5760584479531266,664.0566619503479,2083.6856801330905,0.4404392251954252
1.5774130194006686,665.0969982704845,2086.047722977197,0.44082058102369565
1.5787669647499825,666.1381478846257,2088.4095673623283,0.4412020517581185
1.5801202841762458,667.1801106528618,2090.771212699389,0.44158361396790385
1.5814729779269283,668.2228864352888,2093.1326585262777,0.44196524465652554
1.582825046320059,669.2664750919972,2095.4939045050637,0.44234692124232916
1.5841764897425807,670.3108764830661,2097.854950419288,0.4427286187315294
1.5855273086581094,671.3560904683509,2100.2157961858875,0.4431103229096019
1.586877503570881,672.4021169082652,2102.576441799029,0.4434920059089892
1.5882270750708507,673.4489556626688,2104.9368873999774,0.44387364888566344
1.5895760238035042,674.4966065915652,2107.2971332301286,0.4442552244303593
1.5909243504974653,675.54506955466,2109.6571796751405,0.44463672787465636
1.5922720558907184,676.5943444122173,2112.01702714562,0.44501812682922576
1.5936191408199805,677.6444310239792,2114.3766762215887,0.44539940544769907
1.5949656061670017,678.6953292497783,2116.736127565586,0.44578054470618567
1.5963114528686095,679.747038949401,2119.095381938869,0.4461615259616536
1.59765668191527,680.7995599825881,2121.454440199033,0.4465423309336125
1.5990012943497036,681.852892209029,2123.81330329772,0.44692294170605096
1.6003452912655067,682.9070354883582,2126.171972278339,0.4473033407303163
1.6016886738057858,683.9619896801588,2128.530448273797,0.4476835108042721
1.6030314431618498,685.0177546439572,2130.888732504328,0.44806343508619356
1.6043736005718718,686.074330239223,2133.2468262752745,0.44844309706818986
1.6057151473196554,687.1317163253714,2135.6047309750265,0.44882248059874363
1.6070560847333075,688.189912761754,2137.962448072822,0.44920156985291493
1.6083964141840532,689.2489194076695,2140.3199791167635,0.4495803493438645
1.6097361370849874,690.3087361223544,2142.677325731738,0.4499588039097576
1.611075254889895,691.3693627649886,2145.03448961745,0.45033691871686055
1.6124137690920668,692.4307991946949,2147.391472546433,0.45071467924614295
1.613751681223147,693.4930452705332,2149.7482763621306,0.4510920717745617
1.6150889928505034,694.556100851531,2152.1049029745554,0.45146908049773615
1.6164257055836468,695.6199657965809,2154.4613543706887,0.4518456947018682
1.6177618210580575,696.6846399646337,2156.8176325880904,0.45222189918519906
1.6190973409492195,697.7501232145115,2159.1737397376946,0.45259768144891904
1.6204322669639792,698.8164154049999,2161.5296779896867,0.45297302879337387
1.6217666008410903,699.8835163948372,2163.8854495743212,0.45334792884944547
1.623100344350032,700.9514260427136,2166.241056779998,0.45372236936656685
1.6244334992906582,702.0201442072537,2168.5965019524106,0.4540963430818572
1.6257660674772887,703.0896707472397,2170.951787468976,0.454469820784938
1.627098050807462,704.1600055206933,2173.306915850449,0.45484281750015515
1.628429451123449,705.231148386646,2175.661889535292,0.4552153046792431
1.6297602703484002,706.303099203392,2178.0167111015426,0.45558727594706094
1.6310905104169766,707.3758578293626,2180.371383153655,0.4559587208054792
1.632420173288172,708.4494241229592,2182.725908343348,0.4563296290086989
1.633749260944446,709.5237979425441,2185.080289368132,0.4566999905713434
1.6350777753908818,710.5989791464615,2187.434528969872,0.4570697957495514
1.6364057186543537,711.6749675930221,2189.788629933372,0.4574390350419739
1.6377330927827396,712.7517631405177,2192.142595085027,0.45780769919447734
1.6390598998440982,713.8293656472198,2194.4964272914276,0.4581757791798268
1.6403861419259291,714.9077749713837,2196.8501294580815,0.45854326816632435
1.6417118211283512,715.9869909713302,2199.203704518211,0.45891014978577593
1.6430369395934905,717.0670135050557,2201.557155480735,0.456402881563679
1.6443707056207868,718.1485461025749,2203.926843844257,0.44598401287415057
1.6457396039940522,719.2336292458509,2206.3598529027727,0.4393668528097087
1.6471320462925259,720.3214021513637,2208.8356266179644,0.4339655459770052
1.6485444487544099,721.4116089745323,2211.347823342509,0.42913466544825524
1.6499752745260707,722.5041484417243,2213.89373621126,0.42464325667236325
1.65142372090461,723.5989746509516,2216.4719620326396,0.4203764976051744
1.6528893544267813,724.6960696475652,2219.0817535002016,0.41626762548010965
1.6543719608392682,725.7954322145407,2221.722752943066,0.4122740099269024
1.6558714702528066,726.8970723190774,2224.3948595469533,0.4083667178378196
1.6573879149335589,728.0010080080347,2227.0981545040013,0.4045253020397335
1.658921403294503,729.1072635159107,2229.832854910374,0.4007349433747198
1.6604721026866085,730.2158680300134,2232.599283275135,0.3969847734696038
1.6620402272698789,731.3268548341314,2235.3978460371472,0.3932668401269012
1.663626028926283,732.4402606781817,2238.229017472021,0.3895754458053367
1.6652297900141886,733.5561252839598,2241.0933268575145,0.38590671454828096
1.6668518172092632,734.6744909303147,2243.9913475557655,0.3822583051274297
1.6684924359261484,735.7954020794791,2246.9236871128896,0.3786292214602167
1.6701519849602504,736.9189050169522,2249.890977733355,0.3750196898639427
1.6718308110759317,738.0450474835496,2252.893866640351,0.37143108341656705
1.6735292633212335,739.1738782819776,2255.933005928438,0.36786588006694354
1.675247686884068,740.305446842565,2259.0090415759446,0.3643276450816085
1.6769864163285526,741.439802734215,2262.1226013262512,0.36082103056656306
1.678745768070038,742.5769951077219,2265.274281181833,0.35735178632279546
1.6805260319658033,743.7170720595634,2268.4646302873266,0.3539267768160841
1.6823274619209632,744.8600799055516,2271.694134017648,0.3505539994083383
1.684150265437426,746.0060623554091,2274.9631951374517,0.34724259889814957
1.6859945920718564,747.1550595818162,2278.272112966235,0.3440028731328997
1.6878605208194615,748.3071071810064,2281.6210605744286,0.3408462641882667
1.6897480465056112,749.4622350266907,2285.0100601529784,0.3377853291259111
1.6916570653502203,750.6204660254039,2288.438956848138,0.33483368420959214
1.6935873599690225,751.7818147891561,2291.9073915323415,0.3320059162484609
1.6955385841920863,752.9462862507405,2295.41477319211,0.3293174552255269
1.697510248206605,754.1138742578308,2298.9602518436764,0.3267844030059361
1.6995017046625542,755.284560193643,2302.5426931261964,0.3244233144923567
1.7015121365026764,756.4583116835838,2306.160655946709,0.32225092973306474
1.7035405473774337,757.6350814577215,2309.812374733409,0.32028385841061435
1.705585755561879,758.8148064465607,2313.4957479595637,0.31853822187300157
1.707646392283606,759.9974071907068,2317.208334591059,0.3170292621979882
1.7097209052797977,761.1827876418903,2320.947359950943,0.31577093006346346
1.7118075682280294,762.3708354217359,2324.7097321857996,0.31477547533145234
1.7139044963722685,763.5614225861103,2328.4920699397835,0.3140530494032609
1.7160096683731394,764.7544069152362,2332.2907413151856,0.3136113528339061
1.7181209539129476,765.9496337170447,2336.1019132992606,0.3134553502190929
1.7202361461393743,767.1469380934763,2339.9216100298945,0.3135870530457315
1.7223529977641803,768.3461475882872,2343.7457777790523,0.31400542026198247
1.7244692590647452,769.547085097804,2347.570353509353,0.31470634569531175
1.7265827161388874,770.7495719126863,2351.39133402446,0.31568276233879206
1.7286912275330113,771.9534307448581,2355.204842317573,0.31692484251681413
1.7307927576105913,773.1584886006592,2359.0071881552526,0.3184202844021212
1.7328854052860756,774.3645793773196,2362.7949203938724,0.320154666286799
1.7349674271373692,775.5715460863591,2366.5648692221625,0.3221118411323659
1.7370372543869848,776.7792426394075,2370.3141773779967,0.3242743661486776
1.7390935035576252,777.9875351666676,2374.040319970181,0.32662391491784576
1.7411349812051715,779.1963028686973,2377.741113594964,0.32914168570842706
1.743160683215842,780.405438430077,2381.414715614645,0.3318087706828058
1.7451697895028508,781.6148480429024,2385.059615085918,0.3346064824269454
1.7471616550017117,782.824451100818,2388.6746169506223,0.3375166306631367
1.749135797894749,784.0341796300347,2392.258821162545,0.34052174669289437
1.7510918859525813,785.2439775237967,2395.8115983508196,0.34360525649863577
1.7530297217880926,786.4537996423732,2399.3325634574207,0.3467516056763558
1.7549492276989218,787.6636108333998,2402.821548573054,0.3499463410953716
1.7568504306433153,788.8733849187123,2406.2785759605263,0.35317615503009886
1.758733447764845,790.0831036845657,2409.703832022194,0.35642889789179016
1.7605984727627182,791.2927559033532,2413.0976427539904,0.35969356555314735
1.7624457633015205,792.5023364069646,2416.460451042627,0.3629602668846992
1.7642756295689717,793.7118452250782,2419.792796008358,0.36622017654208755
1.76608842402316,794.9212867961248,2423.095294473807,0.369465477357539
1.7678845323199086,796.1306692541837,2426.368624547048,0.37268929598644235
1.7696643653748882,797.3400037918186,2429.613511241296,0.3758856348290795
1.771428352490651,798.5493040964225,2432.8307140087113,0.37904930263986314
1.7731769354639344,799.7585858560889,2436.02101603867,0.38217584506583513
1.774910563584037,800.9678663295642,2439.185215160849,0.3852614785545682
1.7766296894218507,802.1771639758011,2442.3241161762685,0.3883030248097518
1.778334765328298,803.386498135737,2445.438524467392,0.39129785060058614
1.780026240546896,804.5958887619527,2448.529240719371,0.39424381060366387
1.7817045588635911,805.8053561901331,2451.597056613116,0.3971391945252063
1.78337015671944,807.0149209473553,2454.6427513566637,0.39998267849276625
1.7850234617193697,808.2246035924894,2457.667088934712,0.40277327941099905
1.7866648914831855,809.4344245844908,2460.6708159787963,0.40551031761208717
1.7882948527673972,810.6444041743895,2463.654660131083,0.408193374167174
1.7899137408537176,811.8545623187941,2466.619328891015,0.4108222643110562
1.7915219391080148,813.0649186097722,2469.565508774931,0.41339700212311115
1.7931198187300033,814.2754922205877,2472.4938648215357,0.41591777385818707
1.7947077386387804,815.486301863842,2475.40504034554,0.41838492212328443
1.7962860454367766,816.6973657604854,2478.2996568400763,0.42079891561147
1.7978550735018652,817.9087016172087,2481.1783141079145,0.4231603266964756
1.7994151451659106,819.120326612467,2484.041590551425,0.4254698284605317
1.8009665708937752,820.3322573873878,2486.8900434706507,0.42772816817117343
1.8025096495549702,821.5445100428041,2489.7242095266283,0.42993615742017605
1.8040446687154885,822.7571001400748,2492.544605244325,0.4320946600795723
1.8055719049564496,823.9700427053135,2495.351727565659,0.4342045860820342
1.8070916241953843,825.1833522368888,2498.146054411728,0.4362668742992055
1.8086040820502731,826.3970427142266,2500.9280453187557,0.43828249157932914
1.8101095241839735,827.6111276091067,2503.6981420445118,0.4402524229683478
1.8116081866623486,828.8256198979539,2506.4567691990396,0.44217766608627584
1.8131002963103302,830.0405320751654,2509.204334873183,0.44405922591956243
1.814586071064689,831.2558761671606,2511.9412312623494,0.44589811027717224
1.8160657203215087,832.4716637469006,2514.667835281784,0.4476953258635537
1.8175394452767455,833.6879059487,2517.384509170334,0.44945187490356375
1.8190074392585784,834.9046134831623,2520.0916010802816,0.45116875226172914
1.8204698880505699,836.1217966521189,2522.78944565142,0.4528469429735401
1.8219269702050067,837.3394653634605,2525.4783645681428,0.4544874201705996
1.8233788573458913,838.5576291457763,2528.1586670985375,0.45609114332583967
1.8248257144613458,839.7762971627451,2530.8306506149947,0.45765905680641816
1.8262677001851924,840.9954782272034,2533.4946010958743,0.4591920886734792
1.8277049670677799,842.215180814879,2536.1507936082476,0.4606911497173678
1.8291376618360142,843.4354130777327,2538.7994927716727,0.4621571326717899
1.8305659256428426,844.6561828569065,2541.4409532033583,0.4635909116480195
1.8319898943062112,845.8774976952476,2544.0754199447347,0.46499334164109746
1.833409698538016,847.0993648494193,2546.703128870328,0.46636525826209185
1.83482546416299,848.3217913015724,2549.324307078817,0.46770747750970615
1.836237312328081,849.5447837705873,2551.9391732672448,0.4690207956811781
1.837645359702535,850.7683487229024,2554.5479380887236,0.47030598935612494
1.8390497186690065,851.9924923829019,2557.1508044942216,0.47156381545705345
1.8404504975060711,853.2172207429091,2559.7479680590727,0.47279501334855667
1.841847800556103,854.4425395728592,2562.339617284118,0.47400029358178886
1.8432417284219436,855.6684544290407,2564.925933944215,0.4751803652051979
1.8446323780689782,856.8949706637165,2567.507093277569,0.4763359028900625
1.8460198430263144,858.1220934328626,2570.0832643402596,0.47746757139443846
1.8474042135035622,859.3498277045836,2572.654610218547,0.47857600289823066
1.8487855765738728,860.5781782663656,2575.221288351891,0.4796618386131341
1.850164016220427,861.8071497334594,2577.7834506257277,0.48072567665261806
1.8515396135422844,863.0367465547414,2580.341243731026,0.48176810954707794
1.8529124468376819,864.266973020463,2582.8948093185827,0.4827897111083615
1.8542825917241121,865.497833268219,2585.4442842130047,0.4837910408934688
1.8556501212406538,866.729331289266,2587.9898005970467,0.4847726319539637
1.857015105984338,867.9614709344236,2590.5314862532505,0.48573502070827224
1.8583776141507593,869.1942559197582,2593.0694646422435,0.486678712756954
1.8597377116769713,870.4276898319773,2595.6038551546862,0.48760420378417424
1.8610954623167593,871.6617761336231,2598.1347732478207,0.488511975043477
1.8624509277269965,872.8965181680014,2600.66233060047,0.4894024917103512
1.8638041675562653,874.1319191637442,2603.186635271305,0.49027621283783623
1.8651552395009692,875.3679822398402,2605.707791802521,0.4911335752002845
1.8665041994077816,876.6047104093881,2608.2259014003907,0.49197500417410495
1.8678511013410002,877.8421065839427,2610.741062057042,0.49280091967327183
1.869195997630177,879.080173577629,2613.2533686381807,0.49361172122623137
1.8705389389604687,880.3189141106989,2615.7629130428245,0.4944078007250716
1.8718799744230183,881.5583308132695,2618.269784295165,0.4951895377800105
1.873219151577533,882.7984262287619,2620.774068656769,0.49595730093160334
1.8745565165096503,884.0392028172147,2623.2758497297004,0.49671144794887906
1.8758921138859255,885.2806629584624,2625.775208555381,0.49745232617801877
1.8772259870063779,886.5228089551681,2628.272223709073,0.4981802728554561
1.8785581778547993,887.7656430357323,2630.76697139035,0.4988956153987354
1.879888727146971,889.0091673570782,2633.2595255098167,0.4995986717368561
1.8812176743767464,890.2533840073181,2635.749957772005,0.5002897505728777
1.882545057860279,891.4982950083089,2638.2383377549354,0.5009691517092307
1.883870914778268,892.7439023180995,2640.72473298614,0.5016371661994076
1.885195281216805,893.9902078332718,2643.209209016126,0.5022940768939985
1.8865181922057175,895.2372133911953,2645.691829487453,0.5029401583315364
1.8878396817563903,896.484920772174,2648.1726562027384,0.5035756772845529
1.8891597828971978,897.7333317015175,2650.6517491884747,0.5042008928588791
1.8904785277078948,898.9824478515201,2653.1291667569362,0.5048160567829466
1.8917959473524615,900.2322708433568,2655.604965565321,0.5054214136135337
1.8931120721106989,901.4828022489114,2658.0792006726424,0.5060172009814189
1.8944269314084798,902.7340435925221,2660.551925594214,0.5066036497664864
1.8957405538469072,903.9859963526585,2663.0231923541623,0.5071809880362411
1.897052967219756,905.2386619635613,2665.493051517758,0.5077494192101509
1.898364198592198,906.4920418166488,2667.9615523287234,0.5083091772076787
1.8996742742229586,907.7461372622832,2670.4287425780194,0.5088604534133204
1.9009832196926202,909.0009496109104,2672.894668825992,0.5094034517798702
1.9022910598756548,910.2564801345778,2675.3593763564977,0.5099383670153717
1.9035978189736835,911.5127300682154,2677.822909235952,0.5104653884997574
1.9049035205372966,912.7697006109031,2680.28531035267,0.5109847034396728
1.9062081874786887,914.0273929271453,2682.746621440411,0.5114964779841078
1.907511842136642,915.2858081477488,2685.206883191505,0.5120009058027203
1.9088145062055917,916.5449473715229,2687.666135137163,0.5124981433973759
1.9101162008449217,917.8048116658408,2690.1244158364184,0.5129883598458457
1.9114169466490902,919.0654020677508,2692.581762826297,0.513471708873293
1.9127167636954476,920.3267195851716,2695.03821270586,0.513948357275565
1.9140156715126582,921.5887651978503,2697.4938010831997,0.5144184504140906
1.9153136891447555,922.8515398581333,2699.9485626868445,0.5148821333963339
1.9166108351560434,924.1150444917674,2702.402531375367,0.5153395568263183
1.917907127620124,925.3792799992333,2704.855740120396,0.5157908547002833
1.919202584169541,926.6442472558775,2707.308221092319,0.5162361669928895
1.920497221983119,927.9099471134111,2709.760005640671,0.5166756240455823
1.9217910578159725,929.1763804001577,2712.2111243461177,0.5171093555540444
1.9230841080046541,930.4435479220275,2714.661607030795,0.5175374871592854
1.9243763884815026,931.7114504631834,2717.11148278398,0.517960141224201
1.9256679147866873,932.9800887867242,2719.5607799838426,0.5183774368922112
1.926958702079941,934.2494636353485,2722.0095263186263,0.5187894902277361
1.92824876515175,935.5195757319862,2724.4577488068653,0.519196414282181
1.9295381184342457,936.7904257804228,2726.90547381705,0.5195983191780327
1.9308267760117057,938.0620144658839,2729.3527270865998,0.5199953122076983
1.9321147516306754,939.3343424556087,2731.7995337401503,0.5203874979198767
1.9334020587097378,940.6074103994054,2734.2459183071996,0.5207749781774526
1.9346887103489987,941.8812189301791,2736.6919047392507,0.5211578522608634
1.9359747193391907,943.1557686644468,2739.1375164262636,0.5215362169367549
1.9372600981704944,944.4310602028377,2741.582776212595,0.5219101665100231
1.9385448590410979,945.7070941305642,2744.0277064124784,0.5222797929257976
1.9398290138654182,946.9838710178897,2746.4723288248697,0.5226451858221156
1.9411125742820656,948.261391420575,2748.9166647478646,0.5230064325848587
1.9423955516615887,949.5396558803056,2751.3607349926856,0.5233636184386669
1.9436779571138876,950.8186649251104,2753.8045598971,0.5237168264900475
1.9449598014954523,952.0984190697712,2756.248159338496,0.5240661378174499
1.9462410954162344,953.3789188161724,2758.691552746309,0.5244116313381019
1.9475218492469255,954.6601646538098,2761.1347591152603,0.5247533843871965
1.9488020731244087,955.9421570599125,2763.5777970150534,0.5250914720412783
1.9500817769591987,957.224896500025,2766.0206846040023,0.5254259677464953
1.9513609704409818,958.508383428242,2768.463439638973,0.5257569431128496
1.9526396630446894,959.792618287544,2770.9060794863867,0.5260844680290174
1.9539178640362291,961.0776015101288,2773.3486211325962,0.5264086107057203
1.9551955824780265,962.3633335177104,2775.7910811939123,0.5267294377018934
1.956472827234463,963.6498147218234,2778.233475926445,0.5270470139956934
1.9577496069770581,964.9370455241019,2780.67582123549,0.5273614030201638
1.9590259301895376,966.22502631657,2783.118132684701,0.5276726662335649
1.9603018051739936,967.5137574819064,2785.560425507134,0.5279808659438809
1.961577240049391,968.8032393936711,2788.0027146030834,0.5282860584146145
1.9628522427686639,970.0934724166434,2790.4450145699693,0.5285883031455676
1.9641268211106906,971.3844569069764,2792.8873396888766,0.5288876559697941
1.965400982690901,972.6761932124822,2795.329703943223,0.5291841718863683
1.9666747349641795,973.9686816728494,2797.772121024142,0.5294779046029809
1.9679480852289863,975.2619226198641,2800.214604337935,0.5297689065886455
1.969221040631305,976.5559163776298,2802.6571670132307,0.5300572291142039
1.9704936081684528,977.8506632627729,2805.0998219078856,0.5303429222549488
1.9717657946928475,979.1461635846449,2807.542581615819,0.5306260349541492
1.9730376069155964,980.4424176455195,2809.985458473504,0.5309066150363729
1.9743090514100075,981.7394257407831,2812.428464566345,0.5311847133012628
1.975580134604346,983.0371881591901,2814.8716117163103,0.531460359166769
1.976850862838445,984.3357051826754,2817.3149115807087,0.5317336262019323
1.9781212422484586,985.634977087357,2819.758375451824,0.5320045237048602
1.9793912789357777,986.9350041425037,2822.202014551156,0.5322731255295122
1.980660978798438,988.2357866119903,2824.6458397361916,0.5325394553170019
1.9819303476630157,989.5373247534616,2827.0898617301987,0.5328035583717086
1.9831993912283616,990.839618818941,2829.5340910244986,0.5330654745871505
1.984468115080182,992.1426690548916,2831.978537904049,0.533325242969204
1.9857365246937606,993.4464757023611,2834.4232124523805,0.5335829016611517
1.9870046254365914,994.7510389971193,2836.8681245563794,0.533838487979416
1.9882724225709176,996.0563591697962,2839.313283910883,0.5340920384193623
1.9895399212562177,997.3624364460104,2841.758700023206,0.5343435886894273
1.990807126551612,998.669271046504,2844.2043822175015,0.5345931737195623
1.992074043418214,999.9768631872589,2846.6503396390244,0.534840827679284
1.9933406767214283,1001.2852130796238,2849.096581258315,0.5350865840089996
1.9946070312331596,1002.5943209304301,2851.5431158751953,0.5353304754382339
1.9958731116339437,1003.9041869421013,2853.9899521226534,0.5355725339793346
1.9971389225151108,1005.2148113127737,2856.4370984707575,0.5358127909787239
1.9984044683807702,1006.5261942363926,2858.8845632302746,0.5360512771130701
1.9996697536498245,1007.838335902823,2861.3323545563153,0.536288022402081
2.0009347826579247,1009.1512364979538,2863.7804804518933,0.5365230562447069
2.0021995596593163,1010.4648962037899,2866.2289487712806,0.5367564074133128
2.003464088828703,1011.77931519855,2868.677767223387,0.5369881040767639
2.004728374263036,1013.0944936567631,2871.126943375016,0.5372181738311824
2.005992419983214,1014.410431749359,2873.576484653955,0.537446643681402
2.007256229935821,1015.7271296437507,2876.026398352127,0.5376735420011182
2.008519807989805,1017.0445875039326,2878.47669161982,0.5378988870082377
2.0097831579628425,1018.3628054905264,2880.9273715123286,0.5381227170348293
2.011046283569731,1019.6817837609497,2883.378444898881,0.5383450435412445
2.012309188491739,1021.0015224693453,2885.829918585189,0.5385659037450613
2.0135718763105386,1022.3220217668822,2888.281799196929,0.5387853062042248
2.014834350582033,1023.6432818014964,2890.734093310001,0.5390032900883046
2.0160966147578856,1024.9653027183867,2893.18680731231,0.5392198687090964
2.0173586722520924,1026.2880846597254,2895.6399475211556,0.5394350668781571
2.018620526411604,1027.6116277648964,2898.093520131536,0.5396489065928242
2.0198821805236964,1028.9359321705285,2900.5475312292206,0.5398614093713984
2.0211436378173557,1030.2609980105635,2903.0019867932474,0.5400725963441757
2.022404901464396,1031.5868254163158,2905.456892697985,0.5402824881858925
2.023665974580772,1032.9134145165353,2907.912254715499,0.5404911051794148
2.0249268602277124,1034.240765437471,2910.3680785176225,0.5406984672050935
2.0261875614128635,1035.5688783029202,2912.8243696780437,0.5409045957918555
2.0274480810862183,1036.8977532343024,2915.281133665114,0.5411095050790122
2.0287084221590965,1038.227390350713,2917.738375875665,0.5413132172207132
2.02996858748379,1039.5577897689232,2920.1961015987517,0.5415157483499847
2.0312285798690444,1040.888951603459,2922.6543160432843,0.5417171188283214
2.0324884020693577,1042.2208759667415,2925.113024319226,0.5419173499047307
2.0337480567828945,1043.5535629691067,2927.5722314337418,0.5421164519327198
2.0350075466792736,1044.8870127187015,2930.031942340579,0.5423144446407304
2.0362668743758174,1046.2212253216887,2932.492161898019,0.5425113446877624
2.037526042445453,1047.5562008822478,2934.952894882925,0.5427071684198077
2.0387850534175893,1048.8919395026126,2937.4141459923476,0.5429019318603858
2.040043909779047,1050.2284412831307,2939.875919845202,0.5430956507338202
2.0413026139748793,1051.5657063222898,2942.338220983781,0.5432883404737725
2.042561168409213,1052.9037347167716,2944.801053875271,0.5434800162016299
2.0438195754461,1054.2425265614827,2947.264422913323,0.5436706927755554
2.0450778374102825,1055.5820819496034,2949.7283324194286,0.5438603847719112
2.0463359565879617,1056.922400972618,2952.192786644343,0.5440491064790229
2.0475939352276167,1058.2634837203568,2954.6577897695533,0.5442368719365923
2.048851775540693,1059.6053302810312,2957.123345908555,0.5444236986437128
2.0501094796929253,1060.9479407413207,2959.5894590914204,0.5446095887242889
2.0513670498432997,1062.291315186203,2962.05613333421,0.5447945670637873
2.052624488086523,1063.6354536993015,2964.5233725365806,0.5449786427261097
2.0538817964931257,1064.980356362705,2966.9911805531956,0.5451618284984414
2.055138977100091,1066.326023257052,2969.45956117708,0.5453441369390836
2.0563960319114956,1067.672454461564,2971.9285181407863,0.5455255803540936
2.057652962899201,1069.0196500540787,2974.3980551176596,0.5457061708633775
2.058909772003374,1070.3676101110757,2976.868175722791,0.5458859203289147
2.0601664611331967,1071.716334707709,2979.338883514303,0.5460648494301533
2.061423032144672,1073.0658239179747,2981.8101819538088,0.5462429313514843
2.062679486960458,1074.4160778140454,2984.2820746201905,0.5464202381909545
2.063935827320477,1075.7670964676743,2986.7545647645925,0.546596738067582
2.0651920550441485,1077.1188799488489,2989.227655778552,0.546772453162924
2.0664481718941254,1078.4714283265057,2991.701350950708,0.5469473941541956
2.0677041796053386,1079.8247416684146,2994.1756535186937,0.5471215714910102
2.0689600798856125,1081.1788200412059,2996.6505666702647,0.5472949954693236
2.070215874416093,1082.5336635103931,2999.126093544077,0.5474676761847338
2.071471564851789,1083.8892721403959,3001.6022372306775,0.547639623572623
2.0727271528220212,1085.2456459945674,3004.079000773321,0.5478108473713129
2.0739826399309385,1086.6027851352098,3006.5563871689255,0.5479813571802877
2.0752380277579183,1087.9606896236005,3009.0343993687893,0.5481511623921975
2.076493317858117,1089.3193595200164,3011.513040279604,0.5483202722699482
2.077748511762821,1090.678794883746,3013.9923127640986,0.548488695906069
2.0790036109799233,1092.0389957731215,3016.4722196419034,0.5486564422321671
2.080258616994338,1093.3999622455244,3018.952763690317,0.5488235200284204
2.081513531268429,1094.7616943574194,3021.4339476450873,0.5489899379277237
2.082768355242403,1096.1241921643646,3023.9157742011225,0.5491557044072494
2.0840230903347288,1097.4874557210344,3026.398246013268,0.5493208278179005
2.085277737942478,1098.851485081232,3028.8813656969255,0.5494853163413249
2.086532299441785,1100.216280297917,3031.3651358288957,0.5496491780474055
2.0877867761881412,1101.581841423209,3033.849558947917,0.54981242084596
2.0890411695168405,1102.948168508422,3036.3346375554734,0.5499750525423885
2.09029548074324,1104.3152616040622,3038.8203741162874,0.5501370807754234
2.091549711163222,1105.683120759857,3041.306771059149,0.5502985130901529
2.092803862053445,1107.0517460247686,3043.7938307773848,0.5504593635145766
2.0940579346551944,1108.4211374470478,3046.2815555996785,0.550619612806496
2.0953119302574,1109.791295074046,3048.7699479401085,0.5507793079118564
2.0965658500315474,1111.1622189526377,3051.259009999809,0.5509384293472357
2.0978196951974137,1112.5339091288286,3053.7487440664927,0.5510969906772202
2.0990734669406437,1113.9063656479714,3056.239152365504,0.5512549987033141
2.100327166429645,1115.27958855474,3058.730237090357,0.5514124601276587
2.1015807948158556,1116.6535778931457,3061.2220004032274,0.5515693815447869
2.102834353234023,1118.028333706544,3063.7144444354685,0.5517257692509148
2.1040878428029672,1119.4038560376728,3066.2075712890437,0.5518816303696903
2.105341264623581,1120.7801449285676,3068.701383032647,0.5520369700502787
2.106594619783662,1122.1572004207612,3071.195881711002,0.552191795223859
2.107847909353598,1123.535022555112,3073.691069336512,0.5523461117685312
2.1091011343889527,1124.9136113719055,3076.186947894215,0.55249992566224
2.110354295930242,1126.2929669108478,3078.6835193413312,0.5526532427896064
2.1116073950031824,1127.6730892110793,3081.180785607725,0.5528060689316374
2.1128604326189646,1129.0539783111833,3083.678748596396,0.552958409780975
2.1141134097744834,1130.4356342491972,3086.1774101839123,0.5531102709537139
2.115366327452551,1131.8180570626273,3088.6767722207924,0.5532616579577888
2.1166191866221693,1133.2012467884504,3091.176836532006,0.5534125762147496
2.1178719882387633,1134.5852034631325,3093.6776049174086,0.5535630310799505
2.119124733244358,1135.9699271226334,3096.179079152058,0.5537130278016932
2.120377422567858,1137.355417802422,3098.6812609867334,0.5538625715638072
2.121630057125212,1138.7416755374759,3101.1841521482356,0.5540116674593726
2.122882637819665,1140.1287003623033,3103.687754339843,0.5541603205089473
2.1241351655419347,1141.516492310943,3106.1920692416484,0.5543085356416276
2.125387641170457,1142.9050514169753,3108.6970985109974,0.5544563177316931
2.126640065571532,1144.2943777135333,3111.2028437827653,0.554603671558027
2.12789243959957,1145.6844712333084,3113.709306669803,0.5547506018339299
2.1291447640972656,1147.0753320085603,3116.216488763259,0.5548971132061754
2.1303970398957732,1148.4669600711268,3118.724391632902,0.5550432102439767
2.131649267814905,1149.8593554524264,3121.233016827484,0.5551888974474144
2.1329014486633193,1151.252518183474,3123.7423658750836,0.555334179243406
2.1341535832386977,1152.6464482948793,3126.2524402834415,0.5554790600025792
2.135405672327912,1154.041145816863,3128.7632415402472,0.5556235440255898
2.1366577167071883,1155.4366107792603,3131.2747711134666,0.5557676355379408
2.137909717142312,1156.832843211526,3133.787030451696,0.5559113387209182
2.1391616743887427,1158.229843142746,3136.3000209843844,0.5560546576684243
2.140413589191836,1159.6276106016403,3138.8137441222416,0.5561975964412239
2.141665462286936,1161.0261456165724,3141.3282012574045,0.5563401590135733
2.142917294399599,1162.4254482155563,3143.843393763847,0.5564823493157797
2.144169086245704,1163.8255184262614,3146.359322997589,0.5566241712251575
2.14542083853159,1165.2263562760156,3148.8759902969464,0.5567656285388419
2.1466725519542735,1166.6279617918224,3151.393396982925,0.5569067250171386
2.147924227201528,1168.0303350003537,3153.9115443593787,0.5570474643609094
2.1491758649520514,1169.433475927965,3156.4304337133067,0.5571878502149997
2.150427465875602,1170.837384600695,3158.9500663151093,0.5573278861740433
2.151679030633139,1172.2420610442796,3161.4704434188416,0.5574675757645479
2.1529305598769812,1173.6475052841488,3163.9915662625185,0.5576069224949975
2.1541820542508745,1175.0537173454368,3166.513436068216,0.557745929782218
2.155433514390214,1176.460697252989,3169.0360540424995,0.5578846010325864
2.1566849409220716,1177.8684450313604,3171.559421376471,0.5580229395671373
2.157936334465421,1179.2769607048272,3174.0835392461763,0.5581609486929958
2.1591876956311755,1180.6862442973932,3176.6084088126804,0.5582986316352886
2.160439025022388,1182.0962958327862,3179.1340312224343,0.5584359916119814
2.1616903232342835,1183.5071153344722,3181.660407607333,0.5585730317573527
2.1629415908544636,1184.918702825655,3184.1875390850946,0.5587097551845317
2.164192828462963,1186.331058329282,3186.715426759368,0.558846164951944
2.1654440366323935,1187.744181868048,3189.2440717199847,0.5589822640923476
2.1666952159280077,1189.158073464403,3191.7734750430955,0.5591180555569297
2.167946366907909,1190.5727331405542,3194.303637791537,0.559253542305466
2.1691974901230244,1191.9881609184672,3196.8345610148,0.5593887272130253
2.17044858611733,1193.4043568198772,3199.366245749431,0.5595236131431385
2.1716996554278727,1194.8213208662871,3201.8986930190827,0.5596582028997041
2.17295069858493,1196.239053078976,3204.431903834797,0.5597924992701416
2.1742017161120475,1197.6575534790013,3206.9658791950865,0.5599265049687163
2.1754527085262185,1199.0768220871973,3209.50062008626,0.5600602227094197
2.1767036763379055,1200.4968589241932,3212.0361274824577,0.5601936551455322
2.1779546200511715,1201.9176640104004,3214.572402345903,0.5603268049053699
2.1792055401637636,1203.3392373660292,3217.109445627045,0.5604596745639726
2.1804564371672313,1204.7615790110829,3219.6472582647875,0.560592266683261
2.18170731154697,1206.1846889653668,3222.1858411865674,0.560724583780875
2.1829581637823354,1207.6085672484915,3224.7251953085565,0.5608566283291295
2.184208994346751,1209.0332138798744,3227.2653215358728,0.5609884027849957
2.185459803707755,1210.4586288787443,3229.8062207626544,0.5611199095642273
2.1867105923271,1211.884812264145,3232.3478938722546,0.5612511510426101
2.1879613606608523,1213.311764054935,3234.8903417374204,0.561382129574668
2.1892121091594534,1214.7394842697968,3237.433565220404,0.5615128474818201
2.1904628382678006,1216.167972927236,3239.977565173113,0.5616433070479143
2.1917135484253376,1217.5972300455835,3242.5223424372807,0.5617735105289715
2.192964240066131,1219.0272556430023,3245.0678978446053,0.561903460154688
2.1942149136189335,1220.4580497374857,3247.614232216865,0.562033158122891
2.1954655695072707,1221.8896123468671,3250.1613463660774,0.5621626065987239
2.1967162081495117,1223.3219434888128,3252.709241094636,0.5622918077238107
2.1979668299589403,1224.7550431808347,3255.257917195437,0.5624207636074049
2.1992174353438303,1226.1889114402868,3257.807375452019,0.5625494763319033
2.200468024707519,1227.6235482843722,3260.3576166386965,0.5626779479601521
2.2017185984484473,1229.0589537301398,3262.9086415206407,0.5628061805087479
2.2029691569602856,1230.4951277944938,3265.4604508541056,0.5629341759922573
2.2042197006319335,1231.9320704941906,3268.013045386431,0.5630619363796694
2.2054702298476374,1233.369781845845,3270.566425856257,0.5631894636203816
2.2067207449870376,1234.808261865931,3273.120592993616,0.5633167596514675
2.207971246425202,1236.2475105707845,3275.6755475199893,0.5634438263546928
2.2092217345327625,1237.6875279766048,3278.231290148561,0.5635706656224742
2.210472209675888,1239.1283140994583,3280.7878215841747,0.5636972792929986
2.211722672216423,1240.5698689552787,3283.3451425235776,0.5638236692027246
2.2129731225118947,1242.0121925598755,3285.903253655443,0.5639498371603398
2.2142235609155714,1243.4552849289241,3288.462155660478,0.5640757849296885
2.2154739877765914,1244.8991460779826,3291.021849211653,0.564201514287012
2.216724403439915,1246.34377602248,3293.5823349741254,0.5643270269651541
2.217974808246445,1247.7891747777282,3296.1436136054563,0.5644523246672982
2.2192252025330985,1249.2353423589202,3298.705685755738,0.564577409101368
2.2204755866327908,1250.682278781132,3301.268552067578,0.5647022819281846
2.2217259608745588,1252.1299840593254,3303.8322131763134,0.5648269448003926
2.2229763255835793,1253.57845820835,3306.3966697100514,0.5649513993514746
2.2242266810812144,1255.0277012429437,3308.9619222897554,0.5650756471867451
2.2254770276850837,1256.4777131777346,3311.5279715293746,0.5651996898974643
2.2267273657091016,1257.9284940272462,3314.094818035916,0.5653235290494856
2.2279776954635375,1259.380043805893,3316.66246240955,0.5654471661960718
2.2292280172550534,1260.8323625279922,3319.2309052436867,0.5655706028715142
2.230478331386737,1262.2854502077512,3321.8001471250386,0.5656938405747362
2.2317286381582053,1263.7393068592817,3324.370188633805,0.5658168808145878
2.2329789378655756,1265.1939324965974,3326.9410303436202,0.5659397250604455
2.2342292308015566,1266.6493271336137,3329.512672821732,0.5660623747581702
2.2354795172555155,1268.1054907841503,3332.0851166291104,0.5661848313590839
2.236729797513459,1269.5624234619333,3334.658362320426,0.5663070962879626
2.2379800718581055,1271.0201251805986,3337.232410444174,0.5664291709355473
2.2392303405689593,1272.478595953687,3339.80726154282,0.5665510566995562
2.2404806039223075,1273.9378357946562,3342.3829161527856,0.5666727549411974
2.2417308621912952,1275.3978447168706,3344.9593748045977,0.5667942670266736
2.2429811156459234,1276.8586227336095,3347.536638022876,0.5669155942817181
2.2442313645531504,1278.3201698580722,3350.114706326526,0.5670367380344467
2.245481609176874,1279.7824861033657,3352.693580228705,0.567157699587098
2.246731849778012,1281.245571482523,3355.273260236968,0.567278480232863
2.247982086614512,1282.7094260084928,3357.8537468532923,0.5673990812412395
2.249232319941412,1284.1740496941422,3360.435040574187,0.5675195038809234
2.2504825500108514,1285.639442552264,3363.017141890707,0.5676397493870974
2.2517327770721423,1287.1056045955731,3365.6000512885994,0.5677598189937717
2.2529830013717764,1288.572535836706,3368.183769248304,0.567879713920725
2.254233223153464,1290.0402362882273,3370.7682962450303,0.567999435356921
2.255483442658207,1291.5087059626278,3373.353632748891,0.5681189844977378
2.256733660124279,1292.9779448723248,3375.9397792248724,0.5682383625197476
2.257983875787282,1294.4479530296671,3378.5267361329275,0.5683575705799168
2.2592340898801853,1295.9187304469328,3381.1145039280586,0.568476609776552
2.260484302633539,1297.390277136151,3383.7030830602707,0.5685954814046673
2.261734514274661,1298.86259311,3386.2924739752525,0.5687141863577507
2.262984725029282,1300.3356783800168,3388.8826771130553,0.5688327258865862
2.264234935120013,1301.809532958392,3391.4736929096202,0.5689511010494487
2.2654851447671414,1303.2841568570693,3394.06552179607,0.5690693129315397
2.2667353541885036,1304.759550087931,3396.6581641989105,0.5691873625976487
2.2679855635995287,1306.235712662795,3399.251620540118,0.5693052511009805
2.269235773213277,1307.712644593419,3401.845891237196,0.5694229794981058
2.2704859832404263,1309.1903458915021,3404.440976703163,0.5695405488097882
2.2717361938893568,1310.6688165686815,3407.036877346706,0.5696579600681845
2.272986405366128,1312.1480566365367,3409.6335935721377,0.5697752142644192
2.2742366178745756,1313.6280661065878,3412.2311257795745,0.5698923124199653
2.2754868316162438,1315.1088449903027,3414.8294743648134,0.5700092555038554
2.2767370467905033,1316.5903932990889,3417.4286397195524,0.5701260444996489
2.2779872635945253,1318.072711044302,3420.028622231339,0.5702426803735476
2.279237482223317,1319.5557982372397,3422.6294222836364,0.5703591640763126
2.280487702869769,1321.0396548891538,3425.2310402559137,0.5704754965481308
2.2817379257246637,1322.524281011234,3427.833476523665,0.5705916787285483
2.282988150976699,1324.0096766146273,3430.436731458443,0.570707711540872
2.2842383788125087,1325.4958417104233,3433.040805427907,0.5708235958878943
2.2854886094167277,1326.9827763096682,3435.6456987959396,0.570939332680846
2.286738842971957,1328.470480423352,3438.2514119225834,0.5710549228105694
2.2879890796588263,1329.9589540624213,3440.857945164156,0.5711703680099185
2.2892393196547283,1331.4481972352507,3443.465298864976,0.5712856666037329
2.2904895631389617,1332.9382099576894,3446.07347339051,0.5714008220031368
2.29173981028507,1334.4289922380658,3448.6824690778985,0.5715158342018798
2.292990061266016,1335.9205440871376,3451.292286268974,0.5716307040606647
2.2942403162528606,1337.412865515617,3453.9029253019694,0.5717454324057303
2.2954905754148505,1338.905956534176,3456.514386511684,0.5718600200688255
2.2967408389193937,1340.3998171534392,3459.126670229443,0.571974467866174
2.297991106932109,1341.8944473839927,3461.7397767831835,0.572088776605737
2.299241379616834,1343.389847236376,3464.3537064974767,0.5722029473068009
2.300491657135129,1344.8860167210955,3466.9684596925827,0.5723169798792098
2.3017419396489296,1346.3829558485943,3469.5840366894677,0.5724308764369752
2.30299222731527,1347.8806646293074,3472.200437799826,0.572544636865142
2.3042425202916204,1349.3791430736107,3474.8176633361754,0.5726582621519334
2.305492818733247,1350.8783911918451,3477.435713606856,0.5727717530523747
2.306743122793762,1352.3784089943097,3480.0545889170835,0.5728851103308241
2.3079934326251186,1353.8791964912725,3482.674289568923,0.5729983347112798
2.3092437483776926,1355.3807536929596,3485.2948158614536,0.5731114269439241
2.3104940702002255,1356.883080609561,3487.916168090657,0.5732243877457834
2.3117443982399064,1358.3861772512346,3490.538346549575,0.573337217845902
2.312994732642337,1359.8900436280962,3493.1613515282365,0.5734499179431906
2.3142450735516094,1361.3946797502315,3495.7851833138125,0.5735624887558787
2.3154954211102585,1362.9000856276898,3498.409842190518,0.5736749342649348
2.3167457754514555,1364.4062612705613,3501.035328424811,0.5737872420016129
2.317996136738368,1365.913206688607,3503.661642340033,0.5738994323866551
2.319246505085463,1367.4209218919982,3506.2887841671663,0.5740114929340095
2.3204968806372426,1368.9294068905772,3508.9167541941574,0.5741234276167823
2.3217472635288687,1370.4386616942304,3511.54555269123,0.5742352370762496
2.3229976538941277,1371.9486863128104,3514.1751799259996,0.5743469219835301
2.3242480518653608,1373.4594807561386,3516.805636163339,0.5744584829875501
2.3254984575735245,1374.9710450340096,3519.436921665487,0.5745699207199154
2.326748871148221,1376.483379156185,3522.069036692115,0.5746812358162644
2.327999292717698,1377.9964831323978,3524.7019815003155,0.5747924289266
2.329249722408803,1379.5103569723492,3527.3357563445293,0.5749035006453617
2.330500160347132,1381.025000685716,3529.9703614768105,0.5750144516011461
2.331750606656935,1382.5404142821426,3532.6057971466566,0.5751252824197371
2.3330010614611267,1384.056597771248,3535.2420636010306,0.5752359936829229
2.3342515248813953,1385.5735511626228,3537.8791610845565,0.5753465859957794
2.3355019970381408,1387.0912744658312,3540.517089839416,0.5754570599566282
2.336752478050497,1388.6097676904105,3543.155850105375,0.5755674161491887
2.338002968036362,1390.1290308458713,3545.7954421198524,0.5756776551491805
2.3392534671124157,1391.6490639416972,3548.4358661179526,0.5757877775400008
2.3405039753941135,1393.1698669873501,3551.077122332439,0.5758977838813074
2.3417544929957255,1394.691439992262,3553.7192109938283,0.576007674747319
2.3430050200303136,1396.2137829658432,3556.3621323303346,0.576117450684582
2.344255556609797,1397.7368959174787,3559.0058865679916,0.5762271122577528
2.3455061028449036,1399.2607788565301,3561.650473930569,0.5763366600056353
2.3467566588452318,1400.7854317923318,3564.2958946396852,0.5764460945931072
2.3480072247189625,1402.3108547342058,3566.9421489142514,0.5765554167440962
2.349257800572699,1403.8370476914388,3569.5892369701605,0.5766646250603219
2.3505083865165335,1405.364010673279,3572.237159030024,0.5767737235487466
2.3517589826511793,1406.8917436890029,3574.8859152984687,0.5768827102080177
2.3530095890822627,1408.4202467478208,3577.5355059895587,0.5769915862266679
2.3542602059127407,1409.9495198589352,3580.185931312249,0.5771003521123956
2.355510833244518,1411.479563031529,3582.8371914734903,0.5772090083592541
2.356761471178478,1413.0103762747594,3585.489286678279,0.5773175554937071
2.3580121198144064,1414.5419595977658,3588.1422171295217,0.5774259939801659
2.3592627792511407,1416.0743130096673,3590.7959830283153,0.5775343243377391
2.360513449586435,1417.6074365195593,3593.4505845736867,0.5776425470435513
2.36176413091707,1419.1413301365242,3596.106021962805,0.5777506625847122
2.363014823338817,1420.6759938696173,3598.7622953909085,0.5778586714355918
2.3642655269464763,1422.2114277278793,3601.4194050513856,0.5779665740666567
2.365516241833882,1423.747631720329,3604.0773511357775,0.5780743709584187
2.3667669680938856,1425.2846058559708,3606.736133833743,0.57818206256886
2.368017705818395,1426.8223501437838,3609.395753333146,0.578289649357156
2.369268455098387,1428.3608645927338,3612.0562098200644,0.5783971317924871
2.3705192160238764,1429.9001492117686,3614.7175034787388,0.5785045103029213
2.371769988684014,1431.440204009815,3617.3796344917537,0.5786117853634934
2.373020773166974,1432.9810289957866,3620.042603039834,0.578718957404758
2.374271569560063,1434.522624178576,3622.7064093020354,0.578826026866225
2.375522377949695,1436.0649895670606,3625.3710534557113,0.5789329941856942
2.376773198421396,1437.6081251700998,3628.036535676516,0.5790398597972085
2.3780240310598173,1439.1520309965385,3630.702856138426,0.5791466241309257
2.379274875948739,1440.6967070552034,3633.37001501375,0.5792532876015007
2.3805257331711083,1442.2421533549057,3636.038012473206,0.579359850639017
2.3817766028090057,1443.7883699044417,3638.7068486858475,0.5794663136546576
2.3830274849436863,1445.3353567125898,3641.3765238191463,0.5795726770682869
2.384278379655559,1446.8831137881152,3644.0470380389584,0.5796789412792006
2.3855292870242386,1448.4316411397663,3646.718391509612,0.5797851066959999
2.386780207128525,1449.9809387762805,3649.390584393874,0.5798911737244367
2.388031140046396,1451.5310067063722,3652.063616852941,0.5799971427665248
2.3892820858550388,1453.08184493875,3654.737489046484,0.5801030142051551
2.390533044630877,1454.633453482103,3657.412201132714,0.5802087884373156
2.391784016449542,1456.1858323451072,3660.0877532683257,0.5803144658511036
2.3930350013858965,1457.7389815364234,3662.7641456085344,0.5804200468288299
2.3942859995140515,1459.292901064703,3665.4413783071113,0.580525531761074
2.395537010907335,1460.8475909385786,3668.119451516328,0.5806309210139375
2.396788035638361,1462.4030511666729,3670.7983653870842,0.580736214961225
2.3980390737790036,1463.9592817575924,3673.478120068861,0.580841413985211
2.399290125400388,1465.5162827199354,3676.158715709692,0.5809465184769714
2.400541190572852,1467.0740540622824,3678.8401524561086,0.5810515286701405
2.401792269366334,1468.6325957931997,3681.5224304538697,0.5811564451293674
2.40304336184958,1470.1919079212457,3684.205549846444,0.5812612680754079
2.404294468090968,1471.751990454967,3686.8895107765893,0.581365997906746
2.405545588158077,1473.312843402896,3689.5743133855294,0.581470635343288
2.4067967221169275,1474.8744667735568,3692.259957811475,0.5815751792095928
2.4080478700364676,1476.4368605754396,3694.946444198336,0.5816796321538864
2.4092990319795353,1478.0000248170616,3697.633772678162,0.5817839929874425
2.41055020801192,1479.5639595068997,3700.3219433887507,0.5818882624239399
2.4118013981978708,1481.1286646534277,3703.010956464921,0.5819924408080562
2.4130526026009704,1482.6941402651084,3705.700812040205,0.5820965288033524
2.4143038212833816,1484.2603863503996,3708.3915102453825,0.5822005254348139
2.4155550543097033,1485.8274029177232,3711.0830512160014,0.582304433537932
2.4168063017380015,1487.3951899755396,3713.775435074889,0.582408249914883
2.4180575636340165,1488.9637475322188,3716.468661959825,0.5825119825876981
2.4193088400447302,1490.5330755962939,3719.162731972091,0.5826156135244747
2.4205601310597693,1492.1031741759077,3721.857645296016,0.5827191677877689
2.4218114367098176,1493.6740432796844,3724.5534020011546,0.5828226295608894
2.423062757063002,1495.2456829159266,3727.2500022299864,0.5829260031993054
2.424314092177311,1496.8180930929975,3729.9474461052655,0.5830292890075666
2.4255654421101633,1498.3912738192557,3732.6457337486463,0.5831324872871693
2.4268168069184135,1499.9652251030495,3735.3448652806865,0.5832355988068006
2.4280681866572413,1501.5399469527265,3738.0448408187,0.5833386220711932
2.429319581385491,1503.1154393765835,3740.745660487151,0.5834415600617482
2.4305709911551325,1504.6917023829724,3743.4473243971097,0.5835444112889158
2.4318224160217827,1506.2687359801932,3746.1498326667675,0.5836471764955822
2.4330738560394436,1507.8465401765445,3748.8531854111857,0.5837498559839055
2.4343253112615555,1509.4251149803172,3751.557382744326,0.5838524500207021
2.43557678174107,1511.0044603997965,3754.2624247792155,0.5839549589225316
2.4368282675303314,1512.5845764432547,3756.968311627704,0.5840573829619771
2.4380797686811864,1514.1654631189579,3759.675043400678,0.5841597224262649
2.4393312852449442,1515.7471204351623,3762.3826202079854,0.5842619775870804
2.440582817272416,1517.3295484001158,3765.0910421585095,0.5843641487398548
2.441834364813854,1518.9127470220576,3767.8003093600582,0.5844662361493997
2.443085927919037,1520.4967163092224,3770.5104219195114,0.5845682400960678
2.4443375066372135,1522.0814562698301,3773.221379942731,0.5846701608454176
2.4455891010171498,1523.6669669120959,3775.933183534645,0.5847719986814354
2.4468407111070882,1525.2532482442284,3778.645832799161,0.5848737538610169
2.4480923369548004,1526.8403002744267,3781.359327839281,0.5849754266588805
2.449343978607553,1528.4281230108818,3784.073668757025,0.5850770173310192
2.4505956361121504,1530.0167164617776,3786.788855653517,0.5851785261483056
2.4518473095149007,1531.6060806352914,3789.5048886289155,0.5852799533612726
2.453098998861656,1533.196215539592,3792.2217677825042,0.5853812995141965
2.454350704197138,1534.78712118285,3794.9394932113455,0.5854825637463942
2.455602425568196,1536.3787975731861,3797.6580650167148,0.5855837479856404
2.456854163017338,1537.9712447187824,3800.377483291341,0.5856848513668345
2.45810591658921,1539.564462627767,3803.097748132179,0.5857858744196494
2.459357686327355,1541.1584513082712,3805.8188596340283,0.585886817395629
2.460609472274868,1542.7532107684235,3808.5408178908147,0.5859876805348049
2.461861274474406,1544.3487410163368,3811.26362299562,0.5860884640903379
2.463113092968187,1545.945042060129,3813.987275040657,0.5861891682980507
2.4643649277979924,1547.5421139079021,3816.711774117312,0.5862897943153164
2.4656167790030383,1549.1399565677782,3819.437120311922,0.5863903390196518
2.4668686466299903,1550.7385700477853,3822.163313725476,0.5864908077186467
2.468120530713212,1552.3379543560764,3824.890354434797,0.5865911972302479
2.469372431294657,1553.9381095007077,3827.6182425316297,0.5866915060488931
2.470624348419939,1555.5390354897072,3830.3469781149706,0.5867917406856827
2.4718762821195552,1557.1407323312085,3833.0765612540067,0.5868918961223227
2.4731282324358945,1558.7432000332456,3835.806992041388,0.5869919741035868
2.4743801994073875,1560.3464386038702,3838.5382705619727,0.5870919748381396
2.475632183072114,1561.9504480511296,3841.2703968999313,0.5871918985635369
2.4768841834677335,1563.5552283830707,3844.0033711386204,0.5872917454962527
2.4781362006315257,1565.1607796077237,3846.7371933606514,0.5873915158615387
2.4793882346003815,1566.7671017331213,3849.4718636478815,0.5874912098818247
2.4806402854108023,1568.3741947672884,3852.207382081409,0.5875908277701457
2.481892353098922,1569.98205871824,3854.9437487416126,0.587690369741083
2.483144437700507,1571.5906935939904,3857.6809637081587,0.5877898360300271
2.4843965392509086,1573.2000994025482,3860.4190270598965,0.5878892268299287
2.4856486577851533,1574.8102761519126,3863.1579388750474,0.5879885423586331
2.4869007933378957,1576.4212238500818,3865.897699231103,0.5880877828319793
2.488152945943409,1578.0329425050436,3868.6383082048187,0.5881869484601755
2.489405115635617,1579.6454321247866,3871.3797658722565,0.588286039443357
2.4906573024480996,1581.2586927172874,3874.1220723088113,0.5883850559946231
2.491909506414074,1582.8727242905227,3876.865227589169,0.5884839983228297
2.4931617275663953,1584.4875268524595,3879.6092317873104,0.5885828666181345
2.49441396593761,1586.1031004110637,3882.3540849766105,0.5886816610949495
2.495666221559895,1587.719444974295,3885.0997872297175,0.588780381951317
2.4969184944650884,1589.3365605501058,3887.8463386186268,0.5888790293844374
2.4981707846847026,1590.9544471464437,3890.5937392146866,0.5889776035948872
2.499423092249914,1592.5731047712568,3893.3419890885925,0.589076104777172
2.500675417191568,1594.1925334324815,3896.091088310394,0.5891745331247643
2.5019277595401936,1595.812733138052,3898.8410369495136,0.5892728888398154
2.5031801193259726,1597.433703895898,3901.591835074704,0.58937117207427
2.504432496578866,1599.0554457139444,3904.3434827542787,0.5894693831520867
2.5056848913282037,1600.6779586001114,3907.0959800553105,0.5895675220696558
2.5069373036034563,1602.3012425623133,3909.849327045157,0.5896655891692434
2.508189733433422,1603.9252976084638,3912.6035237898554,0.5897635847648438
2.509442180846295,1605.5501237464687,3915.358570354239,0.5898615090122591
2.5106946458700374,1607.1757209842365,3918.114466802695,0.5899593624514204
2.511947128531476,1608.8020893296734,3920.8712131973602,0.5900571460752071
2.5131996288552556,1610.4292287907008,3923.6288095960317,0.5901548469090173
2.5144521468963856,1612.0571393749499,3926.387256116933,0.5902524926109706
2.5157046826455405,1613.6858210906466,3929.146552750298,0.5903500633383152
2.5169572361397714,1615.3152739455709,3931.906699578622,0.5904475588468462
2.5182098074168175,1616.9454979474986,3934.667696685819,0.5905449889295153
2.519462396491734,1618.5764931044014,3937.429544110618,0.5906423474606786
2.5207150033939687,1620.208259424114,3940.192241920431,0.5907396356944754
2.5219676281501795,1621.840796914491,3942.955790177114,0.590836854811092
2.5232202707843983,1623.4741055834043,3945.7201889373023,0.5909340040221805
2.5244729313226157,1625.1081854386978,3948.4854382615435,0.5910310839542589
2.5257256097894962,1626.743036488226,3951.251538207743,0.591128094698876
2.526978306209614,1628.3786587398351,3954.018488833635,0.591225036603688
2.52823102060687,1630.0150522013766,3956.786290195603,0.5913219090916858
2.5294837530065855,1631.652216880661,3959.554942352935,0.5914187134581006
2.530736503431266,1633.29015278555,3962.324445359209,0.5915154491173439
2.5319892719048562,1634.9288599238653,3965.0947992709466,0.591612120185892
2.5332420584418656,1636.5683383035077,3967.8660041257885,0.591708711795256
2.5344948630914996,1638.208587932082,3970.6380600307925,0.5918052472751589
2.53574768584884,1639.8496088176385,3973.4109669847476,0.5919017090966209
2.5370005267498548,1641.4914009678744,3976.1847250682335,0.5919981053244
2.5382533858118763,1643.1339643906476,3978.959334324581,0.592094433286154
2.539506263058588,1644.7772990937547,3981.7347948098054,0.5921906938555942
2.5407591585117535,1646.4214050849973,3984.511106576102,0.5922868872052468
2.542012072192859,1648.0662823721748,3987.288269675118,0.5923830134792585
2.5432650041231875,1649.7119309630868,3990.06628415809,0.5924790728385639
2.5445179543237626,1651.3583508655263,3992.845150075753,0.5925750654295449
2.545770922815393,1653.0055420872816,3995.62486747841,0.5926709914246047
2.547023909618613,1654.6535046361432,3998.405436415824,0.5927668509621655
2.548276914753752,1656.3022385198897,4001.18685693735,0.5928626441963323
2.5495299382409096,1657.9517437463048,4003.9691290918913,0.5929583712790321
2.5507829800999486,1659.602020323161,4006.752252927881,0.5930540323635631
2.5520360403505045,1661.2530682582344,4009.5362284933,0.5931496275938738
2.5532891190119953,1662.904887559294,4012.3210558357027,0.5932451571245528
2.554542216103603,1664.5574782341055,4015.1067350021735,0.5933406211011617
2.55579533164429,1666.2108402904278,4017.8932660393607,0.5934360196645772
2.5570484656528216,1667.864973736027,4020.6806489935234,0.5935313557669545
2.55830161814123,1669.5198785787147,4023.4688838973884,0.5936266183579204
2.559554789147295,1671.1755548260671,4026.257970835458,0.593721824361522
2.560807978669671,1672.8320024860107,4029.0479098135725,0.5938169647039884
2.562061186728182,1674.489221566277,4031.83870088013,0.5939120344748076
2.56331441335414,1676.1472120744827,4034.630344106676,0.5940070455811518
2.5645676585513866,1677.8059740184929,4037.422839509466,0.5941019903144822
2.565820922341746,1679.465507406002,4040.216187140957,0.5941968707859089
2.5670742047422737,1681.1258122447462,4043.01038704401,0.5942916871242392
2.5683275057698376,1682.7868885424525,4045.8054392611193,0.5943864394734734
2.569580825441103,1684.4487363068545,4048.60134383437,0.5944811279718897
2.570834163772522,1686.1113555456718,4051.398100805427,0.5945757527539682


==> anc/Fig.7/speed_of_sound_m0_800.csv <==
n,prs,nrg,cs
0.0,1.9859446137283985e-12,5.604534222063487e-13,3.503280826370424
0.0,3.971889227456797e-12,1.127334786320666e-12,3.503280826370424
0.0,3.971889227456797e-12,1.6291059978798654e-12,2.4380790646071238
0.0,0.0,0.0,2.4380790646071238
0.0,1.9859446137283985e-12,2.9212601479755155e-12,0.6798246349626523
0.0,0.0,0.0,2.4380790646071238
0.0,3.971889227456797e-12,1.6291059978798654e-12,2.4380790646071238
0.0,0.0,0.0,0.5493545809155052
0.0,1.9859446137283985e-12,3.615050611608264e-12,0.5493545809155052
0.0,0.0,0.0,0.011956275784727103
0.11648155834977453,1.319535587715072,110.3634285017615,0.04474507701919676
0.1264579805925985,1.7483201520001133,119.94626068911212,0.05025992857890316
0.13341378205934748,2.0851998395401767,126.64900971931011,0.054340364669069025
0.13919549308440496,2.3887082053253486,132.23433045893944,0.05710550173636013
0.14423616903137512,2.667386148625586,137.1143846538367,0.059147799074293475
0.14877023941512715,2.9275220684582983,141.5124505819698,0.06133985589380346
0.1529734191171452,3.178053790374269,145.59677256586411,0.06344459198934686
0.15692914702833607,3.4223326280223847,149.44704301427575,0.06545258746327433
0.1606895880566884,3.6622814992281283,153.1130382102698,0.06737172424177343
0.16429049210197152,3.899147702856907,156.62884853417881,0.06921174818246699
0.16775777696024863,4.133798120784926,160.019174946819,0.0709815865439585
0.17111099707587984,4.366863997416128,163.30264447714382,0.07268892041972583
0.17436535998449693,4.598821039700824,166.49373661257948,0.07434026028761603
0.17753298034786366,4.830037407192373,169.6039808678053,0.07594112241117977
0.18062370017705973,5.060804172686852,172.64273981904915,0.07749620335115348
0.18364564706606928,5.291355536786621,175.6177418724412,0.0790095285191928
0.18660562665403402,5.521882732675985,178.53545572556672,0.08048457280140511
0.18950940608929898,5.752543875359883,181.4013607637043,0.08192435705515021
0.19236192352826548,5.983471113526573,184.22014685452748,0.08333152508199683
0.1951674460650659,6.214775933879833,186.99586492911763,0.08470840525845837
0.19792969085923928,6.446553168077883,189.7320424488202,0.08605706015642109
0.20065191946284852,6.678884068831256,192.43177330566192,0.08737932671707588
0.2033370122661495,6.911838704166075,195.09778875905513,0.08867684920934452
0.20598752799231992,7.145477847470119,197.732514117333,0.08995110611479785
0.20860575172622792,7.379854482546421,200.3381144840165,0.09120343259737364
0.21119373410318346,7.61501501785083,202.9165320786979,0.09243503914574365
0.21375332355627755,7.851000273540246,205.46951694104362,0.09364702725801581
0.21628619307527866,8.087846291221926,207.99865240445905,0.09484040266883803
0.21879386257680544,8.32558500317958,210.50537638777854,0.09601608662241023
0.2212777177365954,8.564244789604109,212.99099931639336,0.09717492546364559
0.22373902594503547,8.803850945525431,215.4567193030885,0.09831769890028136
0.22617894990618218,9.04442607455852,217.9036350845196,0.09944512710547183
0.22859855928958092,9.285990422441555,220.33275710300555,0.10055787695508608
0.23099884077304883,9.528562162096932,222.74501705717822,0.1016565673029494
0.23338070672820924,9.772157636790807,225.14127615933666,0.10274177376586338
0.23574500277739477,10.016791570102809,227.522332319312,0.1038140327995693
0.23809251439030782,10.262477247086887,229.88892641414324,0.10487384534958173
0.2404239726667747,10.509226671483141,232.24174778322484,0.1059216800494863
0.24274005942552396,10.757050702653688,234.58143906318531,0.10695797607900649
0.24504141169756385,11.00595917527255,236.90860045631976,0.10798314594226169
0.24732862571082276,11.25596100539843,239.22379351672157,0.10899757633864698
0.24960226041287661,11.507064277788025,241.52754448829765,0.11000163323487396
0.25186284065229403,11.759276335884369,243.82034733748648,0.11099566029586448
0.25411085997821153,12.01260384740093,246.10266640150488,0.11197998240585931
0.2563467831762344,12.26705287040019,248.37493879816446,0.11295490672287634
0.25857104853289986,12.52262890930547,250.63757657389482,0.11392072397564004
0.26078406989840464,12.779336967445305,252.8909686625435,0.11487770971081736
0.2629862385199506,13.037181590618868,255.13548262284647,0.11582612556274945
0.2651779247269575,13.296166909726741,257.3714662392333,0.11676621898349566
0.26735947942839655,13.556296671705988,259.5992489339527,0.11769822728769706
0.26953123552988684,13.81757428282746,261.8191431255858,0.11862237440058265
0.2716935091544304,14.080002828187101,264.0314453719852,0.11953887450262636
0.27384660080504303,14.343585102899436,266.2364374786036,0.1204479317777833
0.27599079641173213,14.608323635956939,268.43438749028104,0.12134974099799097
0.2781263682895586,14.874220711597328,270.625550598283,0.12224448825829254
0.2802535760197981,15.14127838938989,272.81016997538154,0.12313235145847486
0.28237266725853094,15.409498522227409,274.98847754167514,0.12401350081735338
0.28448387848085044,15.678882772768032,277.1606946693681,0.12488809931327755
0.2865874356667423,15.94943262839367,279.327032832198,0.12575630312364242
0.2886835549339397,16.221149414887677,281.48769420458945,0.12661826200729742
0.29077244312287764,16.494034308921,283.6428722153064,0.1274741196757282
0.2928542983379153,16.768088349489716,285.792752059669,0.12832401412520453
0.29492931044884874,17.043312448383443,287.9375111740869,0.12916807794694135
0.29699766155627155,17.319707399795337,290.0773196763504,0.1300064386316113
0.29905952642365596,17.597273889140666,292.21234077428113,0.13083921882700958
0.30111507287934286,17.876012501164936,294.3427311459388,0.13166653659835237
0.3031644621907677,18.155923727411782,296.4686412934861,0.13248850566717948
0.30520784941322227,18.43700797310128,298.59021587291113,0.13330523563275212
0.3072453837152365,18.719265563468362,300.7075940015893,0.13411683216949502
0.30927720868261493,19.002696749610894,302.82090954563927,0.1349233972336602
0.31130346260254516,19.287301713895936,304.930291388376,0.13572502923498284
0.3133242787296383,19.573080574959103,307.0358636816661,0.1365218232133097
0.31533978553496145,19.86003339231816,309.13774608116137,0.13731387099740985
0.3173501069397447,20.14816017067037,311.23605396702413,0.13810126135158388
0.3193553625345097,20.437460863842762,313.33089865085276,0.1388840801200264
0.32135566778501506,20.72793537847658,315.42238757012115,0.13966241036691734
0.3233511342258366,21.019583577456494,317.5106244709,0.14043633248379278
0.3253418696424633,21.312405283058588,319.59570957974023,0.14120592433021864
0.32732797824276505,21.606400279916347,321.67773976545845,0.14197126132548948
0.3293095608186176,21.901568317749618,323.75680869164455,0.14273241657086458
0.3312867148982312,22.1979091139205,325.83300696033814,0.1434894609826692
0.33325953489004356,22.49542235593589,327.9064222479691,0.14424246310760327
0.33522811221843807,22.794107703001483,329.97713943228933,0.14499148993223684
0.33719253545223526,23.09396478939938,332.0452407155994,0.14573660600210378
0.33915289042596264,23.394993225092783,334.110805736985,0.14647787422408484
0.34110926035481476,23.697192598175683,336.1739116817135,0.14721535565462565
0.3430617259434554,24.000562476417407,338.23463338355447,0.14794910961804486
0.3450103654890865,24.305102408817884,340.29304342188925,0.1486791937845248
0.34695525497920315,24.61081192708218,342.34921221378727,0.1494056642137427
0.3488964681843426,24.9176905469608,344.40320810138354,0.15012857544003771
0.350834076746177,25.22573776955019,346.4550974348198,0.15084798051871473
0.35276815026106945,25.53495308246994,348.5049446509142,0.1515639310776373
0.3546987563596081,25.8453359609744,350.55281234804767,0.15227647738769107
0.356625960782208,26.1568858690179,352.59876135729814,0.15298566838950817
0.3585498274509898,26.46960226020352,354.64285081010513,0.15369155176657762
0.3604704185382677,26.783484578722714,356.6851382026868,0.15439417397117172
0.36238779453177083,27.09853226019956,358.72567945740843,0.15509358027816145
0.3643020142967843,27.414744732496818,360.7645289812258,0.15578981482549972
0.36621313513534604,27.732121416461407,362.80173972135077,0.15648292065332195
0.36812121284286853,28.0506617266443,364.8373632184901,0.15717293974568064
0.3700263017619857,28.370365071953664,366.87144965745773,0.15785991305709046
0.3719284548340948,28.691230856268746,368.9040479156301,0.1585438805595549
0.37382772364852423,29.013258479026245,370.93520560914027,0.15922488126904907
0.3757241584895825,29.336447335767673,372.96496913708614,0.15990295327920326
0.3776178083814948,29.660796818649004,374.9933837237448,0.16057813379073518
0.37950872113136697,29.986306316912835,377.02049345892226,0.1612504591437972
0.38139694337037977,30.312975217350107,379.04634133663876,0.16191996484218496
0.3832825205931218,30.640802904709968,381.0709692920572,0.16258668558366315
0.3851654971953348,30.96978876210241,383.09441823691657,0.16325065528203225
0.387045916510074,31.29993217136792,385.1167280934691,0.16391190711643663
0.38892382084269644,31.631232513560047,387.13793782752936,0.16457047343474784
0.39079925150204575,31.963689168583223,389.15808547664574,0.16522638606567205
0.3926722488364707,32.2973015168838,391.1772081860656,0.16587967596106065
0.3945428522601836,32.63206893834883,393.1953422312733,0.16653037349610383
0.3964111002847286,32.96799081326703,395.21252304859763,0.1671785083859436
0.3982770305467028,33.30506652244619,397.22878526096883,0.1678241097122861
0.40014067983484475,33.64329544744354,399.24416270332324,0.16846720595316997
0.40200208411602883,33.9826769707944,401.2586884469579,0.16910782498758675
0.4038612785602864,34.32321047620803,403.2723948229853,0.16974599413268915
0.4057182975647974,34.6648953487754,405.28531344479546,0.17038174013848753
0.4075731747770431,35.007730975136525,407.29747522975237,0.1710150892201109
0.4094259431170408,35.351716743660425,409.3089104200189,0.17164606706182853
0.41127663479877863,35.69685204459534,411.31964860262224,0.17227469884462376
0.4131252813508045,36.04313627022681,413.32971872872815,0.17290100928822613
0.4149719136364327,36.390568815205164,415.339149132915,0.17352502242967516
0.41681656187110677,36.73914907567689,417.3479675476367,0.17414676224206
0.4186592556443978,37.08887645141405,419.35620112737473,0.17476625183676586
0.4205000239341992,37.43975034391277,421.36387645834446,0.17538351408758857
0.42233889512562983,37.79177015750758,423.3710195779595,0.17599857139095826
0.424175897027247,38.14493529926616,425.37765598964984,0.17661144572660156
0.42601105688691626,38.499245179070044,427.3838106776782,0.17722215866587832
0.42784440140726776,38.854699209712884,429.38950812160215,0.17783073157855547
0.4296759567633288,39.211296808231076,431.3947723149886,0.17843718457401933
0.43150574860431345,39.569037390373616,433.39962675716424,0.179041538856907
0.4333338020887742,39.92792038014556,435.4040945028239,0.179643814131999
0.4351601418815127,40.287945202563314,437.4081981462325,0.18024403009198742
0.43698479217151814,40.64911128593251,439.41195984188965,0.18084220607118112
0.4388077766844352,41.01141806186985,441.4154013161367,0.18143836106058944
0.44062911869448285,41.37486496529786,443.4185438781809,0.18203251374633533
0.4424488410365749,41.73945143467582,445.42140843174093,0.18262468244107308
0.4442669661168814,42.10517691170679,447.42401548431707,0.1832148851762159
0.4460835159243298,42.472040841618885,449.4263851583708,0.1838031396707212
0.44789851204099174,42.84004267312751,451.42853720086526,0.18438946334214146
0.44971197565230886,43.20918185845927,453.4304909928062,0.18497387330901732
0.4515239275570527,43.57945785337447,455.4322655585397,0.18555638641424238
0.4533343881768861,43.95087011719993,457.43387957464967,0.18613701921424586
0.4551433775656725,44.32341811283745,459.4353513786475,0.1867157879951335
0.4569509154184951,44.697101306786074,461.4366989773753,0.18729270878043244
0.45875702108035893,45.071919169157056,463.43794005510665,0.18786779732958378
0.4605617135547016,45.447871173687744,465.4390919814857,0.18844106915377787
0.4623650115115341,45.82495679774975,467.4401718190995,0.18901253951196442
0.4641669332954304,46.203175522355416,469.44119633092413,0.18958222342393546
0.4659674969332333,46.582526832167765,471.44218198749627,0.190150135672343
0.4677667201415235,46.96301021550171,473.44314497386813,0.1907162908103723
0.46956462033389884,47.344625164332506,475.44410119637683,0.19128070316152218
0.47136121462798536,47.72737117428483,477.4450662891762,0.19184338683558053
0.4731565198523055,48.11124774464969,479.44605562061383,0.1924043557178083
0.4749505525528937,48.49625437836448,481.44708429940044,0.19296362349180018
0.47674332899973754,48.88239058202451,483.4481671805811,0.19352120362914546
0.478534865193043,49.26965586587101,485.4493188713727,0.19407710939742912
0.4803251768693222,49.65804974378346,487.4505537368256,0.19463135387767294
0.4821142795072404,50.04757173328034,489.4518859052372,0.19518394994312274
0.4839021883334425,50.43822135550349,491.45332927359294,0.19573491028882845
0.485688918328051,50.82999813521338,493.4548975126556,0.19628424742362058
0.4874744842301056,51.22290160078044,495.4566040720164,0.19683197366745342
0.4892589005428598,51.616931284167414,497.4584621850315,0.1973781011758365
0.49104218153885043,52.01208672092864,499.4604848735019,0.1979226419205505
0.4928243412649174,52.40836745018869,501.46268495235455,0.19846560770510288
0.4946053935470364,52.80577301462919,503.46507503412124,0.19900701017282685
0.49638535199501366,53.2043029604824,505.4676675332855,0.1995468607973141
0.4981642300071102,53.60395683751285,507.4704746705844,0.20008517089533887
0.4999420407744567,54.00473419899791,509.47350847709623,0.2006219516287979
0.5017187972854187,54.4066346017192,511.4767807982872,0.2011572140023887
0.5034945123298323,54.80965760594165,513.480303297946,0.20169096887485205
0.505269198503116,55.21380277540264,515.4840874619844,0.20222322695733172
0.5070428682102328,55.61906967728639,517.4881446021133,0.20275399881205416
0.5088155336696736,56.02545788221355,519.4924858595396,0.203283294870184
0.5105872069171736,56.43296696422457,521.4971222083908,0.20381112541132065
0.512357899809475,56.84159650075115,523.5020644592219,0.2043375005886754
0.5141276240279147,57.251346072610275,525.507323262323,0.20486243042086513
0.5158963910819124,57.662215263976925,527.5129091109462,0.20538592479268147
0.5176642123124546,58.07420366237189,529.5188323445409,0.20590799346286365
0.519431098895368,58.48731085863274,531.5251031517757,0.20642864606516106
0.5211970618446132,58.9015364469024,533.5317315735836,0.2069478921105272
0.52296211201546,59.31688002461127,535.5387275061009,0.20746574098583329
0.5247262601075654,59.73334119244821,537.5461007035166,0.20798220196247272
0.5264895166679827,60.150919554344114,539.5538607808488,0.20849728419538147
0.5282518920941441,60.56961471745928,541.5620172167035,0.20901099672283213
0.5300133966366914,60.98942629215088,543.5705793558923,0.20952334847363677
0.5317740404022803,61.410353891957065,545.5795564120181,0.21003434826251735
0.5335338333563592,61.83239713357936,547.5889574700526,0.21054400480430185
0.5352927853257745,62.2555556368623,549.5987914887237,0.21105232669977939
0.5370509060014067,62.67982902476633,551.6090673029655,0.21155932244732034
0.5388082049407238,63.10521692335175,553.6197936262706,0.21206500044459412
0.5405646915702356,63.531718961755566,555.6309790529542,0.21256936898998496
0.5423203751879144,63.95933477217189,557.6426320603848,0.2130724362810109
0.5440752649655964,64.38806398983385,559.654761011201,0.2135742104179494
0.5458293699512567,64.81790625298598,561.6673741554142,0.2140746994076577
0.5475826990712653,65.24886120286516,563.6804796324819,0.21457391116330174
0.5493352611326144,65.6809284836842,565.6940854733626,0.21507185350412023
0.5510870648250602,66.11410774260527,567.7081996024938,0.21556853416148664
0.5528381187232151,66.54839862972034,569.7228298397144,0.21606396077853632
0.5545884312886223,66.98380079803474,571.737983902176,0.216558140907425
0.5563380108717555,67.42031390343787,573.7536694061891,0.21705108201882795
0.5580868657139793,67.85793760468911,575.7698938690245,0.21754279149716374
0.5598350039494784,68.29667156339465,577.7866647106879,0.2180332766438696
0.5615824336071217,68.73651544398449,579.8039892556392,0.21852254467941074
0.5633291626123086,69.17746891369471,581.8218747344905,0.21901060274554932
0.5650751987887509,69.61953164254598,583.8403282856406,0.21949745790356512
0.566820549860247,70.06270330332438,585.8593569569116,0.2199831171366916
0.5685652234523689,70.50698357155389,587.8789677071013,0.22046758735482563
0.5703092270941724,70.95237212548639,589.8991674075484,0.22095087539102773
0.5720525682198072,71.39886864607217,591.919962843618,0.22143298800506137
0.5737952541701526,71.84647281694582,593.9413607162033,0.22191393188367592
0.5755372921943681,72.29518432440054,595.9633676431498,0.22239371364525964
0.5772786894514377,72.74500285737437,597.98599016067,0.22287233983364804
0.5790194530116818,73.1959281074238,600.0092347247374,0.22334981692717573
0.5807595898582175,73.6479597687074,602.0331077124238,0.2238261513345235
0.5824991068884069,74.10109753796397,604.0576154232289,0.22430134939849858
0.5842380109152859,74.55534111449766,606.0827640803896,0.22477541739632417
0.5859763086689038,75.01069020015044,608.1085598321105,0.22524836153781494
0.587714006797723,75.46714449928737,610.1350087528513,0.22572018799265345
0.589451111869773,75.92470371878453,612.1621168443617,0.22619090277443862
0.5911876303746293,76.38336756797658,614.1898900375631,0.22666051201052767
0.5929235687233745,76.8431357586965,616.2183341923993,0.22712902159599901
0.5946589332511313,77.30400800519988,618.2474551002643,0.22759643745385988
0.596393730217648,77.76598402417929,620.2772584844806,0.22806276542320322
0.5981279658086138,78.22906353472563,622.3077500015287,0.22852801129462824
0.5998616461368286,78.69324625832428,624.3389352420995,0.22899218079652717
0.6015947772433538,79.15853191883016,626.3708197321613,0.22945527960225828
0.6033273650986353,79.62492024244978,628.403408933979,0.22991731332865467
0.6050594156036042,80.09241095772188,630.4367082471275,0.23037828753954392
0.6067909345907558,80.56100379550155,632.4707230094746,0.23083820774252956
0.608521927825203,81.0306984889367,634.5054584981465,0.2312970793966847
0.6102524010057149,81.50149477345802,636.5409199304713,0.23175490790327635
0.6119823597657508,81.97339238675599,638.577112464935,0.2322116986179702
0.6137118096744243,82.44639106876474,640.6140412020479,0.2326674568397562
0.6154407562375149,82.92049056164308,642.6517111852844,0.2331221878223767
0.6171692048983907,83.39569060975603,644.6901274019125,0.23357589676847595
0.6188971610389903,83.87199095966403,646.7292947838968,0.23402858883244218
0.6206246299806999,84.34939136009643,648.7692182086977,0.23448026912112455
0.6223516169852892,84.82789156194131,650.8099025001239,0.2349309426926156
0.6240781272557939,85.30749131822536,652.8513524291423,0.23538061456088077
0.6258041659373739,85.78819038409796,654.8935727146546,0.23582928969159397
0.6275297381181606,86.26998851680919,656.9365680242759,0.23627697302700593
0.6292548488300621,86.7528854757348,658.980342975085,0.23672366937330352
0.6309795030498982,87.2368810222119,661.0249021345405,0.2371693836675748
0.6327037056995061,87.72197491978896,663.07025002083,0.2376141206313579
0.6344274616472559,88.20816693395273,665.1163911039943,0.23805788503158457
0.6361507757084645,88.69545683224294,667.1633298064261,0.23850068156944737
0.6378736526462249,89.18384438419965,669.2110705036135,0.23894251491372076
0.6395960971721613,89.67332936136374,671.2596175248117,0.23938338968325734
0.6413181139471581,90.16391153724497,673.3089751537196,0.23982331046296565
0.6430397075820855,90.65559068731788,675.3591476291298,0.24026228179598844
0.6447608826385038,91.14836658900302,677.4101391455741,0.2407003081847779
0.6464816436293562,91.64223902164754,679.4619538539516,0.241137394094671
0.6482019950196622,92.13720776651652,681.5145958621615,0.24157354395168715
0.6499219412271828,92.63327260677386,683.568069235705,0.24200876214485462
0.6516414866230709,93.13043332746712,685.6223779982765,0.24244305302618507
0.6533606355325251,93.6286897155151,687.6775261323588,0.24287642090843725
0.655079392235425,94.12804155968803,689.7335175798003,0.2433088700731431
0.6567977609669625,94.6284886506038,691.790356242383,0.24374040475970002
0.6585157459182355,95.13003078069818,693.8480459823703,0.24417102917746109
0.6602333512368721,95.63266774422456,695.9065906230659,0.2446007474996924
0.6619505810275932,96.13639933723043,697.9659939493231,0.2450295638599557
0.6636674393528436,96.64122535754636,700.0262597081295,0.24545748236901505
0.6653839302332989,97.1471456047759,702.0873916090464,0.2458845070921143
0.667100057648481,97.65415988027368,704.1493933247863,0.24631064228976185
0.6688158255391222,98.16226798886332,706.2122684968298,0.2467358911790822
0.6705312377993611,98.67146973097552,708.2760207125243,0.24716025876505093
0.6722462982922452,99.18176491673383,710.3406535475441,0.24758374840239902
0.6739610108370616,99.6931533534711,712.4061705293216,0.24800636409752827
0.675675379215395,100.20563485095073,714.4725751530275,0.24842810977296798
0.6773894071711515,100.71920922095357,716.5398708808426,0.2488489892557769
0.6791030984105734,101.23387627675788,718.6080611409016,0.24926900636067945
0.6808164566028555,101.74963583326867,720.677149328161,0.24968816487375514
0.6825294853806723,102.26648770702634,722.747138804911,0.25010646855395147
0.6842421883406273,102.78443171619459,724.8180329011847,0.25052392112639915
0.6859545690437386,103.30346768054497,726.8898349152067,0.25094052629465186
0.6876666310158827,103.82359542145242,728.9625481137784,0.2513562877274879
0.6893783777482514,104.34481476187449,731.036175732703,0.2517712090698425
0.6910898126978042,104.86712552635242,733.1107209772033,0.2521852939343575
0.6928009392876703,105.39052754097187,735.1861870222443,0.25259854590777003
0.6945117609076111,105.91502063336799,737.2625770129754,0.25301096916942173
0.6962222809100481,106.44060463278525,739.3398940603059,0.2534225647869973
0.6979325026323653,106.96727936972829,741.4181412652686,0.2538333399639131
0.699642429353554,107.49504467660545,743.4973216714051,0.2542432957171821
0.7013520643383787,108.02390038706781,745.5774383131067,0.25465243611689525
0.7030614108158841,108.55384633631746,747.6584941919767,0.2550607645940354
0.7047704719841558,109.08488236103504,749.7404922819723,0.2554682845495564
0.706479251010722,109.61700829936483,751.8234355297732,0.2558749993650509
0.7081877510329161,110.15022399090925,753.9073268550984,0.2562809123943593
0.7098959751582453,110.6845292767126,755.9921691510442,0.25668602696641535
0.7116039264647634,111.21992399925044,758.0779652844188,0.2570903463874015
0.7133116080014172,111.75640800241864,760.1647180960541,0.25749387393858686
0.7150190227884222,112.29398113152523,762.252430401143,0.25789661288006893
0.716726173817578,112.83264323327641,764.3411049895203,0.25829856644371885
0.7184330640526506,113.37239415576678,766.4307446260143,0.25869973784306094
0.7201396964296696,113.91323374846743,768.5213520507066,0.2591001302680307
0.7218460738572923,114.45516186222127,770.6129299792597,0.2594997468823248
0.7235521992171097,114.9981783492214,772.7054811031973,0.2598985908323714
0.7252580753639712,115.54228306301036,774.79900809019,0.2602966652386472
0.7269637051263249,116.08747585846822,776.8935135843653,0.26069397320221815
0.7286690913064845,116.63375659179596,778.9890002065436,0.2610905178031424
0.7303742366809851,117.18112512051769,781.0854705545569,0.2614863020945883
0.7320791440008537,117.72958130345361,783.1829272035003,0.26188132911710155
0.733783815991921,118.27912500072743,785.2813727059977,0.26227560188299937
0.7354882553551083,118.8297560737428,787.3808095924718,0.26266912339008425
0.7371924647667174,119.38147438518332,789.481240371392,0.2630618966082988
0.7388964468787285,119.93427979899441,791.582667529557,0.2634539244949926
0.7406002043190669,120.48817218038207,793.6850935323179,0.263845209982804
0.74230373969188,121.04315139579573,795.7885208238341,0.2642357559870953
0.7440070555778205,121.59921731292633,797.8929518273269,0.2646255654014511
0.7457101545342957,122.15636980068707,799.9983889452997,0.2650146411012815
0.7474130390957621,122.71460872921512,802.104834559807,0.2654029859411252
0.7491157117739586,123.27393396985124,804.21229103266,0.26579060276328725
0.7508181750581661,123.8343453951435,806.3207607056505,0.2661774943808192
0.7525204314154847,124.39584287882602,808.4302459008157,0.2665636635960811
0.7542224832910542,124.95842629581608,810.5407489206217,0.2669491131901087
0.7559243331083223,125.52209552220611,812.6522720482097,0.26733384592595455
0.7576259832692693,126.08685043525035,814.764817547595,0.2677178645487836
0.7593274361546554,126.6526909133581,816.8783876638868,0.2681011717860226
0.7610286941242629,127.21961683608727,818.9929846235063,0.2684837703493732
0.7627297595171181,127.78762808413646,821.1086106343823,0.2688656640108169
0.764430634644334,128.3567245393663,823.2252678777816,0.2692468511167303
0.766131321826268,128.92690608460802,825.3429585503998,0.2696273408214777
0.7678318233189051,129.49817260403864,827.4616847807966,0.27000713143440896
0.7695321413878926,130.07052398278068,829.5814487133322,0.2703862266614697
0.771232278271873,130.6439601070941,831.7022524665181,0.2707646291141963
0.7729322361900465,131.2184808643287,833.824098141539,0.27114234137923804
0.7746320173424084,131.79408614290892,835.9469878224802,0.2715193660341483
0.776331623909944,132.37077583233503,838.0709235764904,0.2718957056388932
0.7780310580548241,132.94854982316957,840.1959074539551,0.2722713627330083
0.7797303219206353,133.52740800703012,842.321941488714,0.2726463398474127
0.7814294176325417,134.10735027658308,844.4490276981878,0.27302063949178274
0.7831283472975162,134.68837652553594,846.5771680835976,0.27339426416094725
0.7848271130045135,135.27048664862525,848.7063646301156,0.2737672163382261
0.7865257168246601,135.85368054161495,850.8366193070276,0.2741394984881512
0.7882241608114504,136.4379581012851,852.9679340679153,0.27451111305873704
0.7899224470009427,137.0233192254238,855.1003108508306,0.27488206249010094
0.7916205774119134,137.60976381282484,857.2337515784233,0.27525234920025204
0.7933185540460613,138.19729176327303,859.3682581581319,0.27562197559579826
0.795016378888178,138.78590297754113,861.5038324823335,0.27599094406686253
0.7967140539063379,139.3755973573822,863.6404764285138,0.27635925699523695
0.7984115810520359,139.96637480552292,865.7781918593774,0.27672691673907657
0.8001089622604051,140.55823522565348,867.9169806230618,0.27709392565129093
0.8018061994503444,141.15117852242366,870.056844553231,0.2774602860634315
0.8035032945247189,141.74520460143236,872.1977854692686,0.27782600029996096
0.8052002493705025,142.3403133692262,874.3398051763922,0.278191070667864
0.8068970658589502,142.93650473328853,876.4829054658121,0.27855549946049596
0.8085937458457486,143.53377860203025,878.627088114866,0.2789192889580278
0.8102902911711948,144.13213488478803,880.7723548871752,0.2792824414286428
0.8119867036603285,144.7315734918146,882.9187075327629,0.27964495912560744
0.8136829851231022,145.33209433427214,885.0661477882041,0.2800068442917064
0.8153791373545269,145.933697324229,887.2146773767528,0.28036809915315775
0.817075162134824,146.536382374647,889.3642980084808,0.28072872592573483
0.8187710612295742,147.14014939937948,891.5150113804077,0.28108872681181524
0.8204668363898647,147.7449983131637,893.6668191766313,0.28144810400256637
0.8221624893524297,148.35092903161512,895.8197230684475,0.2818068596735774
0.8238580218397978,148.95794147121808,897.97372471449,0.2821649959904549
0.8255534355604262,149.56603554932076,900.1288257608411,0.282522515105894
0.8272487322088617,150.17521118413453,902.2850278411795,0.28287941916174675
0.8289439134658328,150.78546829471676,904.4423325768531,0.2832357102831696
0.8306389809984431,151.3968068009733,906.6007415770648,0.28359139059080263
0.8323339364602538,152.00922662365062,908.7602564389281,0.2839464621879611
0.8340287814914431,152.62272768432766,910.9208787476185,0.28430092716409866
0.8357235177189465,153.23730990540886,913.0826100765019,0.2846547876057644
0.8374181467565516,153.85297321012433,915.245451987203,0.2850080455784629
0.8391126702050566,154.46971752251517,917.4094060297601,0.2853607031431768
0.8408070896523793,155.08754276743545,919.5744737427111,0.2857127623446184
0.8425014066736944,155.7064488705418,921.740656653224,0.2860642252218807
0.8441956228315366,156.3264357582908,923.9079562771743,0.28641509379367724
0.8458897396759502,156.9475033579263,926.0763741192972,0.2867653700786607
0.8475837587445729,157.56965159748245,928.2459116732406,0.287115056078162
0.8492776815627923,158.19288040577646,930.4165704217123,0.2874641537818796
0.8509715096438268,158.81718971239403,932.5883518365571,0.28781266517092324
0.852665244488881,159.44257944769643,934.7612573788862,0.2881605922168461
0.8543588875872152,160.0690495428057,936.9352884991367,0.28850793687783544
0.8560524404162932,160.69659992960413,939.1104466372096,0.2888547011030428
0.8577459044418779,161.32523054072632,941.286733222547,0.2892008868310463
0.8594392811181439,161.9549413095552,943.4641496742357,0.2895464959907992
0.8611325718877869,162.58573217021748,945.6426974011,0.2898915304971846
0.8628257781821308,163.21760305757172,947.8223778018021,0.29023599226164576
0.8645189014212381,163.8505539072162,950.00319226493,0.29057988317937694
0.8662119430139968,164.48458465546815,952.1851421690827,0.2909232051381904
0.8679049043582567,165.1196952393711,954.3682288829847,0.2912659600159874
0.8695977868409013,165.75588559668287,956.552453765552,0.29160814968067605
0.8712905918379626,166.39315566587317,958.7378181659918,0.29194977599024974
0.8729833207147154,167.0315053861162,960.9243234238837,0.29229084079109885
0.8746759748257985,167.67093469729,963.1119708692951,0.2926313459235225
0.8763685555152716,168.31144353996467,965.3007618228181,0.2929712932182852
0.8780610641167427,168.95303185540666,967.4906975956857,0.29331068449071523
0.8797535019534607,169.59569958556358,969.6817794898649,0.29364952155502605
0.8814458703383922,170.23944667306694,971.8740087981041,0.2939878062092037
0.8831381705743399,170.88427306122375,974.0673868040543,0.29432554024695123
0.8848304039540177,171.5301786940157,976.2619147823262,0.29466272544860084
0.886522571760141,172.17716351608533,978.4575939985714,0.29499936358888035
0.8882146752655201,172.8252274727402,980.6544257095646,0.2953354564318746
0.8899067157331719,173.47437050995103,982.8524111633043,0.2956710057326865
0.8915986944163581,174.12459257433184,985.051551599038,0.2960060132373979
0.893290612558719,174.77589361315037,987.2518482473909,0.2963404806848451
0.8949824713943381,175.42827357431872,989.4533023304128,0.29667440980137766
0.8966742721478321,176.0817324063841,991.6559150616655,0.297007802309044
0.8983660160344364,176.73627005853263,993.8596876462909,0.29734065991989334
0.9000577042600745,177.3918864805777,996.064621281071,0.2976729843350921
0.9017493380214628,178.04858162295963,998.2707171545302,0.29800477724760743
0.9034409185061878,178.7063554367385,1000.4779764469956,0.29833604034890315
0.9051324468927553,179.36520787359407,1002.6864003306305,0.29866677531084546
0.9068239243507175,180.02513888581575,1004.8959899695678,0.29899698380616
0.9085153520407196,180.68614842630438,1007.1067465199321,0.29932666749420245
0.9102067311145889,181.3482364485623,1009.3186711299261,0.29965582802744495
0.9118980627154111,182.0114029066918,1011.5317649398979,0.29998446705281673
0.9135893479775955,182.67564775539208,1013.746029082392,0.3003125862041937
0.9152805880269748,183.3409709499525,1015.9614646822441,0.3006401871114167
0.9169717839808581,184.00737244625086,1018.1780728566243,0.3009672713964732
0.9186629369481012,184.6748522007468,1020.3958547150932,0.3012938406699005
0.920354048029207,185.34341017048067,1022.6148113597009,0.30161989653725485
0.9220451183163699,186.01304631306616,1024.8349438850191,0.3019454405960102
0.9237361488935604,186.68376058668892,1027.0562533782138,0.3022704744371597
0.9254271408365855,187.35555295010295,1029.278740919099,0.30259499963809666
0.9271180952131808,188.02842336262165,1031.502407580225,0.3029190177783556
0.9288090130830428,188.70237178412125,1033.727254426892,0.30324253041980814
0.9304998954979421,189.37739817503157,1035.953282517265,0.3035655391244211
0.9321907435017556,190.0535024963355,1038.18049290239,0.3038880454426795
0.9338815581305379,190.73068470955934,1040.4088866262607,0.3042100509203262
0.9355723404126068,191.4089447767792,1042.6384647258926,0.3045315570896175
0.9372630913686011,192.08828266060453,1044.8692282313818,0.3048525654855108
0.9389538120115254,192.76869832418583,1047.101178165927,0.30517307763056994
0.9406445033468349,193.45019173120787,1049.3343155459124,0.3054930950336265
0.9423351663725067,194.13276284587698,1051.5686413809824,0.30581261920863595
0.9440258020790754,194.81641163293077,1053.8041566740494,0.3061316516546253
0.9457164114497135,195.50113805762706,1056.040862421382,0.30645019386474376
0.9474069954602878,196.18694208573913,1058.2787596126454,0.3067682473268327
0.949097555079426,196.8738236835578,1060.517849230962,0.30708581351940195
0.950788091268575,197.561782817884,1062.7581322529672,0.3074028939178449
0.9524786049820401,198.25081945602366,1064.99960964883,0.307719489986469
0.954169097167079,198.94093356578958,1067.242282382352,0.30803560318513584
0.9558595687639361,199.632125115493,1069.486151410985,0.3083512349658678
0.9575500207059118,200.3243940739427,1071.7312176858982,0.30866638677563596
0.9592404539194029,201.01774041043973,1073.9774821520093,0.30898106005203474
0.9609308693239841,201.71216409477583,1076.22494574806,0.3092952562294451
0.9626212678324468,202.40766509723136,1078.4736094066438,0.3096089767334006
0.9643116503508483,203.10424338856652,1080.7234740542538,0.3099222229823392
0.966002017778591,203.80189894002334,1082.9745406113511,0.31023499639043034
0.9676923710084577,204.50063172332173,1085.226809992395,0.310547298363201
0.9693827109266681,205.20044171065197,1087.4802831058907,0.3108591302996137
0.971073038412941,205.90132887467536,1089.7349608544512,0.31117049359889737
0.9727633543405226,206.603293188524,1091.9908441348032,0.3114813896427204
0.9744536595762717,207.30633462578785,1094.247933837884,0.31179181981400345
0.9761439549806992,208.01045316052225,1096.5062308488652,0.31210178548597184
0.9778342414080059,208.71564876723363,1098.765736047188,0.3124112880318656
0.9795245197061468,209.42192142089166,1101.02645030661,0.31272032881087897
0.9812147907168728,210.1292710969101,1103.2883744952553,0.3130289091794318
0.9829050552757925,210.83769777115296,1105.5515094756631,0.31333703048964157
0.9845953142124083,211.54720141993025,1107.8158561048137,0.31364469408261214
0.9862855683501793,212.25778201999145,1110.0814152341961,0.31395190130144524
0.9879758185065448,212.96943954852827,1112.3481877098102,0.3142586534739995
0.9896660654929977,213.68217398316332,1114.6161743722491,0.3145649519289611
0.9913563101151331,214.39598530196014,1116.885376056733,0.31487079798763734
0.9930465531726574,215.11087348340442,1119.1557935931105,0.31517619296099664
0.9947367954594937,215.8268385064132,1121.4274278059693,0.3154811381639388
0.9964270377637519,216.5438803503249,1123.7002795145843,0.31578563489244005
0.9981172808678671,217.26199899490155,1125.9743495330677,0.3160896842843609
0.9998075255477142,217.98119441832927,1128.2496386651885,0.31639328812160866
1.0014977725760728,218.70146660515442,1130.5261477248507,0.3166964472016423
1.0031880227176095,219.4228155344273,1132.8038775056764,0.3169991629654183
1.0048782767322815,220.14524118756412,1135.0828288012533,0.3173014366907962
1.006568535374547,220.86874354639457,1137.3630024001377,0.3176032696429238
1.0082587993933938,221.5933225931429,1139.6443990858927,0.3179046630870894
1.009949069532412,222.31897831044424,1141.9270196371444,0.31820561828409405
1.0116393465297762,223.04571068132552,1144.2108648275598,0.31850613648297127
1.0133296311183648,223.7735196892145,1146.4959354259654,0.3188062189324139
1.015019924025749,224.50240531793145,1148.7822321963288,0.31910586687596976
1.0167102259742318,225.2323675516849,1151.069755897788,0.31940508154717934
1.018400537680928,225.9634063750743,1153.358507284736,0.3197038641814867
1.0200908598577665,226.69552177308717,1155.6484871068044,0.32000221599960477
1.021781193211547,227.42871373108585,1157.9396961089308,0.3203001382263697
1.023471538443976,228.16298223482048,1160.2321350313757,0.32059763207587627
1.0251618962517004,228.898327270415,1162.5258046097601,0.32089469875933535
1.0268522673263671,229.63474882437438,1164.820705575113,0.3211913394785796
1.028542652354631,230.37224688356685,1167.1168386538868,0.3214875554380338
1.0302330520182064,231.11082143523717,1169.4142045679857,0.3217833478299429
1.0319234669939186,231.8504724669978,1171.712804034828,0.32207871784534087
1.0336138979537197,232.59119996682574,1174.0126377673494,0.32237366666785006
1.0353043455647335,233.33300392305813,1176.3137064740458,0.32266819547707815
1.0369948104893014,234.07588432439516,1178.6160108590152,0.3229623054508484
1.0386852933849948,234.81984115989573,1180.9195516219597,0.3232559977538831
1.0403757949046808,235.5648744189691,1183.2243294582572,0.3235492735559823
1.0420663156965333,236.31098409138392,1185.5303450589558,0.3238421340150253
1.0437568564040836,237.0581701672571,1187.8375991108283,0.324134580285044
1.045447417666248,237.80643263705142,1190.1460922963943,0.32442661351859764
1.0471380001173622,238.55577149157912,1192.4558252939455,0.3247182348601228
1.0488286043872128,239.30618672199313,1194.766798777579,0.3250094454494579
1.0505192311010911,240.05767831979009,1197.0790134172419,0.3253002464242495
1.0522098808798006,240.81024627680603,1199.3924698787364,0.3255906389139738
1.0539005543396969,241.56389058520864,1201.7071688237565,0.32588062404871443
1.0555912520927275,242.31861123750767,1204.0231109099182,0.3261702029448649
1.0572819747464768,243.07440822653982,1206.340296790812,0.32645937672560527
1.058972722904162,243.83128154547495,1208.6587271159772,0.3267481464978614
1.0606634971647018,244.5892311878061,1210.978402530987,0.3270365133742996
1.062354298122724,245.34825714735675,1213.299323677434,0.3273244784552681
1.0640451263686175,246.10835941827128,1215.621491192988,0.3276120428420425
1.06573598248855,246.86953799501916,1217.9449057114064,0.32789920762715863
1.0674268670644869,247.63179287238032,1220.269567862551,0.3281859739022481
1.0691177806742551,248.39512404546085,1222.5954782724452,0.3284723427501543
1.070808723891553,249.1595315096762,1224.9226375632863,0.32875831525659127
1.072499697285972,249.92501526075867,1227.2510463534488,0.3290438924918677
1.0741907014230494,250.69157529474444,1229.580705257556,0.32932907553459306
1.0758817368642786,251.4592116079869,1231.9116148864625,0.32961386544700705
1.0775728041671575,252.2279241971392,1234.2437758473184,0.32989826329717603
1.0792639038851883,252.99771305916136,1236.5771887435503,0.33018227014165374
1.0809550365679437,253.768578191317,1238.9118541749344,0.33046588703740987
1.0826462027610553,254.54051959116714,1241.247772737575,0.3307491150320299
1.0843374030062873,255.31353725657317,1243.5849450239805,0.33103195517500306
1.0860286378415245,256.0876311856931,1245.92337162304,0.33131440850719807
1.087719907800818,256.86280137697764,1248.2630531200725,0.33159647606686676
1.0894112134144156,257.6390478291715,1250.6039900968494,0.3318781588886358
1.0911025552087856,258.41637054131166,1252.9461831316162,0.3321594580002009
1.0927939337066295,259.1947695127152,1255.289632799104,0.3324403744294587
1.0944853494269504,259.97424474299913,1257.6343396705895,0.33272090919501646
1.0961768028850285,260.7547962320523,1259.9803043138745,0.33300106331880464
1.097868294592467,261.5364239800528,1262.3275272933165,0.3332808378091724
1.099559825057252,262.31912798746066,1264.6760091699014,0.3335602336799958
1.101251394783721,263.10290825501323,1267.0257505011912,0.3338392519305802
1.1029430042726347,263.88776478372034,1269.376751841412,0.33411789356992605
1.1046346540211671,264.67369757487535,1271.7290137414186,0.33439616223860574
1.1063263445085143,265.46070663013177,1274.0825367304021,0.33467404833570286
1.1080180762681588,266.2487919510503,1276.437321407725,0.3349515687463376
1.1097098497433668,267.03795354000937,1278.7933682592527,0.3352287138561504
1.11140166543176,267.8281913992886,1281.1506778410874,0.33550548730045876
1.113093523813049,268.6195055315283,1283.50925068771,0.33578189005451653
1.114785425363535,269.4118959396322,1285.8690873304045,0.33605792309099686
1.1164773705561257,270.2053626267646,1288.2301882972683,0.3363335873824681
1.1181693598603446,270.9999055963511,1290.5925541132133,0.3366088838943699
1.1198613937423842,271.79552485207995,1292.9561853000198,0.33688381359063896
1.121553472665099,272.59222039789483,1295.3210823763245,0.3371583774277462
1.1232455970880482,273.3899922379933,1297.6872458576677,0.3374325763605053
1.1249377674675283,274.1888403768305,1300.054676256515,0.33770641134302753
1.1266299842565533,274.9887648191105,1302.4233740822351,0.33797988332192486
1.128322247904924,275.78976556979137,1304.7933398411674,0.33825299324022345
1.130014558859228,276.59184263407826,1307.1645740366243,0.33852574203704944
1.1317069175628705,277.39499601742193,1309.5370771689143,0.3387981306528659
1.1333993244560852,278.19922572552395,1311.9108497353457,0.3390701600168133
1.1350917799759748,279.00453176432654,1314.2858922302755,0.3393418310603849
1.1367842845565033,279.81091414001196,1316.6622051450895,0.33961314470896814
1.1384768386285533,280.6183728590085,1319.0397889682613,0.3398841018849765
1.1401694426199225,281.42690792798135,1321.4186441853449,0.34015470347228577
1.1418620969553541,282.236519353529,1323.7987712783504,0.3404249505144588
1.1435548020563862,283.047207143317,1326.1801707279585,0.34069484424570035
1.1452475583393404,283.85897130460984,1328.5628430078696,0.3409643852948615
1.146940366219189,284.67181184501555,1330.9467885912266,0.3412335710657891
1.1486332261280405,285.4857287739022,1333.3320079773043,0.34150241021009503
1.1503261384493684,286.30072209571927,1335.7185015933103,0.3417708976041492
1.1520191036002294,287.11679182074914,1338.1062699221839,0.342039035774187
1.1537121219845758,287.93393795751336,1340.4953134268665,0.3423068256160037
1.1554051940034458,288.7521605147605,1342.8856325675224,0.3425742680163772
1.1570983200550133,289.57145950146327,1345.2772278015918,0.3428413638547786
1.1587915005346099,290.3918349268116,1347.670099583819,0.34310811401877894
1.1604847358347172,291.21328680022293,1350.0642483662239,0.34337451938049274
1.1621780263450274,292.035815131331,1352.4596745981762,0.34364058081644594
1.1638713724524152,292.8594199299846,1354.8563787263581,0.34390629919715127
1.1655647745410047,293.68410120625623,1357.2543611948295,0.34417167539156834
1.167258232991717,294.50985896974424,1359.653622443009,0.3444367102583801
1.1689517481844631,295.33669323299426,1362.0541629156833,0.3447014046683171
1.1706453204938556,296.16460400466906,1364.4559830430815,0.3449657594695604
1.1723389502935346,296.9935912963687,1366.8590832608375,0.3452297755222349
1.1740326379540247,297.82365511922603,1369.263464000018,0.34549345367603823
1.1757263838431748,298.6547954845742,1371.6691256891322,0.345756794780774
1.177420188326206,299.48701240396224,1374.0760687541722,0.34601979967808366
1.1791140517657124,300.3203058891371,1376.4842936186167,0.34628246921235956
1.1808079745216713,301.15467595205286,1378.8938007034355,0.34654480422080297
1.1825019569514699,301.99012260486273,1381.3045904271146,0.3468068055403326
1.184195999409928,302.8266458599273,1383.7166632056785,0.3470684740042343
1.1858901022493018,303.6642457298042,1386.1300194526843,0.34732981043912975
1.1875842658193039,304.50292222724454,1388.5446595792546,0.3475908156727959
1.1892784904671414,305.34267536520457,1390.9605839941003,0.3478514936686461
1.1909727765207727,306.1835051570538,1393.3777930823273,0.348111832684314
1.1926671243725944,307.0254116154685,1395.796287311388,0.34837185238286994
1.1943615343121394,307.8683947546517,1398.2160670192409,0.3486315410120003
1.1960560066934247,308.71245458810984,1400.6371326262367,0.3488909025267243
1.1977505418512793,309.55759112976165,1403.0594845291703,0.3491499377322177
1.1994451401181303,310.4038043937159,1405.4831231225223,0.34940864743757966
1.2011398018239758,311.2510943942706,1407.9080487984274,0.3496670324405485
1.2028345272964414,312.09946114590707,1410.3342619467337,0.3499250935434913
1.204529316860771,312.94890466329656,1412.7617629549857,0.3501828315400292
1.2062241708398551,313.79942496129127,1415.1905522084573,0.35044024722716793
1.2079190895542316,314.65102205492985,1417.6206300901413,0.3506973413915119
1.2096140733221257,315.5036959594308,1420.0519969807988,0.35095411482370287
1.2113091224594372,316.3574466901947,1422.4846532589359,0.35121056830626
1.2130042372797778,317.21227426279984,1424.9185993008434,0.35146670262100804
1.2146994180944808,318.06817869300477,1427.3538354806071,0.35172251854955666
1.2163946652125999,318.9251599967446,1429.7903621700948,0.3519780168647427
1.2180899789409532,319.7832181901299,1432.2281797390115,0.3522331985713746
1.2197853595829162,320.6423532894721,1434.6672885533617,0.35248806351859113
1.2214808074444496,321.5025653111552,1437.107688983085,0.35274261385825134
1.2231763228220884,322.36385427188725,1439.549381386822,0.3529968494301986
1.2248719060150013,323.2262201884473,1441.9923661272016,0.3532507712299523
1.226567557318958,324.0896630778081,1444.4366435631841,0.3535043800140522
1.2282632770275825,324.95418295711266,1446.8822140516465,0.3537576765420338
1.2299590654323362,325.8197798436723,1449.3290779473527,0.35401066156537864
1.2316549228225533,326.6864537549635,1451.7772356029977,0.35426333583786507
1.2333508494854453,327.5542047086325,1454.2266873692006,0.35451570010518424
1.2350468457061152,328.4230327224846,1456.677433594528,0.3547677551152174
1.2367429117675748,329.2929378144931,1459.1294746255005,0.3550195016101071
1.238439047950759,330.1639200027924,1461.5828108066094,0.3552709403301937
1.240135254534531,331.03597930567565,1464.0374424803194,0.3555220720129767
1.2418315317957105,331.9091157416015,1466.4933699871044,0.3557728973958382
1.243527880009062,332.7833293291834,1468.950593665414,0.3560234172084048
1.2452242994473468,333.6586200871947,1471.4091138517392,0.3562736321819657
1.2469207903812993,334.5349880345661,1473.868930880589,0.35652354407071324
1.248617353074354,335.41243319051733,1476.3300450777967,0.3567731500291477
1.2503139878063863,336.29095557395146,1478.7924567905682,0.3570224550272466
1.2520106948333962,337.17055520449884,1481.2561663364572,0.3572714580453239
1.2537074744183685,338.0512321016982,1483.7211740424118,0.35752015976811374
1.2554043268225163,338.9329862852386,1486.1874802336831,0.3577685609212003
1.2571012523050675,339.8158177749652,1488.6550852335563,0.3580166622714417
1.258798251123042,340.6997265908778,1491.1239893630586,0.35826446449622346
1.260495323531704,341.58471275312024,1493.5941929415433,0.3585119683375604
1.262192469784258,342.47077628199327,1496.065696286276,0.3587591744984814
1.263889690132017,343.35791719794094,1498.5384997126632,0.3590060836779783
1.2655869848244374,344.24613552155256,1501.0126035342807,0.3592526965787033
1.2672843541091032,345.13543127356485,1503.4880080628518,0.3594990138951732
1.2689817982317528,346.0258044748548,1505.9647136082795,0.359745036324313
1.2706793174362858,346.9172551464467,1508.442720478646,0.35999076455657864
1.272376911964781,347.80978330950484,1510.9220289802336,0.36023619927983974
1.2740745820575048,348.7033889853323,1513.4026394175353,0.36048134118673303
1.2757723279529094,349.5980721953773,1515.8845520932362,0.3607261909575444
1.2774701498876668,350.49383296122306,1518.3677673082666,0.3609707492750498
1.2791680480966754,351.39067130459256,1520.8522853617949,0.3612150168212417
1.2808660228130557,352.28858724734687,1523.3381065512242,0.3614589942714948
1.2825640742681783,353.1875808114806,1525.825231172222,0.3617026822963632
1.284262202691706,354.087652019129,1528.313659518769,0.3619460855477586
1.2859604082911713,354.98880089302673,1530.803391857037,0.362189192727739
1.2876586913337018,355.891027454617,1533.2944285298747,0.36243201650890133
1.2893570520232225,356.7943317269187,1535.7867697998395,0.36267455354868844
1.291055490582482,357.69871373259514,1538.2804159540217,0.3629168045156189
1.2927540072325272,358.60417349444447,1540.7753672778047,0.3631587700676238
1.294452602192736,359.5107110353932,1543.271624054916,0.3634004508648471
1.2961512756808096,360.4183263784948,1545.7691865674049,0.36364184444764547
1.2978500279287128,361.3270195466069,1548.268055116189,0.36388296097898126
1.2995488591182027,362.2367905637199,1550.7682299379653,0.36412379144460805
1.3012477694787703,363.1476394529202,1553.2697113313855,0.36436433976575433
1.302946759221568,364.05956623776973,1555.7724995719575,0.3646046065904154
1.3046458285561382,364.9725709419581,1558.2765949335776,0.3648445925639033
1.306344977690415,365.88665358929705,1560.7819976885296,0.3650842983299244
1.3080442068307376,366.80181420372344,1563.2887081075007,0.3653237245299837
1.3097435161818554,367.7180528092944,1565.7967264595795,0.3655628718006353
1.3114429059469535,368.6353694301887,1568.3060530122896,0.3658017407812901
1.313142376327643,369.5537640907072,1570.816688031568,0.36604033210476006
1.3148419275239869,370.47323681527024,1573.328631781799,0.36627864640454644
1.3165415597344918,371.3937876284155,1575.8418845258002,0.36651668431040635
1.3182412731561401,372.3154165548018,1578.3564465248544,0.3667544464484092
1.3199410679843948,373.23812361920477,1580.8723180387196,0.36699193344863357
1.3216409444131825,374.16190884651576,1583.3894993255947,0.36722914593044725
1.3233409026349365,375.08677226174024,1585.9079906421844,0.3674660845201188
1.3250409428405887,376.0127138900044,1588.4277922436665,0.3677027498307786
1.3267410652195968,376.9397337565427,1590.948904383744,0.36793914248691517
1.3284412699599137,377.8678318867059,1593.4713273145858,0.3681752630979226
1.3301415572480528,378.7970083059574,1595.995061286915,0.368411112281079
1.3318419272690467,379.7272630398725,1598.520106549951,0.3686466906452522
1.3335423802064938,380.6585961141391,1601.046463351463,0.36888199880039513
1.335242916242536,381.59100755455194,1603.5741319377455,0.3691170373539699
1.3369435355578931,382.5244973870191,1606.103112553647,0.3693518069098873
1.3386442383318602,383.4590656375563,1608.633405442576,0.3695863080717289
1.3403450247423168,384.39471233228727,1611.1650108465008,0.3698205414397896
1.3420458949657346,385.33143749744136,1613.6979290059605,0.37005450761410896
1.3437468491771951,386.2692411593595,1616.2321601600804,0.3702882071906185
1.3454478875503906,387.208123344486,1618.7677045465728,0.37052164076301414
1.347149010257629,388.1480840793658,1621.3045624017418,0.3707548089277131
1.348850217469853,389.08912339065836,1623.8427339604984,0.3709877122707221
1.3505515093566482,390.03124130511844,1626.3822194563754,0.3712203513866104
1.3522528860862264,390.97443784960683,1628.9230191214942,0.37145272685741154
1.3539543478254799,391.91871305108833,1631.4651331866414,0.37168483926971835
1.3556558947399522,392.86406693662616,1634.0085618812184,0.3719166892074434
1.3573575269938623,393.8104995333886,1636.5533054332739,0.37214827725024535
1.3590592447501038,394.75801086864044,1639.0993640695058,0.37237960397885067
1.3607610481702634,395.7066009697484,1641.6467380152653,0.3726106699693461
1.36246293741462,396.6562698641762,1644.1954274945706,0.37284147579690635
1.364164912642166,397.6070175794887,1646.7454327301211,0.37307202203389106
1.3658669740106035,398.5588441433449,1649.2967539432937,0.37330230925503033
1.367569121676349,399.51174958350435,1651.8493913541392,0.37353233802693275
1.3692713557945522,400.46573392781943,1654.4033451814148,0.3737621089174179
1.3709736765191047,401.42079720424005,1656.958615642583,0.3739916227143434
1.3726760840015437,402.37693944083287,1659.5152029523558,0.3742208790989523
1.3743785783965237,403.33416066566963,1662.0731073299564,0.3744498799554324
1.3760811598509186,404.2924609070489,1664.6323289846498,0.37467862496316395
1.3777838285147301,405.2518401932738,1667.1928681302154,0.37490711490102646
1.3794865845356434,406.2122985527555,1669.7547249777049,0.37513535032289513
1.3811894280601387,407.1738360140224,1672.3178997369998,0.375363331787453
1.382892359233468,408.1364526056554,1674.8823926166028,0.3755910598444795
1.3845953781996934,409.10014835634996,1677.44820382386,0.37581853504832
1.3862984851016713,410.0649232948871,1680.015333564848,0.3760457579426528
1.388001680081095,411.03077745013576,1682.5837820444503,0.3762727290809683
1.3897049632784524,411.99771085105476,1685.15354946629,0.3764994490049825
1.3914083348330726,412.9657235266888,1687.7246360327972,0.3767259182598549
1.393111794883115,413.93481550617014,1690.297041945185,0.3769521373873748
1.3948153435655855,414.90498681871924,1692.8707674034706,0.37717810692774517
1.3965189810163343,415.876237493641,1695.4458126064728,0.37740382742038
1.3982227073700721,416.8485675603278,1698.022177751821,0.3776292994017446
1.3999265227603679,417.8219770482552,1700.5998630359593,0.3778545234058513
1.4016304273196587,418.79646598698,1703.1788686541563,0.37807949996530543
1.4033344211792795,419.77203440614915,1705.759194800532,0.3783042296158182
1.4050385044694231,420.74868233549057,1708.3408416680102,0.3785287128814979
1.406742677319187,421.7264098048089,1710.9238094483815,0.37875295029468564
1.4084469398565675,422.7052168439988,1713.508098332279,0.37897694238002305
1.4101512922084622,423.68510348303187,1716.0937085091916,0.3792006896632347
1.4118557345006748,424.6660697519602,1718.6806401674635,0.3794241926644928
1.4135602668579448,425.6481156809175,1721.2688934943294,0.3796474519098424
1.4152648894039175,426.6312413001187,1723.8584686758709,0.3798704679144296
1.416969602261177,427.61544663985217,1726.4493658970657,0.38009324119836263
1.4186744055512526,428.6007317304914,1729.041585341781,0.3803157722775346
1.420379299394603,429.5870966024818,1731.635127192763,0.38053806166687254
1.4220842839106544,430.57454128635237,1734.2299916316717,0.3807601098782163
1.42378935921778,431.5630658127029,1736.8261788390625,0.38098191742261406
1.4254945254333227,432.5526702122118,1739.4236889944098,0.38120348481309807
1.4271997826735887,433.54335451563634,1742.0225222760894,0.3814248125541866
1.4289051310538625,434.5351187538033,1744.6226788614088,0.38164590115277613
1.4306105706884196,435.5279629576178,1747.2241589266093,0.3818667511132366
1.432316101690523,436.52188715805795,1749.8269626468668,0.38208736294146606
1.4340217241724185,437.51689138617616,1752.4310901962792,0.3823077371364971
1.435727438245363,438.51297567309626,1755.0365417479031,0.38252787419956535
1.4374332440196227,439.510140050018,1757.643317473746,0.382747774625586
1.4391391416044783,440.50838454820706,1760.25141754478,0.38296743891532137
1.4408451311082247,441.50770919900594,1762.8608421309257,0.3831868675654997
1.4425512126381768,442.508114033829,1765.4715914010635,0.3834060610626236
1.4442573863007004,443.50959908415496,1768.08366552308,0.38362501990547737
1.4459636522011798,444.51216438153796,1770.6970646638088,0.38384374458088966
1.4476700104440514,445.51580995759804,1773.3117889890832,0.3840622355786863
1.4493764611328046,446.52053584402734,1775.9278386637288,0.384280493387801
1.4510830043699738,447.52634207258563,1778.5452138515536,0.38449851849042127
1.4527896402571643,448.53322867509763,1781.163914715383,0.38471631137293655
1.4544963688950427,449.5411956834574,1783.7839414170392,0.38493387252105804
1.4562031903833428,450.5502431296296,1786.405294117345,0.38515120240966055
1.457910104820887,451.5603710456378,1789.027972976163,0.38536830152314505
1.4596171123055786,452.57157946357887,1791.6519781523655,0.38558517033902134
1.4613242129344044,453.58386841561213,1794.2773098038479,0.38580180933062563
1.463031406803454,454.59723793395887,1796.903968087553,0.386018219044466
1.464738694006887,455.6116880484749,1799.5319531526807,0.3862343997568518
1.466446074640956,456.62721879617874,1802.1612651672065,0.38645035213186113
1.4681535487981177,457.64383020724375,1804.7919042789497,0.38666607657435953
1.4698611165708921,458.6615223141441,1807.4238706410276,0.38688157355866704
1.471568778050915,459.68029514942407,1810.0571644056,0.3870968435466179
1.4732765333289686,460.7001487456866,1812.6917857239205,0.38731188712243025
1.4749843824943794,461.72108313562427,1815.3277347455805,0.38752670430087915
1.4766923256378701,462.7430983518814,1817.9650116220241,0.3877412979810422
1.4784003628374092,463.7661944275203,1820.6036164881195,0.387955662029835
1.4801084942020681,464.790371394882,1823.2435495206807,0.3881698043930594
1.481816719803875,465.8156292872003,1825.8848108468196,0.38838372239514907
1.4835250397291748,466.84196813742784,1828.5274006131933,0.388597416538254
1.4852334540632484,467.8693879785774,1831.1713189652558,0.3888108873162688
1.4869419628903757,468.89788884372894,1833.8165660473287,0.38902413520375956
1.4886505662939058,469.9274707660198,1836.4631420027038,0.38923716069462294
1.4903592643561707,470.9581337786489,1839.1110469735186,0.3894499642173365
1.4920680571588072,471.98987791487275,1841.760281101187,0.38966254624889324
1.493776944782503,473.0227032080035,1844.4108445260615,0.38987490723546175
1.495485927307166,474.0566096914148,1847.0627373876528,0.39008704762801905
1.4971950048118756,475.09159739853095,1849.7159598245667,0.390298967868976
1.4989041773749405,476.1276663628343,1852.3705119745769,0.3905106684076083
1.5006134450738593,477.164816617864,1855.0263939745716,0.39072214968485847
1.5023228079853455,478.2030481972086,1857.6836059605878,0.39093341214510013
1.504032266185338,479.24236113451883,1860.3421480678162,0.3911444562257511
1.5057418197489985,480.2827554634921,1863.0020204306059,0.3913552823713651
1.5074514687507,481.32423121788213,1865.6632231824362,0.3915658910276493
1.5091612132640095,482.3667884314979,1868.325756455903,0.3917762825839287
1.5108710533619671,483.41042713819394,1870.9896203830729,0.3919864575439323
1.5125809891165105,484.4551473718851,1873.65481509474,0.39219641629471613
1.514291020599052,485.5009491665338,1876.3213407211822,0.3924061595073968
1.5160011478791233,486.5478325561747,1878.9891973902902,0.39261568677509984
1.5177113710295431,487.5957975748163,1881.6583852346412,0.3928249997484967
1.519421690116503,488.644844256634,1884.3289043779985,0.39303409805144635
1.5211321052093336,489.6949726357716,1887.0007549485822,0.39324298231090066
1.5228426163756863,490.74618274644826,1889.673937072518,0.3934516529558428
1.524553223682467,491.7984746229308,1892.3484508751087,0.39366011048886135
1.5262639271954794,492.8518482995438,1895.0242964803565,0.3938683550185022
1.5279747269813353,493.9063038106193,1897.7014740135096,0.3940763874313857
1.5296856231036935,494.96184119060086,1900.379983596034,0.394284207852636
1.5313966156269245,496.0184604739389,1903.0598253505202,0.3944918167709017
1.5331077046143657,497.0761616951412,1905.7409993983372,0.39469921460114143
1.5348188901286748,498.13494488876444,1908.4235058601075,0.39454015115728247
1.5365318197603044,499.19484673850826,1911.1099291471542,0.3920586369588149
1.5382570384313152,500.2561053141606,1913.8168165247273,0.3905381581194736
1.5399902807845252,501.31863191741735,1916.5374894760544,0.38942553477090985
1.5417297246505102,502.38238992030057,1919.2690977243656,0.38849811779486776
1.5434745473718936,503.44736415350343,1922.0103574227335,0.3876838592844063
1.5452242489614365,504.51354622351295,1924.7604901519564,0.3869480838267446
1.546978484452381,505.58093092459836,1927.5189602043972,0.38627090651703394
1.5487369976246104,506.6495148373582,1930.285370759091,0.3856396743215595
1.5504995886300272,507.71929565201697,1933.059413177161,0.3850457540878049
1.5522660960118353,508.79027179687336,1935.8408388479716,0.38448295192940646
1.5540363858020318,509.8624422155646,1938.6294421223454,0.383946652121102
1.555810344472505,510.93580622468755,1941.42504928077,0.38343331148895476
1.5575878741473859,512.0103634181783,1944.2275110421594,0.3829401447979934
1.559368889221602,513.0861136005448,1947.0366972739503,0.3824649196947229
1.5611533138953848,514.1630567387185,1949.852493135786,0.38200581792172345
1.5629410803283463,515.2411929264119,1952.6747961927367,0.38156133833974654
1.56473212722624,516.3205223571302,1955.5035142054544,0.381130227357772
1.5665263987379459,517.4010453033453,1958.338563405582,0.380711427813568
1.568323843580246,518.4827621001376,1961.1798671274182,0.38030404070399093
1.5701244143330852,519.5656731321778,1964.0273547061345,0.3799072960062553
1.5719280668647095,520.649778823221,1966.8809605790402,0.3795205300485082
1.5737347598575004,521.7350796275257,1969.7406235442188,0.37914316777679663
1.5755444544126815,522.8215760227849,1972.606286142414,0.37877470863888224
1.5773571137177653,523.9092685042386,1975.4778941369455,0.3784147152324008
1.5791727027644624,524.9981575797337,1978.3553960724248,0.3780628040815435
1.5809911881075414,526.0882437655413,1981.238742897447,0.37771863807868544
1.5828125376572906,527.1795275828046,1984.1278876397193,0.37738192023283984
1.5846367204997158,528.2720095544897,1987.0227851245038,0.3770523884387179
1.5864637067399814,529.3656902027609,1989.923391729331,0.3767298111155641
1.5882934673652156,530.4605700467094,1992.8296651689252,0.37641398348342536
1.5901259741238642,531.5566496003793,1995.741564305951,0.37610472441628195
1.5919611994190397,532.6539293710503,1998.659048983587,0.37580187374029134
1.593799116213864,533.7524098577238,2001.5820798768088,0.37550528989761905
1.5956396979472456,534.8520915498078,2004.5106183599387,0.375214847937734
1.5974829184585866,535.952974925956,2007.4446263881362,0.37493043776277996
1.5993287519203534,537.0550604530448,2010.3840663911003,0.3746519625699249
1.601177172777569,538.1583485852749,2013.3289011776635,0.37437933755421315
1.603028155693203,539.2628397633847,2016.2790938494209,0.37411248864374935
1.6048816754991606,540.3685344139562,2019.2346077232826,0.37385135148572474
1.6067377071519116,541.4754329487995,2022.1954062611087,0.3735958705133662
1.6085962256923203,542.5835357644308,2025.1614530059742,0.3733459980883974
1.6104572062093865,543.6928432416103,2028.1327115245047,0.37310169369053
1.6123206238076655,544.803355744935,2031.1091453550243,0.3728629233660489
1.6141864535773065,545.9150736225098,2034.0907179596124,0.37262965900098444
1.616054670567305,547.0279972056503,2037.0773926814375,0.37240187778818107
1.6179252497614045,548.1421268086542,2040.0691327060074,0.3721795616805025
1.619798166056402,549.2574627285985,2043.065901026407,0.37196269703520485
1.6216733942422799,550.3740052451959,2046.0676604111436,0.37175127420049925
1.6235509089842615,551.4917546206764,2049.0743733750314,0.37154528676923493
1.62543068480828,552.6107110997219,2052.086002155941,0.3713447317691116
1.6273126960860034,553.7308749094063,2055.10250868977,0.37114960888618875
1.6291969170226968,554.8522462592355,2058.123854591748,0.370959920408266
1.6310833216468188,555.9748253411096,2061.150001137819,0.3707756707914242
1.6329718838004574,557.0986123294163,2064.180909249745,0.3705968664546189
1.6348625771314516,558.2236073811008,2067.2165394817193,0.37042351551914293
1.6367553750867005,559.3498106357725,2070.2568520091068,0.37025562757594727
1.6386502509067105,560.4772222158435,2073.3018066191207,0.37009321345146895
1.6405471776213254,561.6058422266794,2076.351362703412,0.3699362850184673
1.6424461280464873,562.735670756783,2079.405479252285,0.36978485499217134
1.6443470747820745,563.8667078779968,2082.464114850646,0.3696389367405527
1.6462499902107595,564.9989536457205,2085.527227675577,0.369498544128874
1.6481548464977416,566.1324080991623,2088.5947754953227,0.36936369133509545
1.650061615591473,567.267071261594,2091.666715669871,0.3692343927126582
1.6519702692251592,568.4029431406301,2094.743005152796,0.36911066263910336
1.6538807789191274,569.540023728528,2097.823600494496,0.3689925153760825
1.6557931159839825,570.6783130024988,2100.9084578467127,0.3688799649387482
1.657707251524515,571.8178109250355,2103.9975329682793,0.36877302498016123
1.6596231564442925,572.9585174442559,2107.0907812319824,0.3686717086640462
1.6615408014509747,574.1004324942535,2110.188157632617,0.36857602856515276
1.6634601570622523,575.2435559954713,2113.289616796057,0.36848599655692565
1.665381193612432,576.3878878550803,2116.3951129894035,0.3684016237192325
1.667303881259589,577.5334279673684,2119.5046001320584,0.36832292024624813
1.6692281899932704,578.6801762141416,2122.618031807737,0.3682498953531014
1.6711540896427688,579.8281324651316,2125.735361277415,0.36818255723133136
1.6730815498855534,580.9772965784423,2128.8565414928826,0.3681209129253554
1.6750105402571391,582.1276684008839,2131.9815251111722,0.3680649680510358
1.6769410301612497,583.2792477685044,2135.1102645120404,0.36801472745365216
1.6788729888774483,584.4320345070091,2138.2427118096825,0.3679701942499018
1.680806385573885,585.5860284321652,2141.3788188726703,0.36793137028636935
1.6827411893173938,586.7412293502648,2144.518537340276,0.3678982559690274
1.6846773690846433,587.8976370585733,2147.661818640326,0.36787085021190913
1.6866148937736116,589.0552513457807,2150.808614007615,0.367849150410663
1.688553732215241,590.2140719924538,2153.958874502656,0.3678331523816166
1.6904938531854432,591.3740987714839,2157.112551031047,0.36782285034278756
1.6924352254172632,592.5353314485445,2160.269594363125,0.36781823687948256
1.6943778176132294,593.6977697825379,2163.429955153975,0.36781930291461523
1.6963215984579008,594.8614135260474,2166.5935839637973,0.3678260376876744
1.6982665366305318,596.0262624257821,2169.7604312785156,0.36783842873843614
1.7002126008178307,597.1923162230165,2172.9304475305794,0.3678564618898407
1.7021597597268354,598.3595746540366,2176.1035831199974,0.3678801212359329
1.7041079820978189,599.5280374505642,2179.2797884354736,0.36790938913654114
1.7060572367172593,600.6977043401978,2182.45901387568,0.3679442462127802
1.708007492430772,601.8685750468239,2185.641209870529,0.3679846713418509
1.7099587181560922,603.0406492910397,2188.826326902556,0.36803064166812294
1.7119108828959304,604.2139267905513,2192.01431552816,0.36808213260497397
1.7138639557508537,605.3884072605932,2195.205126398902,0.3681391178385285
1.7158179059320315,606.5640904143017,2198.398710282656,0.3682015693483077
1.717772702773881,607.7409759631063,2201.595018084623,0.36826945741522077
1.7197283157466126,608.9190636171041,2204.7940008682253,0.36834275065155636
1.7216847144685539,610.0983530854247,2207.9956098756907,0.36842141599730505
1.7236418687184247,611.2788440765761,2211.1997965485957,0.36850541877362314
1.7255997484473085,612.4605362988016,2214.4065125479374,0.36859472268350174
1.7275583237904908,613.643429460401,2217.61570977406,0.3686892898524074
1.7295175650790557,614.8275232700584,2220.827340386198,0.3687890808564731
1.7314774428512192,616.0128174371439,2224.0413568216436,0.3688940547525076
1.733437927863461,617.1993116720228,2227.25771181461,0.36900416962327204
1.7353989910980163,618.3870056864945,2230.476358410621,0.3691193799412843
1.7373606037875542,619.5758991933911,2233.697250001536,0.36923964222699635
1.7393227374028566,620.7659919079208,2236.920340315869,0.3693649091545847
1.7412853636789352,621.957283547143,2240.145583455367,0.36949513274471746
1.743248454620268,623.1497738304193,2243.372933906287,0.36963026372598967
1.745211982510129,624.3434624796344,2246.602346555517,0.36977025158528465
1.7471759199195611,625.5383492194102,2249.8337767061394,0.36991504461023966
1.749140239715993,626.7344337772997,2253.067180092449,0.3700645899358623
1.751104915071552,627.931715883987,2256.3025128944732,0.37021883354614754
1.7530699194713166,629.1301952736865,2259.5397317528978,0.37037772057320995
1.755035226719234,630.3298716831443,2262.778793777474,0.37054119479339376
1.757000810948158,631.5307448540935,2266.0196565690426,0.37070919925273765
1.7589666466246021,632.7328145311288,2269.262278223586,0.3708816760844132
1.7609327085554627,633.93608046293,2272.5066173467926,0.3710585664925874
1.7628989718944705,635.1405424021726,2275.7526330650867,0.3712398108920264
1.7648654121477767,636.3462001056399,2279.0002850358446,0.3714253489310601
1.7668320051792503,637.5530533343018,2282.24953345719,0.3716151195510231
1.7687987272154337,638.7611018533992,2285.5003390771467,0.37180906102633593
1.77076555485014,639.9703454325254,2288.752663202299,0.3720071110230145
1.7727324650486176,641.1807838456759,2292.006467705718,0.372209206644853
1.7746994351513963,642.3924168713044,2295.261715034365,0.3724152844807535
1.7766664428777643,643.6052442923668,2298.518368215916,0.3726252806529743
1.778633466328868,644.8192658963421,2301.776390864964,0.3728391308741963
1.7806004839904641,646.0344814752705,2305.035747188639,0.37305677048589425
1.7825674747353044,647.2508908257561,2308.2964019916635,0.37327813450961944
1.7845344178251876,648.4684937489743,2311.558320680841,0.37350315769318115
1.7865012929126804,649.6872900506686,2314.821469268986,0.37373177456069195
1.7884680800424666,650.9072795411436,2318.0858143782802,0.3739639194473214
1.7904347596524273,652.1284620352421,2321.351323243155,0.3741995265569203
1.7924013125743323,653.350837352323,2324.6179637125542,0.3744385299973722
1.794367720034272,654.5744053162257,2327.8857042517325,0.37468086382312044
1.796333963652764,655.7991657552329,2331.15451394356,0.37492646208303293
1.7983000254445536,657.0251185020282,2334.424362489283,0.37517525885100134
1.8002658878181672,658.2522633936426,2337.695220208879,0.37542718827129246
1.8022315335751533,659.4806002713979,2340.9670580409,0.37568218460877806
1.804196945908997,660.7101289808469,2344.2398475417635,0.375940182255402
1.806162108403954,661.9408493717133,2347.5135608848886,0.376201115899013
1.8081270050329015,663.1727612978091,2350.7881708582054,0.37646492010022414
1.8100916201573305,664.4058646169723,2354.0636508653065,0.3767315301197763
1.8120559385230763,665.6401591909824,2357.3399749192495,0.37700088123669584
1.8140199452594,666.875644885478,2360.6171176422126,0.37727290866248786
1.815983625878645,668.1123215698447,2363.8950542657326,0.37754754956780406
1.8179469662649144,669.3501891172333,2367.173760613597,0.3778247392820911
1.8199099526831075,670.5892474043327,2370.453213117035,0.3781044149024117
1.8218725717685806,671.8294963113507,2373.7333887990303,0.37838651364187464
1.823834810525627,673.0709357219112,2377.0142652726972,0.3786709731683922
1.8257966563240988,674.3135655229512,2380.2958207366473,0.37895773163297614
1.8277580968958647,675.557385604627,2383.578033970076,0.3792467277170208
1.8297191203309866,676.8023958602155,2386.86088432737,0.3795379004949057
1.8316797150746094,678.0485961860096,2390.1443517338375,0.3798311898570784
1.8336398699215477,679.2959864812225,2393.4284166777466,0.3801265359925159
1.835599574013678,680.544566647884,2396.7130602067796,0.3804238798152701
1.837558816834979,681.7943365907397,2399.998263920759,0.38072316280438
1.8395175882074537,683.0452962171457,2403.284009965711,0.3810243283784847
1.8414758782789273,684.2974454372304,2406.5702810167313,0.38132731407594106
1.8434336775571103,685.5507841624966,2409.8570603241706,0.3816320711001756
1.845390976828053,686.8053123083055,2413.1443316014306,0.3819385384035458
1.8473477672279093,688.0610297912041,2416.432079122661,0.38224666162198906
1.8493040402025709,689.3179365300557,2419.72028766716,0.38255638678908793
1.8512597875048804,690.576032445805,2423.008942514381,0.38286765962013664
1.8532150011955473,691.8353174612525,2426.2980294450895,0.3831804270501665
1.8551696736354062,693.09579150103,2429.5875347297956,0.3834946383158337
1.8571237974713763,694.3574544917439,2432.8774451083464,0.38381023492905786
1.8590773656800168,695.6203063605518,2436.167747851423,0.38412717603867047
1.8610303714655743,696.8843470377481,2439.458430614959,0.38444540576956343
1.8629828083452136,698.1495764542266,2442.749481561311,0.38476487208960836
1.864934670127165,699.4159945415696,2446.040889325396,0.38508553180346455
1.8668859508569688,700.6836012340062,2449.3326429430927,0.38540733369115193
1.8688366448665157,701.9523964657817,2452.6247319119866,0.385730231494899
1.8707867467407562,703.2223801729458,2455.917146152484,0.38605418043483836
1.8727362513119046,704.4935522924677,2459.2098759918294,0.3863791288287216
1.8746851536957914,705.765912761518,2462.5029122200217,0.3867050334903161
1.8766334492441374,707.039461518283,2465.796246018318,0.3870318597148589
1.8785811334960407,708.3141985030759,2469.0898688888797,0.3873595512006392
1.8805282022976966,709.5901236551764,2472.3837728294066,0.3876880729909
1.8824746516837392,710.867236915407,2475.6779501570145,0.3880173806142814
1.8844204779281948,712.1455382248754,2478.9723935848956,0.3883474310150235
1.886365677536626,713.4250275248759,2482.2670962089255,0.3886781875798311
1.8883102472094955,714.7057047576287,2485.5620514538473,0.3890096082025358
1.89025418387209,715.9875698653598,2488.857253116485,0.3893416544014266
1.892197484653723,717.2706227906268,2492.1526953348102,0.3896742881920294
1.894140146884354,718.5548634762313,2495.4483725825007,0.39000747345726305
1.8960821680839017,719.8402918652687,2498.7442796522873,0.3903411662574917
1.8980235460041681,721.1269079000369,2502.0404117182543,0.3906753418785976
1.8999642785231774,722.4147115243094,2505.336764178279,0.39100995802513483
1.9019043637407664,723.7037026809412,2508.633332795462,0.3913449804292263
1.903843799934386,724.99388131271,2511.9301136315257,0.3916803770462852
1.9057825855457342,726.2852473625939,2515.2271030278857,0.39201611366613115
1.9077207191927652,727.5778007732056,2518.5242976215563,0.3923521579290956
1.909658199658713,728.8715414869845,2521.821694329166,0.3926884782839431
1.9115950258873307,730.1664694461224,2525.1192903391043,0.3930250434802666
1.913531196980735,731.4625845925069,2528.417083108001,0.39336182315752405
1.9154667121941147,732.7598868676862,2531.7150703523293,0.393698787556889
1.9174015709320522,734.0583762128333,2535.0132500424547,0.39403590759738233
1.9193357727444158,735.3580525687079,2538.3116203960585,0.3943731548464313
1.9212693173224396,736.6589158756183,2541.6101798718346,0.39471050152676423
1.9232022044947967,737.9609660733993,2544.90892716319,0.3950479204905325
1.9251344342238177,739.2642031013668,2548.2078611921283,0.3953853852300504
1.9270660066016914,740.5686268983017,2551.5069811031385,0.3957228698425509
1.9289969218468535,741.8742374024151,2554.8062862573565,0.39606034906323695
1.9309271803002293,743.1810345513256,2558.1057762265023,0.39639779827139554
1.9328567824214535,744.4890182820338,2561.405450786785,0.39673519316117856
1.9347857287868897,745.7981885308863,2564.705309915543,0.3970725105957115
1.9367140200830728,747.1085452335893,2568.0053537809245,0.39740972743444686
1.9386416571064669,748.4200883251541,2571.305582741176,0.3977468214010281
1.9405686407585685,749.7328177398886,2574.6059973368488,0.3980837707242502
1.942494972042991,751.0467334113882,2577.906598286014,0.3984205541795685
1.9444206520623009,752.3618352725135,2581.2073864791164,0.3987571510952115
1.9463456820148572,753.6781232553751,2584.5083629738233,0.39909354133796143
1.9482700631917456,754.995597291322,2587.809528990016,0.39942970529535576
1.9501937969738181,756.3142573109321,2591.110885904958,0.3997656238676549
1.952116884828793,757.6341032439981,2594.412435248538,0.4001012785622779
1.95403932830779,758.9551350195436,2597.7141786978277,0.40043665096488157
1.955961129045123,760.2773525656887,2601.0161180756522,0.4007717240096383
1.957882288750293,761.6007558098958,2604.3182553396455,0.4011064802146282
1.9598028092107938,762.9253446787105,2607.6205925846234,0.40144090307141067
1.9617226922864723,764.2511190978832,2610.9231320344634,0.4017749775849251
1.9636419399016396,765.5780789924587,2614.225876029502,0.4021086833532782
1.9655605540728418,766.9062242861656,2617.528827069085,0.40244201217398895
1.9674785368457437,768.2355549026344,2620.831987713988,0.40277494453826435
1.9693958903533482,769.5660707641684,2624.1353606759267,0.403107467246423
1.9713126167833535,770.8977717923647,2627.438948766946,0.4034395663460894
1.9732287183819224,772.2306579079853,2630.7427549049817,0.4037712282893091
1.9751441974514927,773.5647290309552,2634.0467821102434,0.40410244000674694
1.977059056348265,774.8999850803707,2637.3510335010374,0.40443318934151057
1.9789732974772676,776.2364259745849,2640.6555122862483,0.4047634620083042
1.980886923303821,777.5740516308506,2643.9602217815886,0.40509324813296527
1.9827999363299311,778.9128619658778,2647.265165374694,0.4054225354291522
1.984712339107261,780.2528568954655,2650.5703465436914,0.4057513126959983
1.9866241342313393,781.5940363345928,2653.875768848344,0.40607956910242055
1.988535324339656,782.9364001974317,2657.1814359268574,0.40640729416634835
1.9904459121098448,784.2799483973491,2660.48735149285,0.4067344777590278
1.9923559002578684,785.624680846916,2663.793519332311,0.4070611151766981
1.9942652915103165,786.970597458435,2667.099943260656,0.4073871765955226
1.9961740887325947,788.3176981413325,2670.4066273201665,0.40771268344138667
1.998082294667447,789.6659828074021,2673.7135753765506,0.4080376068276129
1.9999899121917755,791.0154513655864,2677.0207915144847,0.4083619426452018
2.001896944189708,792.3661037245803,2680.3282798427185,0.4086856832036885
2.0038033935717494,793.7179397923196,2683.63604452178,0.40900882049895626
2.005709263275848,795.0709594760103,2686.944089766477,0.40933134692717693
2.0076145562655348,796.4251626821283,2690.2524198425485,0.40965325517009415
2.0095192755285036,797.7805493164228,2693.561039064265,0.4099745381850731
2.0114234240752857,799.1371192839404,2696.86995179217,0.4102951892140426
2.013327004937828,800.4948724890198,2700.179162430687,0.4106152017505801
2.015230021168302,801.8538088353188,2703.4886754260788,0.41093456955722496
2.017132475837773,803.2139282258069,2706.7984952641946,0.41125328665720556
2.0190343720349726,804.5752305627941,2710.1086264683786,0.41157134730682365
2.020935712865164,805.9377157479271,2713.4190735975303,0.4118887436015066
2.0228365014612186,807.3013836819516,2716.729841262849,0.4122054773376309
2.02473674093434,808.6662342657593,2720.040934052355,0.4125215369121201
2.026636434442602,810.0322673988371,2723.3523566348053,0.4128369191387018
2.0285355851474796,811.3994829803452,2726.664113694616,0.41257057628870725
2.0304371755157757,812.7681010618334,2729.9814081410586,0.4043144984871817
2.0323832589459543,814.141244949982,2733.377635318878,0.3980621005071996
2.0343647416382296,815.5182789344548,2736.836979935505,0.39305327189764794
2.0363757735906844,816.8987982052391,2740.349275518542,0.3885018065534921
2.0384145502770306,818.2826944429022,2743.911411432246,0.38417294112531963
2.0404805010389135,819.6699500493495,2747.522429955268,0.37995475153588265
2.0425736737293128,821.0605934797273,2751.182453746934,0.3757818587667071
2.044694507932474,822.4546829759987,2754.8922908871477,0.371610920478893
2.046843733262067,823.8522994298766,2758.6532580085573,0.3674104851031469
2.0490223200914337,825.2535430799884,2762.467094866584,0.3631561036266245
2.051231456340379,826.6585321295778,2766.3359243742216,0.3588277274281779
2.053472539014381,828.0674024706797,2770.2622384057477,0.35440823147197714
2.055747175073198,829.4803081297482,2774.24889992656,0.34988255136395496
2.0580571887927364,830.8974222389081,2778.2991565159086,0.34523719044324014
2.0604046340017534,832.318938426726,2782.416662471721,0.34045997655110216
2.062791810140107,833.7450725649584,2786.6055076707344,0.33554001160905855
2.065221281278576,835.1760648232237,2790.8702516915832,0.33046779392928566
2.0676958971627672,836.6121819792972,2795.2159615684764,0.3252355179245913
2.070218815002747,838.0537199086031,2799.6482509398975,0.3198375756286886
2.072793520069782,839.5010061276912,2804.1733171903006,0.31427130260208236
2.075423842068026,840.9544021833532,2808.7979712507517,0.3085380288668031
2.0781139625449963,842.414305546135,2813.529651712132,0.30264451329947034
2.08086840604391,843.8811504627014,2818.3764103748767,0.2966048548220318
2.0836920039777467,845.3554069171204,2823.346849767393,0.29044297852581935
2.0865898150174145,846.8375764157123,2828.449983973339,0.2841957776894578
2.089566978983507,848.3281827193806,2833.6949820369523,0.2779169270511811
2.0926284732422773,849.8277549173793,2839.0907390133616,0.2716812327256721
2.0957787331772,851.3367994814647,2844.645206463858,0.2655890957783473
2.0990210958526188,852.8557574855645,2850.3644096549688,0.2597701903579505
2.1023570371985785,854.3849437095088,2856.251098277082,0.25438479519419144
2.1057852115370435,855.9244670070527,2862.303045274813,0.24962052568014012
2.1093003826432333,857.474137461682,2868.511150359148,0.24568193611049488
2.112892459402192,859.0333759839368,2874.857724091592,0.2427713447024923
2.1165459799166646,860.6011536798846,2881.3155607768444,0.2410619451962014
2.1202404330563964,862.1759943299087,2887.8484900981534,0.24066846936838812
2.1239516521696418,863.7560638321343,2894.4138266641453,0.24162421269439302
2.127654140115503,865.3393419073072,2900.9664732615934,0.24387302149366993
2.1313237606057878,866.9238357889419,2907.463681816808,0.247279641248062
2.134940045357519,868.507776279703,2913.8691444046967,0.25165439223672886
2.1384875623006283,870.089747511735,2920.155429408393,0.25678324836465755
2.1419562164958403,871.6687337572723,2926.304530861051,0.2624545848257617
2.145340725250802,873.2440973016629,2932.306954272463,0.26847763343010705
2.148639656131432,874.8155158148583,2938.1600247614965,0.2746919368970881
2.1518543673341917,876.382906172887,2943.8660180852685,0.2809696833244198
2.154988058954301,877.9463525248443,2949.430484448538,0.28721358937818686
2.1580450212009654,879.5060469879083,2954.860918525285,0.29335261471703417
2.1610300870020906,881.0622448602498,2960.165789844883,0.29933705887126966
2.1639482590650587,882.6152328898517,2965.3538812741826,0.3051339076788398
2.1668044708213703,884.1653079417823,2970.4338642355065,0.3107228177430624
2.1696034433191955,885.7127633587085,2975.41404376711,0.316092837697636
2.172349607602517,887.2578807386021,2980.30221963072,0.3212398400034815
2.1750470698863147,888.8009253857008,2985.1056233650825,0.326164540663152
2.177699603771126,890.3421441726896,2989.830903384349,0.3308710177845682
2.1803106586245247,891.881764936805,2994.484138879027,0.3353656077671858
2.182883377085071,893.4199968140495,2999.070870021453,0.3396560974496688
2.185420617112464,894.9570311168758,3003.5961363551573,0.3437511294465368
2.1879249758067663,896.4930424984901,3008.0645184200757,0.3476597962003871
2.1903988130900784,898.02819024132,3012.480179245997,0.35139132356114283
2.192844274531157,899.5626195674993,3016.8469043848786,0.3549548723382829
2.1952633125664485,901.0964629120646,3021.1681391786456,0.3583593938542274
2.1976577059838425,902.629841124673,3025.4470230000425,0.3616135368154199
2.2000290775891536,904.1628645830843,3029.6864203188265,0.36472558745980976
2.2023789101153404,905.6956342121953,3033.888948690324,0.3677034373915819
2.2047085604604195,907.2282424086518,3038.0570038146616,0.3705545671752335
2.207019272402023,908.7607738748476,3042.1927819211855,0.37328604422733797
2.2093121879195436,910.2933063695202,3046.2982997094136,0.3759045275389384
2.2115883572762596,911.8259113789762,3050.3754121067823,0.3784162804610684
2.2138487479829387,913.3586547193768,3054.425828062811,0.38082718563665396
2.2160942527772476,914.8915970749119,3058.451124610305,0.3831427630832323
2.218325696726784,916.4247944792112,3062.452759384668,0.38536818923386734
2.2205438435591214,917.9582987460147,3066.4320817824305,0.3875083164898827
2.2227494013090396,919.4921578547527,3070.3903429176544,0.38956769289508625
2.224943027361521,921.0264162953611,3074.3287045133156,0.39155058034950174
2.2271253329686878,922.5611153788363,3078.2482468674743,0.39346097744851344
2.229296887268131,924.0962935141266,3082.1499759417156,0.3953026247722913
2.2314582209622222,925.6319864587094,3086.034829844387,0.3970790415833317
2.233609829506538,927.1682275431257,3089.903684464088,0.39879352207485036
2.235752176091252,928.7050478733954,3093.75735872207,0.40044916123564694
2.2378856942662115,930.2424765140172,3097.596619206167,0.40204886573838133
2.2400107903268376,931.7805406531157,3101.422184380375,0.4035953663148138
2.242127845474644,933.3192657519218,3105.234728396566,0.40509123074042086
2.24423721776844,934.8586756802433,3109.0348845379563,0.406538874302133
2.2463392438979723,936.3987928393873,3112.82324834889,0.40794057050405974
2.2484342407933906,937.9396382738986,3116.6003804752863,0.4092984609864006
2.250522507087754,939.481231773251,3120.3668092462062,0.41061456212133457
2.252604324462374,941.0235919642935,3124.123033046634,0.41189077898500415
2.2546799588435382,942.5667363961975,3127.86952243323,0.41312890602117
2.256749661533174,944.1106816173802,3131.6067221272733,0.4143306365729411
2.258813670231063,945.6554432459316,3135.335052818261,0.415497575836153
2.2608722099374527,947.2010360353395,3139.0549127628046,0.4166312334035546
2.2629254938520194,948.7474739324098,3142.7666793637795,0.4177330436617246
2.264973724123627,950.2947701331298,3146.470710500883,0.4188043608382115
2.267017092591917,951.8429371320824,3150.1673458364226,0.41984646807112147
2.269055781449148,953.3919867687661,3153.856907984701,0.4208605811302762
2.2710899638543727,954.9419302701217,3157.539703596476,0.42184785395854674
2.273119804493285,956.4927782897952,3161.2160243484263,0.42280937460836365
2.2751454601372525,958.0445409442555,3164.886147925742,0.42374618876726006
2.2771670800577812,959.597227846547,3168.5503387632066,0.42465927657312763
2.279184806545729,961.1508481370515,3172.208848952933,0.4255495756824492
2.2811987752924523,962.7054105123545,3175.8619189220663,0.42641797620244093
2.283209115783219,964.2609232518781,3179.5097781267286,0.42726532611157336
2.285215951649105,965.8173942425441,3183.1526456742336,0.42809242654234425
2.287219401031425,967.3748310018358,3186.79073096313,0.42890005046602914
2.2892195768384704,968.933240699209,3190.4242341433696,0.4296889252687722
2.291216587082736,970.4926301759323,3194.053346706017,0.4304597480150076
2.2932105351302976,972.0530059635987,3197.6782519262188,0.43121318277406895
2.295201519956052,973.6143743014832,3201.2991253138084,0.43194986299594235
2.2971896363793767,975.176741152655,3204.9161350295553,0.4326703932298723
2.299174975284361,976.7401122190589,3208.529442274207,0.43337535072095223
2.301157623825788,978.3044929556072,3212.1392016524132,0.434065286863785
2.3031376656221805,979.8698885833611,3215.74556151377,0.43474072861016316
2.305115180936645,981.4363041018811,3219.3486642723446,0.43540217975417417
2.307090246846583,983.0037443007946,3222.9486467065126,0.4360501221578461
2.309062937402938,984.5722137706335,3226.545640240369,0.43668501688811584
2.311033323779902,986.1417169130249,3230.1397712082135,0.4373072987313702
2.3130014744481633,987.7122579500319,3233.7311611565706,0.43791740929539086
2.314967455180556,989.2838409339491,3237.3199268702833,0.43851573527148835
2.316931329361145,990.856469754568,3240.906180895228,0.43910267053546836
2.3188931579832333,992.4301481478883,3244.4900315500217,0.4396785884685364
2.320852999782336,994.0048797035438,3248.071583158301,0.44024384050973947
2.3228109113734057,995.5806678711683,3251.650936286331,0.4407987770209253
2.3247669472838246,997.1575159684148,3255.228187811173,0.4413437216035557
2.3267211601099307,998.7354271858852,3258.8034311877805,0.44187899020772653
2.3286736005782673,1000.3144045936164,3262.3767565612925,0.4424048851643666
2.33062431763424,1001.8944511465406,3265.9482509229274,0.4429217004570701
2.3325733585036383,1003.4755696901217,3269.5179982212635,0.4434297132733481
2.3345207687935927,1005.0577629647995,3273.0860795367853,0.44392919325980773
2.3364665925473007,1006.6410336110348,3276.652573180984,0.4444203993065837
2.338410872313095,1008.2253841737316,3280.2175548181203,0.44490357932692687
2.3403536492133443,1009.8108171063609,3283.7810975862585,0.4453789741064059
2.342294962993753,1011.3973347751739,3287.3432721859826,0.4458468132177409
2.344234852091282,1012.9849394627937,3290.9041469989297,0.4463073188189483
2.346173353682874,1014.5736333719311,3294.463788174749,0.4467607061623894
2.3481105037309016,1016.1634186289065,3298.0222597123006,0.4472071761137981
2.3500463370634668,1017.754297286304,3301.5796235972502,0.44764693299211045
2.3519808873688595,1019.3462713270469,3305.1359397996243,0.44808016570822773
2.3539141872792597,1020.9393426665737,3308.691266416255,0.4485070587918092
2.355846268401172,1022.5335131558438,3312.2456597262835,0.44892779020532464
2.3577771613556853,1024.1287845839838,3315.7991742623526,0.4493425316306665
2.3597068958167964,1025.7251586808034,3319.3518628783763,0.4497514487346988
2.361635500547923,1027.3226371191909,3322.903776814133,0.45015470143633757
2.3635630034366697,1028.9212215173989,3326.4549657567504,0.4505524441462782
2.3654894315279633,1030.5209134412148,3330.0054778993426,0.4509448260042253
2.3674148110556485,1032.1217144060347,3333.555359996903,0.4513319911115846
2.3693391674725603,1033.7236258788412,3337.104657419541,0.45171407642570127
2.371262525490096,1035.3266492798982,3340.653414221059,0.45209122179627803
2.373184909070327,1036.9307859851713,3344.2016731297354,0.4524635526529926
2.375106341499001,1038.536037327225,3347.749475671269,0.4528311961413634
2.3770268453825194,1040.1424045973517,3351.296862167197,0.4531942736764432
2.3789464426795384,1041.7498890470054,3354.8438717898325,0.45355290321741243
2.3808651547216515,1043.3584918893375,3358.3905425991716,0.45390719833571513
2.3827830022381504,1044.9682143005757,3361.9369115863574,0.4542572693551027
2.384700005375243,1046.5790574214873,3365.4830147080497,0.454603221993555
2.386616183721213,1048.1910223583318,3369.0288869299306,0.45494516131153184
2.388531556313348,1049.8041101848178,3372.574562241293,0.455283185864928
2.390446141671394,1051.418321942572,3376.1200737116706,0.45561739433209314
2.3923599578003554,1053.0336586427065,3379.665453497933,0.4559478748724624
2.394273022242379,1054.6501212665864,3383.210732932193,0.4562747265476118
2.396185352029073,1056.2677107673728,3386.75594244451,0.4565980324483463
2.398096963758375,1057.8864280705586,3390.301111692187,0.45691787896826075
2.4000078735818273,1059.5062740751443,3393.84626954034,0.4572343489985916
2.40191809722328,1061.1272496545312,3397.3914440945637,0.45754752286435624
2.4038276499931333,1062.7493556574068,3400.936662726108,0.4578574784607702
2.4057365468018084,1064.3725929085965,3404.4819520957317,0.4581642913547185
2.407644802172624,1065.9969622098758,3408.0273381765114,0.4584680348689711
2.4095524302541804,1067.6224643407559,3411.572846275772,0.4587687801682258
2.4114594448322313,1069.249100059235,3415.1185010561226,0.4590665963135401
2.413365859341208,1070.8768701025228,3418.6643265558637,0.4593615503596366
2.4152716868751933,1072.5057751877328,3422.210346208433,0.45965370745597917
2.417176940198341,1074.13581601255,3425.756582860888,0.4599431308229971
2.419081631755326,1075.766993255875,3429.303058792393,0.46022988215011684
2.4209857736798672,1077.3993075784447,3432.849795729473,0.4605140197770657
2.422889377811508,1079.0327596232942,3436.396814874819,0.46079560354203947
2.4247924556901856,1080.667350016654,3439.9441368995845,0.4610746888806931
2.4266950185776284,1082.3030793681844,3443.491781979607,0.46135133059416666
2.4285970774615264,1083.9399482716165,3447.0397698033853,0.46162558192139486
2.430498643063851,1085.577957305257,3450.588119586824,0.46189749466621155
2.43239972584856,1087.2171070324716,3454.1368500868653,0.46216711912061137
2.434300336029566,1088.8573980021665,3457.6859796156295,0.46243450425777843
2.43620048357779,1090.4988307492306,3461.2355260529107,0.46269969769196695
2.4381001782283382,1092.1414057949773,3464.785506858907,0.4629627457452877
2.4399994294873326,1093.785123647564,3468.335939086322,0.4632236980295522
2.441898246617929,1095.4299848025778,3471.8868393576395,0.4634825802497613
2.443796638749526,1097.075989742538,3475.4382240484583,0.46373946233554747
2.4456946146782186,1098.7231389390442,3478.990108954286,0.46399436768556285
2.4475921830784104,1100.3714328513677,3482.5425096451504,0.4642473412952677
2.4494893524057533,1102.0208719276952,3486.0954413037907,0.46449842256437107
2.451386130923192,1103.671456605278,3489.6489187698076,0.4647476498562287
2.4532825267063845,1105.323187310775,3493.2029565492517,0.46499506053567563
2.4551785476488526,1106.9760644605494,3496.7575688237785,0.46524069120411116
2.4570742014661096,1108.630088461002,3500.312769458039,0.4654845769926372
2.458969495702834,1110.285259708799,3503.8685720122085,0.46572675282380915
2.4608644377345246,1111.9415785912981,3507.42498974526,0.4659672509547007
2.4627590347799435,1113.599045486567,3510.9820356360883,0.46620610607132756
2.4646532938908026,1115.2576607639414,3514.539722366859,0.46644335423505784
2.4665472219461226,1116.9174247843873,3518.098062313985,0.4666790101941561
2.4684408257484,1118.5783378995172,3521.6570677092327,0.4669131247157934
2.470334111862449,1120.2404004542068,3525.2167503711867,0.46714571854971737
2.472227086750545,1121.9036127845711,3528.7771219304677,0.46737681943843845
2.474119756741502,1123.5679752192464,3532.338193779677,0.4676064578207581
2.4760121280190073,1125.2334880794406,3535.899977053493,0.4678346578080389
2.4779042066503565,1126.9001516790713,3539.46248267768,0.4680614513431177
2.4797959985518325,1128.567966325095,3543.025721310637,0.46828686121087343
2.481687509530012,1130.236932317566,3546.589703413734,0.4685109138208617
2.483578745265952,1131.9070499499044,3550.154439224727,0.4687336341059032
2.485469711322116,1133.5783195090537,3553.7199387697665,0.46895504642097724
2.4873604131453013,1135.2507412756665,3557.286211868599,0.46917517510650675
2.489250856067054,1136.9243155242984,3560.853268135487,0.46939404101424825
2.4911410453194067,1138.5990425234565,3564.4211170062126,0.469611670328524
2.4930309860116435,1140.27492253599,3567.989767698733,0.4698280828051789
2.4949206831590183,1141.9519558190239,3571.5592292622496,0.47004330064469363
2.4968101416722264,1143.630142624213,3575.129510559499,0.47025734493698135
2.4986993663626187,1145.30948319788,3578.700620275801,0.4704702362997086
2.500588361944542,1146.9899777811468,3582.2725669232323,0.470681994859386
2.5024771330377695,1148.6716266100752,3585.8453588449433,0.47089264028573896
2.504365684169773,1150.3544299157998,3589.4190042191913,0.4711021918069168
2.5062540197779204,1152.0383879246644,3592.9935110632496,0.471310668196942
2.5081421442116896,1153.7235008583361,3596.568887237352,0.47151808781908816
2.5100300617347204,1155.4097689339344,3600.1451404483323,0.47172446861057327
2.511917776526905,1157.097192364148,3603.722278253339,0.47192982811600687
2.5138052926863224,1158.7857713573496,3607.300308063285,0.4721341834781318
2.5156926142312046,1160.4755061177043,3610.8792371463405,0.4723375514599846
2.517579745101813,1162.1663968452824,3614.4590726312636,0.472539948458576
2.519466689162224,1163.858443736161,3618.039821510587,0.472741390502475
2.5213534502021338,1165.5516469825238,3621.6214906438167,0.4729418932679148
2.523240031938574,1167.2460067727638,3625.2040867605033,0.47314147208786145
2.525126438017597,1168.941523291576,3628.787616463216,0.47334014196787205
2.5270126720158697,1170.6381967200532,3632.3720862303976,0.47353791757326286
2.5288987374423177,1172.3360272357713,3635.9575024192827,0.4737348132698868
2.5307846377396017,1174.0350150128838,3639.5438712685245,0.47393084310189054
2.532670376285663,1175.735160222201,3643.131198900948,0.4741260208110326
2.5345559563951947,1177.4364630312768,3646.719491326168,0.47432035985561427
2.536441381321013,1179.1389236044843,3650.308754443032,0.4745138733975927
2.5383266542555005,1180.8425421031022,3653.8989940421816,0.4747065743302122
2.540211778331892,1182.5473186853812,3657.4902158083523,0.47489847526155454
2.542096756625652,1184.2532535066225,3661.082425322821,0.47508958854844113
2.543981592155693,1185.9603467192503,3664.6756280655786,0.47527992628326166
2.545866287885644,1187.6685984728788,3668.2698294175843,0.47546950030011986
2.547750846725098,1189.3780089143863,3671.865034662986,0.4756583221982712
2.549635271530722,1191.088578187967,3675.4612489911096,0.47584640333346123
2.551519565107454,1192.800306435215,3679.058477498579,0.4760337548228089
2.5534037302096193,1194.513193795167,3682.6567251913075,0.4762203875611398
2.5552877695420126,1196.2272404043772,3686.2559969864283,0.4764063122220699
2.5571716857609443,1197.9424463969679,3689.8562977141632,0.4765915392523252
2.559055481475338,1199.658811904696,3693.457632119765,0.4767760789010155
2.5609391592476536,1201.376337056995,3697.0600048651804,0.47695994119510743
2.5628227215949635,1203.095021981043,3700.663420530952,0.47714313597986896
2.564706170989821,1204.8148668017518,3704.267883617646,0.4773256730359092
2.5665895098609157,1206.535871639662,3707.873398542004,0.47750756123457455
2.5684727405956336,1208.2580366219647,3711.4799696669725,0.4776888107624277
2.570355865537548,1209.981361858965,3715.087601242537,0.47786942994783493
2.572238886990698,1211.7058474735077,3718.6962974814464,0.4780494276561547
2.5741218072203256,1213.4314935781745,3722.3060625074763,0.4782288132558472
2.576004628449382,1215.1583002857258,3725.916900373549,0.47840759478751915
2.577887352864646,1216.886267707027,3729.52881506748,0.478585781576534
2.579769982611204,1218.6153959511425,3733.1418105025296,0.47876337855779966
2.5816525198116165,1220.345685125228,3736.7558905503765,0.4789403987296831
2.583534966530861,1222.077135334867,3740.3710589810025,0.4791168467001315
2.585417324812924,1223.809746683808,3743.987319525532,0.4792927310498822
2.5872995966635686,1225.5435192741613,3747.6046758467,0.4794680593848934
2.589181784054605,1227.2784532063954,3751.2231315462514,0.4796428391613962
2.5910638889246203,1229.0145485793846,3754.8426901662124,0.47981707770529697
2.5929459131795674,1230.7518054904356,3758.4633551899738,0.4799907823810561
2.5948278586926645,1232.49022403534,3762.0851300421505,0.4801639594733293
2.5967097273091158,1234.229804308341,3765.7080180967,0.4803366170415017
2.5985915208384647,1235.970546402299,3769.332022663913,0.480508761105215
2.6004732410634817,1237.7124504085898,3772.95714700563,0.4806803985124316
2.6023548897366138,1239.4555164172048,3776.5833943292346,0.4808515357929215
2.6042364685813935,1241.1997445167642,3780.2107677901163,0.4810221793670452
2.606117979292987,1242.9451347945526,3783.839270492601,0.48119233567027014
2.607999423538123,1244.6916873365499,3787.468905489934,0.4813620102933144
2.6098808029588216,1246.4394022274178,3791.099675790654,0.4815312101944816
2.611762119166493,1248.1882795506242,3794.731584348565,0.48169994116029674
2.6136433737470526,1249.9383193883975,3798.3646340715063,0.4818682074656837
2.6155245682674826,1251.6895218216582,3801.9988278326405,0.48203601777034566
2.6174057042569197,1253.4418869303372,3805.6341684380677,0.4822033746615854
2.619286783232928,1255.195414793064,3809.2706586720014,0.48237028841457946
2.6211678066683146,1256.9501054875122,3812.908301239531,0.48253675393352724
2.623048776057533,1258.705959089855,3816.5470988814295,0.4827027905383283
2.624929692811314,1260.4629756757438,3820.187054192086,0.4828683945909681
2.6268105583557877,1262.2211553194072,3823.828169790784,0.4830335734624406
2.628691374085001,1263.9804980941371,3827.47044823971,0.4831983325607175
2.630572141369411,1265.7410040722357,3831.113892058667,0.4833626743024381
2.6324528615688183,1267.5026733248862,3834.7585037473805,0.4835266078409696
2.6343335360033273,1269.2655059224985,3838.404285735436,0.48369013533223876
2.6362141659835654,1271.0295019344142,3842.051240434448,0.4838532618499643
2.6380947527981062,1272.7946614290563,3845.699370216385,0.484015992165092
2.6399752977148134,1274.560984473948,3849.348677415907,0.4841783308316179
2.641855801981788,1276.3284711357153,3852.999164332022,0.4843402823290489
2.643736266827718,1278.0971214801123,3856.650833228716,0.484501851988166
2.645616693458226,1279.8669355720833,3860.303686328675,0.4846630403961622
2.6474970830763143,1281.6379134755348,3863.957725848594,0.48482385741377987
2.649377436842474,1283.4100552538505,3867.6129539303324,0.4849843034755686
2.651257755915272,1285.1833609694104,3871.269372711006,0.48514438363265155
2.6531380414314985,1286.9578306838566,3874.9269842887375,0.48530410191499945
2.655018294510573,1288.7334644580515,3878.5857907302825,0.4854634622963406
2.656898516254819,1290.510262352104,3882.2457940715185,0.4856224686815536
2.6587787077497715,1292.2882244253829,3885.906996318,0.48578112490734837
2.6606588700644775,1294.067350736522,3889.569399445496,0.4859394365342897
2.6625390042441386,1295.847641343552,3893.233005387271,0.4860974015732627
2.664419111342476,1297.6290963034528,3896.8978160900956,0.48625502865352266
2.6662991923762456,1299.4117156728769,3900.5638334356854,0.48641232280634683
2.6681792483406586,1301.195499507788,3904.2310592670947,0.4865692836352586
2.670059280232672,1302.9804478633287,3907.899495429371,0.48672591604372745
2.671939289028291,1304.7665607940646,3911.569143730111,0.4868822234706717
2.6738192756888544,1306.5538383539306,3915.2400059503943,0.48703820918051444
2.675699241161774,1308.3422805962266,3918.9120838461004,0.48719387663059044
2.6775791863797784,1310.1318875736677,3922.5853791465624,0.48734922905093314
2.6794591122618368,1311.9226593383544,3926.2598935562273,0.4875042694040272
2.6813390197143545,1313.7145959418046,3929.9356287567434,0.487659001139649
2.683218909629085,1315.5076974349697,3933.6125864033256,0.48781342748996664
2.685098782884089,1317.3019638682451,3937.2907681264237,0.48796755062123
2.68697864034827,1319.0973952914298,3940.970175539681,0.48812137477851214
2.688858482872543,1320.893991753847,3944.650810224512,0.4882749021601558
2.690738311298566,1322.6917533042501,3948.3326737453476,0.48842813578427685
2.692618126455248,1324.490679990877,3952.0157676435692,0.48858107855648303
2.694497929159251,1326.2907718614626,3955.7000934383873,0.4887337333418047
2.6963777202151533,1328.0920289632243,3959.38565262712,0.48888610257572956
2.698257500417329,1329.8944513428958,3963.0724466885085,0.4890381897256148
2.7001372705455213,1331.6980390467475,3966.760477074977,0.48918999685040493
2.7020170313708713,1333.5027921205517,3970.4497452231894,0.4893415276449495
2.7038967836489602,1335.3087106096627,3974.140252541876,0.4894927818770337
2.7057765281365427,1337.1157945588602,3977.832000441136,0.4896437654359192
2.7076562655654706,1338.9240440126027,3981.52499028679,0.4897944804844816
2.709535996658605,1340.733459014968,3985.219223428363,0.4899449259601541
2.7114157221435042,1342.5440396092959,3988.9147012226877,0.4900951082580897
2.7132954427207445,1344.3557858388176,3992.611424978942,0.4902450284154172
2.7151751590866855,1346.168697746234,3996.309395998202,0.49039468879981657
2.717054871927844,1347.9827753738477,4000.0086155636777,0.4905440917650986
2.718934581920952,1349.7980187635621,4003.709084940819,0.4906932396094706
2.720814289733189,1351.6144279568812,4007.4108053777354,0.49084213460271386
2.7226939960223326,1353.432002994933,4011.11377810546,0.4909907789982319
2.724573701436815,1355.250743918461,4014.8180043380557,0.4911391749733754
2.7264534066160637,1357.0706507678403,4018.5234852732265,0.49128732472331993
2.7283331121904273,1358.8917235830806,4022.2302220921865,0.4914352303769457
2.730212818781467,1360.7139624038357,4025.938215960183,0.4915828940443896
2.7320925270020378,1362.5373672694025,4029.647468026635,0.4917303178008609
2.7339722374564537,1364.3619382187428,4033.3579794254447,0.49187750413968195
2.735851950738708,1366.187675290479,4037.0697512718307,0.492024453305859
2.7377316674420102,1368.0145785228733,4040.7827846792547,0.49217116995681054
2.739611388140109,1369.8426479539125,4044.497080726298,0.4923176542164237
2.7414911134064783,1371.6718836212128,4048.2126404906776,0.4924639085574695
2.7433708438044055,1373.5022855621091,4051.9294650317042,0.4926099348144846
2.745250579889672,1375.33385381361,4055.6475553950067,0.4927557348827642
2.7471303222103174,1377.1665884124259,4059.3669126121317,0.492901310607414
2.7490100713068486,1379.0004893949667,4063.0875377009165,0.49304666380904916
2.7508898277123524,1380.8355567973485,4066.8094316656884,0.4931917962956589
2.7527695919525543,1382.6717906554027,4070.532595497378,0.49333670982400274
2.7546493645460384,1384.509191004674,4074.2570301739033,0.493481406141148
2.756529146004287,1386.3477578804295,4077.982736660258,0.49362588698354554
2.7584089368317444,1388.1874913176648,4081.7097159086065,0.49377015403032737
2.760288737526049,1390.028391351106,4085.437968858719,0.49391420896221816
2.76216854857804,1391.8704580152148,4089.167496437971,0.4940580536217273
2.7640483704710754,1393.7136913442002,4092.8982995601414,0.4942016888784343
2.765928203685138,1395.5580913719978,4096.630379132721,0.4943451174650006
2.7678080486889836,1397.4036581323162,4100.363736042935,0.49448834033618566
2.769687905947647,1399.2503916586118,4104.098371171116,0.49463135950105713
2.7715677759179953,1401.0982919841167,4107.834285382801,0.494774174170063
2.773447659060531,1402.9473591416966,4111.571479549577,0.49491679020242735
2.775327555811365,1404.7975931642166,4115.309954499605,0.4950592054593193
2.7772074666159394,1406.6489940841295,4119.049711077195,0.49520142308493176
2.7790873919067587,1408.5015619337332,4122.7907501034215,0.4953434439694062
2.7809673321129,1410.3552967450871,4126.533072392981,0.49548526968926576
2.7828472876571095,1412.2101985500335,4130.276678749048,0.4956269016653001
2.7847272589564724,1414.066267380201,4134.021569964459,0.4957683412968734
2.786607246422511,1415.9235032670117,4137.767746821884,0.49590958998986995
2.7884872504611473,1417.7819062416738,4141.5152100937685,0.4960506493236981
2.790367271471985,1419.6414763352159,4145.263960541081,0.4961915195069939
2.7922473098540714,1421.5022135783988,4149.013998923502,0.4963322037015382
2.7941273659934915,1423.3641180018776,4152.765325977425,0.49647270195234894
2.7960074402764588,1425.227189636053,4156.5179424392145,0.49661301586138373
2.7978875330827933,1427.0914285111542,4160.271849033603,0.49675314672154514
2.7997676447872113,1428.9568346572228,4164.027046475994,0.49689309731055387
2.8016477757530933,1430.8234081041962,4167.783535461404,0.49703286273628017
2.8035279263646644,1432.6911488814917,4171.5413167216075,0.4971724535829994
2.8054080969621036,1434.5600570188724,4175.300390909873,0.49731186438136854
2.807288287908836,1436.4301325455554,4179.060758720541,0.49745109851395636
2.8091684995544406,1438.3013754907,4182.822420823077,0.4975901569292376
2.811048732244863,1440.1737858832882,4186.585377880233,0.49772904069383567
2.812928986321895,1442.0473637521266,4190.349630547159,0.4978677510155935
2.814809262122623,1443.9221091258698,4194.11517947038,0.4980062890294287
2.816689559979687,1445.798022032997,4197.882025288298,0.4981446558581952
2.818569880221386,1447.6751025018427,4201.650168631343,0.4982828529882813
2.8204502231701163,1449.5533505605886,4205.419610119208,0.49842088016419306
2.8223305891496966,1451.4327662372173,4209.1903503739295,0.4985587399935009
2.8242109784733462,1453.3133495596283,4212.962389998459,0.4986964331795497
2.8260913914517083,1455.1951005555336,4216.73572959086,0.498833960365158
2.827971828393062,1457.0780192525026,4220.510369744851,0.49897132278976897
2.8298522896008484,1458.962105677964,4224.2863110453,0.4991085214768414
2.8317327753745714,1460.8473598592034,4228.063554069845,0.4992455574342451
2.83361328600986,1462.7337818233675,4231.842099389024,0.4993824316704206
2.8354938217984773,1464.621371597467,4235.621947566273,0.49951914516247264
2.8373743830284397,1466.5101292083737,4239.403099158155,0.49965569888861866
2.8392549699840277,1468.4000546828292,4243.18555471437,0.49979209387311047
2.841135582945592,1470.2911480474468,4246.969314777404,0.4999283309459621
2.8430162221903497,1472.1834093287066,4250.754379883995,0.500064410947096
2.8448968879923657,1474.076838552957,4254.540750565053,0.5002003352361905
2.846777580620382,1475.971435746438,4258.328427341771,0.5003361043542843
2.848658300341218,1477.8672009352508,4262.117410731766,0.5004717193095153
2.850539047417839,1479.7641341453816,4265.907701245579,0.5006071810014561
2.852419822109809,1481.6622354026972,4269.6992993874965,0.5007424903128842
2.8543006246733578,1483.5615047329497,4273.492205655678,0.5008776481169925
2.8561814553614187,1485.4619421617697,4277.286420542217,0.5010126552804423
2.8580623144236657,1487.3635477146797,4281.081944533214,0.501147512782033
2.859943202106042,1489.2663214170898,4284.878778107917,0.5012822209450294
2.86182411865349,1491.170263294292,4288.676921743678,0.501416781387644
2.8637050643045665,1493.0753733714823,4292.476375906177,0.5015511944120047
2.8655860392969164,1494.981651673741,4296.2771410593605,0.5016854609569886
2.8674670438646244,1496.8890982260446,4300.079217660634,0.5018195818307074
2.8693480782387644,1498.797713053268,4303.8826061618565,0.5019535578276662
2.871229142647456,1500.707496180184,4307.687307009443,0.5020873897336879
2.873110237315893,1502.6184476314609,4311.493320644421,0.5022210783233194
2.874991362466406,1504.530567431673,4315.300647502537,0.5023546243671683
2.876872518318467,1506.4438556052955,4319.109288014272,0.5024880286244011
2.8787537050887377,1508.3583121767024,4322.919242604928,0.5026212922984062
2.8806349229892474,1510.2739371702085,4326.730511691333,0.5027544144906304
2.8825161722360844,1512.1907306099333,4330.543095697516,0.5028873980089582
2.884397453034037,1514.1086925200282,4334.356995027045,0.5030202425632135
2.8862787655894464,1516.0278229244964,4338.1722100861625,0.5031529490342739
2.8881601101053525,1517.9481218472533,4341.988741275024,0.5032855180188885
2.890041486782658,1519.8695893121262,4345.806588989849,0.5034179502910865
2.8919228958194174,1521.7922253428637,4349.625753621594,0.5035502465421969
2.893804337411151,1523.716029963122,4353.446235556553,0.5036824074598255
2.89568581175089,1525.6410031964767,4357.268035176402,0.5038144337153526
2.8975673190292275,1527.5671450664208,4361.091152858323,0.5039463259888068
2.899448859434283,1529.494455596363,4364.915588974928,0.5040780849386982
2.901330433151806,1531.4229348096364,4368.741343894442,0.5042097125550681
2.90321204035964,1533.3525827295393,4372.568417970672,0.5043412051821499
2.9050936812511288,1535.2833993791319,4376.396811585458,0.5044725681195219
2.9069753559980143,1537.2153847815762,4380.226525081369,0.5046038002961298
2.9088570647768175,1539.1485389598895,4384.057558809571,0.5047349023349116
2.91073880776184,1541.0828619370168,4387.889913117107,0.504865874872896
2.9126205851250884,1543.01835373583,4391.723588346792,0.5049967185205987
2.9145023970363972,1544.9550143791266,4395.558584837403,0.5051274338771068
2.9163842436634666,1546.8928438896328,4399.3949029237765,0.5052580215590103
2.918266125171798,1548.8318422900031,4403.23254293667,0.505388482141768
2.920148041724863,1550.7720096028258,4407.071505203085,0.5055188162350001
2.922029993483958,1552.7133458506164,4410.91179004599,0.5056490243062165
2.923911980608796,1554.6558510558257,4414.753397785418,0.5057791073368652
2.9257940032553917,1556.5995252408386,4418.596328734558,0.5059090652282546
2.9276760615804966,1558.5443684279699,4422.440583207946,0.5060388991545393
2.929558155736379,1560.4903806394727,4426.286161511815,0.5061686093473535
2.9314402858746864,1562.4375618975344,4430.133063951246,0.5062981964408145
2.933322452144797,1564.3859122242777,4433.981290827107,0.5064276609787234
2.935204654694201,1566.3354316417715,4437.830842436761,0.5065570035042464
2.93708689366848,1568.2861201720114,4441.68171907403,0.5066862245500978
2.938969169211371,1570.2379778369395,4445.533921029316,0.5068153246448521
2.9408514814647804,1572.1910046584376,4449.387448589609,0.5069443043142244
2.942733830568789,1574.1452006583295,4453.242302038521,0.5070731640707693
2.9446162166617054,1576.1005658583729,4457.098481656361,0.5072019044320726
2.9464986398800614,1578.05710028028,4460.955987720141,0.5073305259040957
2.9483811003586395,1580.0148039456988,4464.8148205036205,0.5074590289896765
2.9502635982304994,1581.9736768762225,4468.674980277354,0.507587415135228
2.952146133623096,1583.933719093425,4472.536467301575,0.5077156817662452
2.954028706674804,1585.894930618712,4476.399281856493,0.5078438327072828
2.9559113175086242,1587.857311473562,4480.263424194087,0.5079718672096549
2.9577939662509696,1589.8208616793513,4484.1288945725455,0.5080997857545656
2.959676653026619,1591.7855812574053,4487.995693247015,0.5082275888163242
2.961559377958742,1593.751470228997,4491.863820469644,0.508355276862376
2.9634421411689313,1595.7185286153524,4495.733276489647,0.5084828522118781
2.965324942769579,1597.6867564377458,4499.604061539392,0.5086103085708034
2.967207782899309,1599.6561537170257,4503.476175899036,0.5087376551011771
2.9690906616594077,1601.6267204744822,4507.349619780568,0.5088648879686483
2.9709735791672696,1603.5984567311123,4511.224393425299,0.5089920078751056
2.9728565355377516,1605.571362507889,4515.10049706986,0.5091190155479878
2.9747395308830566,1607.5454378257357,4518.977930945948,0.5092459112486087
2.9766225653146576,1609.5206827055383,4522.856695283907,0.5093726955196695
2.978505638942142,1611.4970971681357,4526.736790310558,0.5094993687947326
2.980388751873651,1613.4746812343221,4530.618216250034,0.5096259314932453
2.982271904215948,1615.453434924848,4534.500973323889,0.509752384870399
2.9841550960709866,1617.4333582604581,4538.385061744807,0.5098787260438122
2.9860383275528757,1619.4144512616954,4542.270481747733,0.510004960358916
2.987921598754144,1621.396713949297,4546.157233527964,0.5101310853500228
2.989804909777774,1623.380146343822,4550.0453172999305,0.5102571006018253
2.9916882607287745,1625.364748465743,4553.934733281757,0.510383008972242
2.993571651700795,1627.3505203356167,4557.825481670643,0.510508809225848
2.995455082792871,1629.3374619738727,4561.717562673651,0.5106345021606827
2.9973385541011086,1631.3255734009224,4565.610976492414,0.5107600881682278
2.9992220657203488,1633.3148546371406,4569.505723326201,0.5108855676302034
3.0011056177442037,1635.3053057028587,4573.401803371976,0.5110109409338983
3.0029892102650346,1637.296926618369,4577.299216824358,0.5111362084588512
3.0048728433739886,1639.2897174039317,4581.197963875699,0.5112613735631334
3.0067565171487938,1641.2836780798993,4585.098044693601,0.5113864246833669
3.008640231714852,1643.278808666035,4588.999459533408,0.5115113800913146
3.0105239871231055,1645.2751091829016,4592.902208513324,0.5116362282145647
3.0124077834721996,1647.2725796504635,4596.806291839347,0.5117609724039761
3.0142916208473975,1649.2712200887893,4600.711709692798,0.5118856131349498
3.0161754993323617,1651.2710305179214,4604.618462251997,0.5120101504920244
3.018059419010723,1653.2720109578527,4608.5265496952015,0.5121345850601929
3.019943379964077,1655.274161428553,4612.435972196838,0.5122589173682622
3.021827382272174,1657.2774819499557,4616.346729927898,0.5123831459410222
3.023711426021101,1659.281972541906,4620.2588230711435,0.5125072747331594
3.025595511281175,1661.2876332243347,4624.172251779981,0.5126313012326814
3.0274796381332663,1663.2944640170433,4628.087016227417,0.5127552265815822
3.029363806653917,1665.3024649398276,4632.003116578399,0.5128790511032019
3.0312480169186813,1667.3116360124493,4635.920552996011,0.5130027751412467
3.033132269002048,1669.3219772546438,4639.8393256413265,0.5131263990143299
3.03501656297752,1671.3334886861055,4643.759434673576,0.5132499230527718
3.036900898917597,1673.3461703265084,4647.680880250093,0.5133733475781845
3.0387852768937758,1675.3600221954814,4651.603662526331,0.513496672909434
3.040669696976599,1677.3750443126357,4655.52778165594,0.5136198993637752
3.042554159235636,1679.3912366975476,4659.453237790738,0.513743027353597
3.0444386637390948,1681.4085993697577,4663.380031079986,0.513866056800482
3.0463232105558404,1683.427132348786,4667.308161674166,0.5139889885947436
3.0482077997514354,1685.4468356541208,4671.237629717551,0.5141118226604718
3.0500924313920645,1687.4677093052142,4675.168435355584,0.5142345593915537
3.051977105542648,1689.4897533214983,4679.100578731316,0.5143571990923055
3.053861822267188,1691.5129677223747,4683.034059986068,0.5144797420628873
3.0557465816287834,1693.5373525272137,4686.968879259461,0.5146021885924331
3.0576313836896807,1695.562907755358,4690.9050366895035,0.5147245389839473
3.0595162285112276,1697.5896334261297,4694.842532412502,0.5148467935226371
3.061401116153924,1699.6175295588164,4698.781366563166,0.5149689525004436
3.0632860466774012,1701.6465961726788,4702.721539274569,0.5150910161988739
3.0651710201404794,1703.6768332869551,4706.66305067824,0.5152129849076891
3.067056036601114,1705.7082409208554,4710.605900904083,0.5153348589010649
3.0689410961164723,1707.740819093564,4714.550090080501,0.5154566384708459
3.070826198742852,1709.774567824238,4718.495618334259,0.5155783238843784
3.0727113445357865,1711.8094871320106,4722.442485790675,0.5156999154176548
3.0745965335500056,1713.8455770359888,4726.390692573546,0.5158214133447485
3.0764817658394508,1715.8828375552557,4730.340238805171,0.5159428179372206
3.078367041457274,1717.9212687088677,4734.291124606357,0.516064129459924
3.0802523604558787,1719.960870515862,4738.243350096489,0.51618534818278
3.082137722886876,1722.0016429952414,4742.196915393458,0.5163064743688154
3.084023128801144,1724.0435861659973,4746.151820613758,0.5164275082806133
3.0859085782488,1726.086700047087,4750.108065872443,0.5165484501720857
3.087794071279254,1728.1309846574495,4754.065651283224,0.5166693003075911
3.089679607941161,1730.1764400159998,4758.024576958375,0.5167900589447965
3.0915651882824444,1732.223066141629,4761.984843008787,0.5169107263273823
3.0934508123503512,1734.270863053204,4765.946449544067,0.5170313027211112
3.0953364801913774,1736.319830769575,4769.9093966723885,0.5171517883599506
3.0972221918513747,1738.3699693095625,4773.873684500705,0.5172721835048238
3.09910794737546,1740.421278691971,4777.83931313457,0.5173924883976717
3.1009937468080735,1742.473758935577,4781.806282678257,0.5175127032760098
3.102879590193018,1744.5274100591416,4785.774593234818,0.517632828394844
3.1047654775733715,1746.5822320814002,4789.744244905927,0.5177528639824008
3.106651408991597,1748.6382250210681,4793.715237792097,0.5178728102864514
3.108537384489472,1750.695388896839,4797.687571992521,0.5179926675367721
3.1104234041081575,1752.7537237273898,4801.661247605226,0.5181124359719289
3.112309467888148,1754.813229531369,4805.636264726974,0.5182321158249249
3.114195575869321,1756.8739063274102,4809.612623453336,0.5183517073260606
3.1160817280909234,1758.9357541341258,4813.590323878693,0.5184712107027114
3.1179679245915928,1760.9987729701052,4817.569366096261,0.518590626189062
3.119854165409338,1763.062962853924,4821.549750198048,0.5187099540084018
3.121740450581566,1765.1283238041335,4825.531476274922,0.5188291943815001
3.123626780145099,1767.1948558392658,4829.514544416636,0.5189483475370592
3.1255131541361445,1769.2625589778313,4833.498954711763,0.5190674136944107
3.1273995725903405,1771.3314332383288,4837.484707247782,0.5191863930693806
3.129286035542745,1773.4014786392304,4841.471802111081,0.5193052858897997
3.131172543027815,1775.4726951989921,4845.460239386879,0.5194240923613936
3.1330590950794774,1777.5450829360527,4849.450019159394,0.5195428127024581
3.1349456917310827,1779.6186418688283,4853.4411415117365,0.5196614471301582
3.136832333015415,1781.6933720157217,4857.433606525932,0.5197799958547181
3.138719018964714,1783.769273395115,4861.427414282962,0.5198984590829772
3.140605749610687,1785.8463460253736,4865.422564862793,0.52001683702518
3.142492524984495,1787.9245899248394,4869.41905834434,0.5201351298981354
3.1443793451167377,1790.004005111847,4873.416894805443,0.5202533378875833
3.146266210037558,1792.0845916047024,4877.416074323067,0.5203714612167665
3.1481531197765067,1794.1663494216998,4881.41659697304,0.5204895000811942
3.1500400743626518,1796.2492785811166,4885.418462830261,0.5206074546801032
3.1519270738245546,1798.3333791012112,4889.421671968661,0.5207253252194688
3.153814118190252,1800.4186510002262,4893.42622446116,0.5208431118939509
3.1557012074872977,1802.5050942963878,4897.43212037975,0.5209608149031698
3.1575883417427417,1804.5927090079042,4901.439359795452,0.5210784344419528
3.159475520983142,1806.6814951529632,4905.44794277835,0.5211959707047175
3.1613627452345883,1808.7714527497465,4909.457869397616,0.5213134238822149
3.1632500145226854,1810.862581816405,4913.469139721496,0.5214307941750247
3.1651373288725444,1812.9548823710888,4917.481753817282,0.5215480859351598
3.1670246882920554,1815.0483544321269,4921.495711719715,0.521665286446726
3.168912092840575,1817.1429980171974,4925.511013560744,0.5217824092481124
3.1707995425232816,1819.238813144627,4929.527659369961,0.5218994499007288
3.172687037363507,1821.335799832492,4933.54564921123,0.5220164085974329
3.174574577384108,1823.4339580988549,4937.564983147495,0.5221332855401266
3.176462162607428,1825.5332879617667,4941.585661240714,0.5222500808990664
3.1783497930554176,1827.633789439259,4945.607683552087,0.5223667948429713
3.1802374687496466,1829.7354625493479,4949.631050142072,0.5224834275756899
3.1821251897111624,1831.8383073100372,4953.655761070123,0.5225999792590738
3.184012955960655,1833.942323739314,4957.681816395,0.5227164500974437
3.185900767518285,1836.047511855149,4961.709216174446,0.5228328402222658
3.187788624403988,1838.1538716755026,4965.7379604657535,0.522949149861972
3.189676526637066,1840.261403218318,4969.768049325008,0.523065379152254
3.191564474236573,1842.370106501522,4973.799482807801,0.5231815282941132
3.193452467221049,1844.4799815430301,4977.832260968734,0.5232975974443482
3.1953405056086948,1846.5910283607404,4981.8663838617495,0.5234135867705896
3.197228589417334,1848.70324697254,4985.901851540057,0.5235294964625117
3.199116718664316,1850.8166373962995,4989.9386640559505,0.5236453266791771
3.2010048933666466,1852.9311996498768,4993.976821461054,0.5237610775824539
3.2028931135409686,1855.0469337511133,4998.016323806288,0.5238767493467411
3.2047813792035185,1857.1638397178401,5002.057171141785,0.5239923421417462
3.206669690370145,1859.2819175678744,5006.09936351692,0.5241078561229626
3.208558047056352,1861.4011673190141,5010.142900980404,0.5242232914617161
3.2104464492772635,1863.5215889890537,5014.187783580197,0.5243386483216347
3.212334897047613,1865.6431825957613,5018.234011363517,0.5244539268660181
3.2142233903817887,1867.765948156905,5022.281584376897,0.5245691272413407
3.216111929293868,1869.8898856902304,5026.330502666265,0.5246842496255949
3.2180005137975,1872.014995213469,5030.380766276722,0.5247992941750782
3.219889143906006,1874.1412767443494,5034.432375252726,0.5249142610388516
3.221777819632385,1876.2687303005748,5038.485329638105,0.5250291503634481
3.2236665409893464,1878.3973558998475,5042.539629476122,0.5251439623826363
3.2255553079889396,1880.5271535598463,5046.5952748087575,0.5252586971496209
3.227444120643289,1882.6581232982412,5050.652265678131,0.5253733548515747
3.2293329789640537,1884.7902651326888,5054.710602125456,0.5254879356583735
3.2312218829625037,1886.9235790808386,5058.770284191186,0.5256024397080475
3.233110832649635,1889.0580651603186,5062.831311915231,0.5257168671578522
3.234999828036095,1891.1937233887502,5066.893685336836,0.525831218164665
3.2368888691321933,1893.3305537837402,5070.957404494569,0.52594549287034
3.2387779559479557,1895.4685563628866,5075.022469426447,0.5260596914268006
3.2406670884930717,1897.6077311437678,5079.088880169835,0.5261738150007621
3.2425562667728687,1899.7480781440122,5083.156636753733,0.5262878606039403
3.244445490804877,1901.8895973810659,5087.225739230458,0.5264018304207548
3.2463347605981276,1904.0322888726657,5091.29618763655,0.5265157281954538
3.248224076147208,1906.1761526359433,5095.367981979,0.5266295470370094
3.2501134374741723,1908.321188688828,5099.441122320163,0.5267432917735254
3.2520028445822904,1910.4673970486933,5103.515608684554,0.5268569613820883
3.253892297479146,1912.6147777330411,5107.591441105396,0.5269705559999454
3.255781796172043,1914.7633307593537,5111.668619615371,0.5270840757663982
3.257671340668023,1916.9130561451118,5115.747144246631,0.5271975208400074
3.2595609309737603,1919.0639539077777,5119.827015030619,0.5273108913316291
3.2614505670957716,1921.216024064803,5123.908231998451,0.5274241874077753
3.263340249040186,1923.3692666336322,5127.990795180493,0.5275374091820113
3.2652299768129516,1925.5236816316901,5132.074704606743,0.5276505568119607
3.2671197504196683,1927.6792690763996,5136.159960306525,0.5277636304253449
3.2690095698657045,1929.836028985168,5140.246562308695,0.5278766301597486
3.270899435156146,1931.9939613753882,5144.33451064156,0.5279895561984476
3.27278934629564,1934.15306626445,5148.423805332553,0.5281024085774437
3.2746793032889485,1936.3133436697244,5152.514446409335,0.5282151922436475
3.2765693061214334,1938.474793608803,5156.606433862209,0.5283278882712915
3.2784593548540286,1940.6374160983482,5160.699767826883,0.5284405253840307
3.2803494494336536,1942.801211156391,5164.794448219667,0.5285530846443893
3.282239589882853,1944.966178800032,5168.890475102374,0.528665570966899
3.2841297762048884,1947.132319046591,5172.987848499694,0.5287779844665488
3.286020008402831,1949.299631913374,5177.086568435944,0.5288903252783461
3.2879102864794953,1951.4681174176808,5181.186634934921,0.5290025935231251
3.289800610437483,1953.6377755767992,5185.288048020004,0.5291147893438723
3.2916909802790912,1955.8086064080028,5189.390807713974,0.5292269128600972
3.2935813960064215,1957.9806099285604,5193.494914039216,0.5293389641955556
3.2954718576213495,1960.1537861557265,5197.600367017666,0.5294509434810226
3.2973623651255,1962.328135106747,5201.707166670764,0.5295628508318356
3.2992529185203088,1964.5036567988523,5205.815313019565,0.5296746863917025
3.3011435178069153,1966.6803512492747,5209.924806084546,0.5297864502623225
3.30303416298631,1968.8582184752186,5214.035645885876,0.5298981425894209
3.30492485405919,1971.0372584938964,5218.147832443145,0.5300097634859936
3.306815591026054,1973.217471322495,5222.261365775547,0.5301213130597299
3.3087063738872553,1975.3988569782023,5226.376245901979,0.5302327914593321
3.3105972026428114,1977.581415478188,5230.492472840677,0.5303441987804526
3.3124880772926355,1979.7651468396182,5234.610046609659,0.5304555351723002
3.3143789978363123,1981.9500510796458,5238.7289672262905,0.5305668007197123
3.3162699642733506,1984.1361282154126,5242.849234707786,0.5306779955698091
3.318160976602945,1986.3233782640507,5246.970849070729,0.5307891198246538
3.320052034824152,1988.5118012426856,5251.093810331423,0.5309001736130036
3.321943138935778,1990.7013971684287,5255.218118505673,0.5310111570420195
3.323834288936474,1992.8921660583856,5259.343773608968,0.531122070237623
3.3257254848246447,1995.0841079296467,5263.470775656314,0.5312329133156014
3.327616726598512,1997.2772227993005,5267.599124662338,0.5313436863858649
3.3295080142561186,1999.4715106844196,5271.728820641309,0.5314543895684682
3.331399347795293,2001.6669716020685,5275.859863607068,0.5315650229674945
3.333290727213714,2003.8636055693,5279.992253573151,0.5316755867061291
3.3351821525088376,2006.0614126031617,5284.125990552646,0.5317860809090436
3.3370736236778855,2008.2603927206908,5288.261074558173,0.5318965056640836
3.3389651407179888,2010.4605459389102,5292.3975056021645,0.532006861097354
3.340856703626048,2012.6618722748397,5296.535283696584,0.5321171473198909
3.342748312398776,2014.864371745484,5300.674408853023,0.5322273644431046
3.3446399670327094,2017.0680443678439,5304.814881082717,0.5323375125805447
3.3465316675241925,2019.2728901589062,5308.956700396509,0.5324475918347346
3.3484234138694244,2021.4789091356517,5313.0998668049515,0.5325576023130973
3.35031520606444,2023.686101315049,5317.244380318251,0.5326675428023491
3.352207044110331,2025.8944667139938,5321.39024095644,0.5327774175573567
3.354098927991608,2028.1040053495765,5325.53744870731,0.5328872219787896
3.3559908577112405,2030.3147172386448,5329.686003594514,0.5329969587057142
3.357882833262017,2032.5266023981628,5333.83590562189,0.5331066269660893
3.3597748546400372,2034.739660845045,5337.987154799707,0.5332162271094918
3.361666921840273,2036.9538925962072,5342.139751136029,0.5333257592262273
3.3635590348575946,2039.1692976685529,5346.293694638702,0.5334352234418522
3.365451193686629,2041.3858760789778,5350.44898531509,0.5335446198453041
3.367343398321918,2043.6036278443723,5354.605623172365,0.5336539485469197
3.369235648757809,2045.8225529816127,5358.763608217322,0.533763209659791
3.3711279449884692,2048.0426515075724,5362.922940456378,0.5338724032702917
3.373020287007969,2050.2639234391077,5367.08361989575,0.5339815294976142
3.3749126748101674,2052.486368793072,5371.245646541232,0.5340905884299659
3.37680510838883,2054.7099875863096,5375.409020398417,0.5341995801921521
3.3786975877374785,2056.934779835652,5379.573741472406,0.5343085048515474
3.3805901128496267,2059.1607455579283,5383.739809768277,0.5344173625438895
3.3824826837184987,2061.387884769951,5387.907225290523,0.5345261533505979
3.3843753003372554,2063.6161974885304,5392.075988043498,0.5346348773815581
3.3862679626988745,2065.845683730466,5396.246098031187,0.5347435347278277
3.3881606707962226,2068.0763435125464,5400.417555257342,0.5348521254973932
3.3900534246219953,2070.3081768515535,5404.5903597253655,0.5349606497824723
3.391946224168772,2072.5411837642605,5408.764511438421,0.5350691076859252
3.3938390694289775,2074.7753642674297,5412.940010399353,0.5351774993115488
3.3957319603948837,2077.010718377821,5417.116856610688,0.5352858247464676
3.3976248970586584,2079.247246112179,5421.295050074745,0.5353940840890803
3.399517879412337,2081.484947487243,5425.474590793562,0.5355022774500353
3.4014109074477665,2083.7238225197416,5429.655478768791,0.5356104049150229
3.4033039811567063,2085.9638712264,5433.837714001906,0.5357184665686476
3.405197100530824,2088.2050936239248,5438.02129649418,0.5358264625365935
3.407090265561553,2090.447489729027,5442.2062262464115,0.5359343928967579
3.408983476240249,2092.691059558398,5446.392503259246,0.5360422577294113
3.41087673255822,2094.9358031287297,5450.580127533198,0.536150057163093
3.412770034506494,2097.181720456697,5454.7690990682395,0.5362577912683353
3.414663382076084,2099.4288115589748,5458.959417864286,0.5363654601440171
3.4165567752578494,2101.677076452223,5463.151083920941,0.5364730638848927
3.418450214042529,2103.9265151530967,5467.344097237555,0.5365806025826589
3.420343698420742,2106.177127678243,5471.5384578132325,0.536688076328867
3.422237228382991,2108.4289140442966,5475.734165646834,0.5367954840663168
3.4241308039241756,2110.6818742678397,5479.931220745876,0.5369028293324611
3.4260244250255565,2112.9360083655934,5484.129623090964,0.5370101087896815
3.4279180916817293,2115.1913163541167,5488.329372688986,0.5371173236564445
3.4298118038827576,2117.4477982500166,5492.530469537881,0.5372244740428509
3.431705561618516,2119.7054540698914,5496.732913635196,0.5373315600259327
3.433599364878813,2121.964283830328,5500.936704978343,0.537438581695326
3.435493213653353,2124.2242875479074,5505.1418435645055,0.5375455391447076
3.437387107931712,2126.485465239201,5509.348329390602,0.537652432466407
3.4392810477033393,2128.7478169207693,5513.556162453293,0.5377592617430378
3.441175032957611,2131.011342609174,5517.765342749078,0.5378660270696172
3.44306906368377,2133.2760423209606,5521.9758702741665,0.5379727285272471
3.4449631398709726,2135.5419160726665,5526.1877450246,0.5380793662560249
3.4468572615080753,2137.808963880828,5530.400966995804,0.5381859401921038
3.448751428584416,2140.0771857619616,5534.615536184148,0.5382924505629577
3.450645641088694,2142.346581732592,5538.831452584716,0.5383988974737334
3.4525398990094147,2144.617151809219,5543.048716192204,0.5385052809257904
3.4544342023353356,2146.888896008347,5547.26732700178,0.538611601034366
3.4563285510549897,2149.1618143464652,5551.487285008168,0.5387178578827918
3.4582229451568276,2151.4359068400586,5555.708590205903,0.5388240515696721
3.4601173846291475,2153.7111735056023,5559.93124258921,0.5389301821687326
3.4620118694602002,2155.987614359567,5564.155242152204,0.5390362497635716
3.4639063996381387,2158.2652294184068,5568.380588888789,0.5391422544521468
3.4658009751509744,2160.544018698581,5572.60728279259,0.5392481963061035
3.4676955959866755,2162.82398221653,5576.835323857107,0.5393540754149293
3.46959026213309,2165.1051199886897,5581.064712075607,0.5394598918588926
3.471484973577997,2167.38743203149,5585.295447441188,0.5395656457295568
3.473379730309041,2169.670918361354,5589.527529946694,0.5396713371011301
3.475274532313817,2171.955578994691,5593.760959584832,0.5397769663982448
3.4771693795784975,2174.2414139479256,5597.995736345476,0.5398825323679023
3.479064272094374,2176.5284232374024,5602.231860228659,0.5399880370534296
3.4809592098450035,2178.816606879564,5606.46933121903,0.5400934792858602
3.4828541928187318,2181.105964890776,5610.708149310741,0.5401988594190688
3.484749221002759,2183.396497287412,5614.948314495649,0.5403041775488195
3.4866442943841434,2185.6882040858363,5619.189826765314,0.5404094337516387
3.488539412949878,2187.981085302411,5623.432686111157,0.5405146281203316
3.490434576686823,2190.2751409534876,5627.67689252432,0.5406197607277015
3.492329785581785,2192.5703710554076,5631.922445995821,0.540724831650419
3.4942250396215058,2194.866775624507,5636.169346516536,0.5408298409768003
3.496120338792614,2197.164354677116,5640.417594077098,0.5409347887786946
3.498015683081685,2199.4631082295537,5644.667188668024,0.5410396777737431
3.4999110724649314,2201.7630362982536,5648.918130259154,0.5411444982485896
3.5018065069566613,2204.064138899193,5653.1704188962685,0.5412492634816009
3.5037019865196486,2206.366416048953,5657.424054522395,0.5413539661955725
3.5055975111452646,2208.669867763755,5661.67903713754,0.5414586076795067
3.5074930808200873,2210.9744940598807,5665.935366732156,0.5415631880564433
3.5093886955304443,2213.2802949536044,5670.193043296175,0.5416677074221962
3.5112843552625117,2215.5872704611907,5674.452066819223,0.5417721659417739
3.5131800600020555,2217.8954205988994,5678.712437290076,0.5418765635991418
3.515075809735131,2220.2047453829828,5682.974154698087,0.5419809005159407
3.5169716044475474,2222.5152448296853,5687.237219032094,0.5420851767716764
3.5188674441250285,2224.826918955247,5691.501630280763,0.5421893924407035
3.520763328753237,2227.1397677758964,5695.7673884326105,0.5422935475989216
3.52265925831777,2229.453791307856,5700.034493476005,0.542397642327215
3.5245552328041296,2231.768989567344,5704.302945399126,0.5425016766904843
3.5264512521977913,2234.085362570564,5708.5727441900735,0.5426056507742684
3.52834731648413,2236.402910333718,5712.843889836727,0.5427095646490727
3.530243425648458,2238.721632873,5717.116382326852,0.5428134183922821
3.5321395796760298,2241.0415302045967,5721.390221648046,0.5429172120768742
3.5340357785520244,2243.3626023446827,5725.665407787765,0.5430209457738228
3.535932022261577,2245.6848493094312,5729.941940733357,0.5431246195653692
3.5378283107897204,2248.008271115006,5734.21982047196,0.5432282335182087
3.5397246441214616,2250.332867777562,5738.49904699062,0.5433317877092209
3.5416210222417193,2252.65863931325,5742.779620276225,0.5434352824454394
3.5435174451344493,2254.985585738215,5747.061540313683,0.5435387168593454
3.545413912787207,2257.3137070685725,5751.344807095136,0.5436420924397537
3.547310425181966,2259.6430033204697,5755.629420601504,0.5437454083124335
3.5492069823043404,2261.973474510021,5759.915380820982,0.5438486647881207
3.5511035841389402,2264.3051206533332,5764.202687739757,0.5439518619360642
3.553000230670342,2266.637941766516,5768.491341343919,0.5440549998346511
3.5548969218830275,2268.971937865665,5772.781341619366,0.5441580785469804
3.5567936577614634,2271.3071089668715,5777.072688551937,0.5442610981524567


==> anc/Fig.8/M-R_m0=500.csv <==
R,M
14.166,0.07226928
13.728,0.07762718
13.342,0.08403528
13.006,0.09156044
12.72,0.1002801
12.476,0.11029
12.27,0.1216688
12.1,0.1345625
11.958,0.1491395
11.846,0.1656229
11.758,0.1842989
11.692,0.2055205
11.65,0.2305296
11.65,0.2622158
11.68,0.2977287
11.73,0.3372502
11.796,0.3811054
11.87,0.4295934
11.952,0.4829737
12.036,0.5414004
12.118,0.6049144
12.2,0.6734158
12.274,0.7466176
12.338,0.8240546
12.392,0.9050654
12.43,0.9888089
12.452,1.074266
12.456,1.160299
12.438,1.245647
12.398,1.329025
12.338,1.409144
12.254,1.484766
12.15,1.554765
12.022,1.618177
11.876,1.674199
11.712,1.722251
11.532,1.761952
11.336,1.793138
11.128,1.815842
10.91,1.830281
10.686,1.836818
10.456,1.835945
10.224,1.827833
9.996,1.812361
9.77,1.790427
9.556,1.762877
9.34,1.73007
9.124,1.693802
8.908,1.655675
8.696,1.616608
8.496,1.577195


==> anc/Fig.8/M-R_m0=600.csv <==
R,M
14.08,0.07320739
13.648,0.07879781
13.27,0.08546562
12.942,0.09328165
12.664,0.1023228
12.426,0.1126915
12.228,0.1244779
12.064,0.13783
11.93,0.1529376
11.822,0.1700408
11.738,0.1894446
11.678,0.2115345
11.646,0.2385022
11.654,0.2714576
11.692,0.3084447
11.75,0.3496573
11.82,0.3953163
11.898,0.4456064
11.98,0.5006558
12.062,0.5604773
12.142,0.624973
12.216,0.6938991
12.28,0.7668562
12.332,0.8432613
12.37,0.9223951
12.39,1.003368
12.392,1.085164
12.374,1.16668
12.336,1.246743
12.276,1.324176
12.194,1.397832
12.088,1.466634
11.964,1.529632
11.82,1.586019
11.658,1.635164
11.478,1.676619
11.284,1.710132
11.078,1.735629
10.86,1.753211
10.636,1.763139
10.404,1.765788
10.17,1.761406
9.94,1.749593
9.712,1.731015
9.494,1.706236
9.272,1.676114
9.048,1.642786
8.826,1.607483
8.61,1.570929
8.404,1.533635
8.21,1.496023


==> anc/Fig.8/M-R_m0=700.csv <==
R,M
13.974,0.07441097
13.552,0.0802943
13.184,0.0872924
12.868,0.09547371
12.596,0.1049227
12.368,0.1157464
12.178,0.1280457
12.022,0.1419862
11.894,0.1577716
11.794,0.1756729
11.718,0.1964832
11.682,0.2235043
11.688,0.2546257
11.722,0.2898537
11.778,0.3293336
11.85,0.3731935
11.93,0.4215592
12.014,0.4744916
12.098,0.5319671
12.178,0.5938452
12.252,0.659865
12.316,0.7296241
12.366,0.8025802
12.4,0.8780416
12.418,0.955194
12.416,1.033107
12.394,1.110768
12.35,1.18712
12.286,1.261077
12.198,1.3316
12.088,1.397692
11.96,1.458467
11.81,1.51316
11.644,1.561159
11.46,1.602007
11.262,1.635422
11.05,1.661289
10.83,1.679642
10.6,1.690671
10.366,1.694682
10.126,1.692038
9.89,1.682515
9.656,1.66632
9.432,1.644188
9.206,1.616585
8.978,1.585498
8.754,1.552102
8.536,1.517125
8.328,1.481119
8.13,1.444509
7.944,1.407724


==> anc/Fig.8/M-R_m0=800.csv <==
R,M
13.702,0.07800488
13.306,0.08474122
12.964,0.0926885
12.674,0.1019281
12.428,0.1125717
12.224,0.124715
12.056,0.1385277
11.92,0.1542123
11.812,0.172039
11.73,0.1923429
11.668,0.2148709
11.632,0.2420284
11.626,0.2740837
11.65,0.3110665
11.694,0.352979
11.754,0.3997578
11.824,0.4512556
11.896,0.5072194
11.966,0.5672938
12.026,0.6309987
12.078,0.6977426
12.112,0.7668157
12.13,0.8374205
12.128,0.9086754
12.104,0.9796508
12.058,1.049384
11.992,1.116931
11.9,1.181361
11.788,1.241821
11.656,1.297533
11.504,1.347834
11.332,1.392178
11.146,1.430156
10.944,1.461508
10.73,1.486096
10.504,1.503931
10.272,1.515141
10.032,1.519972
9.79,1.518759
9.546,1.511907
9.306,1.499462
9.07,1.481571
8.846,1.458956
8.624,1.43159
8.402,1.401168
8.184,1.368793
7.972,1.335155
7.77,1.300773
7.578,1.266061
7.398,1.231384
7.398,1.231384


==> anc/Fig.8/Tidal_m0=500.csv <==
M_solar,Lambda
0.3927267,419508.6
0.431833,270255.0
0.4740258,174730.3
0.5193911,113403.3
0.5679671,73896.62
0.6197362,48361.8
0.6746193,31808.47
0.7324627,21032.95
0.7930429,13992.49
0.8560568,9370.18
0.9211272,6320.09
0.9878045,4296.1
1.055573,2944.264
1.123864,2035.62
1.192066,1420.422
1.259538,1000.673
1.325631,712.0368
1.389695,511.8461
1.451113,371.9204
1.509294,273.1493
1.563706,202.7915
1.613886,152.2759
1.659434,115.6171
1.700042,88.79968
1.735479,68.97611
1.765602,54.19646
1.79035,43.07576
1.80974,34.63226
1.823862,28.1645
1.83287,23.16742
1.836975,19.27467
1.836436,16.22409
1.831378,13.83688
1.821615,12.0021
1.807387,10.5808
1.789284,9.470038
1.767672,8.645723
1.7426,8.013801
1.714871,7.480013
1.685476,7.019256
1.655073,6.622116
1.624093,6.287192
1.592837,6.012066


==> anc/Fig.8/Tidal_m0=600.csv <==
M_solar,Lambda
0.4074159,354512.5
0.4479432,228168.8
0.4914702,147583.4
0.5380112,95945.57
0.5875334,62705.78
0.6399494,41215.58
0.6951108,27253.79
0.7528064,18138.83
0.8127583,12156.74
0.8746214,8207.318
0.9379909,5584.853
1.002402,3831.545
1.06734,2651.242
1.132257,1851.384
1.196573,1304.895
1.259696,928.6244
1.321034,667.3546
1.380019,484.5648
1.436102,355.4503
1.488785,263.524
1.537621,197.4728
1.582224,149.572
1.62228,114.5265
1.657552,88.65728
1.687875,69.3908
1.713158,54.90533
1.733389,43.93365
1.748616,35.54514
1.758954,29.07765
1.76457,24.05471
1.76568,20.11989
1.762374,17.04884
1.754361,14.69697
1.741833,12.87637
1.725386,11.47507
1.70495,10.43107
1.681199,9.567878
1.655274,8.823662
1.627882,8.184201
1.599471,7.640487
1.570354,7.184833
1.540779,6.812283
1.510953,6.517254


==> anc/Fig.8/Tidal_m0=700.csv <==
M_solar,Lambda
0.4141337,342060.0
0.4553017,220171.7
0.4993453,142537.8
0.5462217,92833.49
0.595843,60839.49
0.6480704,40141.15
0.7027058,26667.38
0.7594968,17845.13
0.8181345,12034.36
0.878252,8180.633
0.9394315,5606.492
1.001217,3876.388
1.063108,2703.506
1.124585,1903.044
1.185111,1352.247
1.244147,970.1808
1.301161,702.8433
1.355649,514.2757
1.407135,380.1645
1.455187,283.8862
1.499425,214.1829
1.539533,163.3105
1.575249,125.8185
1.606386,97.9658
1.632819,77.0953
1.65449,61.31308
1.671406,49.2948
1.683631,40.05375
1.691286,32.90238
1.694536,27.31633
1.693585,22.93077
1.688395,19.5233
1.678792,16.89863
1.665139,14.84638
1.647789,13.30431
1.626755,12.08061
1.603165,11.04968
1.577769,10.17127
1.551049,9.42998
1.523349,8.81043
1.494942,8.30033
1.466063,7.891299
1.43692,7.573642
1.407711,7.339725


==> anc/Fig.8/Tidal_m0=800.csv <==
M_solar,Lambda
0.4226685,284840.3
0.4648841,181905.3
0.5098679,117083.9
0.5574278,75981.23
0.6073289,49743.68
0.6592907,32869.53
0.712983,21924.27
0.7680366,14765.44
0.8240449,10042.41
0.8805688,6897.58
0.9371501,4785.845
0.9933129,3354.502
1.048573,2374.82
1.102459,1698.873
1.1545,1227.584
1.204259,896.2096
1.251322,661.0235
1.295317,492.6103
1.33591,370.8232
1.372825,282.0625
1.405831,216.764
1.434754,168.2805
1.459478,131.9931
1.479938,104.602
1.496128,83.74033
1.508092,67.74409
1.515916,55.37108
1.519736,45.72717
1.519721,38.15516
1.516078,32.17364
1.508956,27.44549
1.498272,23.77497
1.484169,20.90161
1.467148,18.68952
1.446903,17.01958
1.424165,15.62781
1.399724,14.44515
1.374083,13.44678
1.347591,12.61061
1.320522,11.92029
1.293101,11.36332
1.265526,10.92781
1.237977,10.611
1.210613,10.4019


==> anc/Fig.9/Gamma_th_m700_2026-06-22_15_05_47.txt <==
n_B/n0,T10,T20,T50,T100
6.369426751592357e-5,1.3621546327047005,1.314572087888179,1.2954224217359396,1.3138212863116117
0.00013038088317017911,1.3871720334886017,1.3184395849629205,1.2955970013873612,1.3139210187813632
0.00019706749882443468,1.4073445242814522,1.3222080783335846,1.2957712776763017,1.3140160069153137
0.0002637541144786902,1.4237940623901655,1.3258804641376771,1.2959452678870131,1.3141063419337011
0.00033044073013294574,1.437389516214083,1.3294593046197771,1.2961189826687975,1.3141921507316197
0.0003971273457872013,1.4487826222605,1.3329470286321305,1.2962924295624145,1.314273590877292
0.0004638139614414568,1.458457766133243,1.3363459945576859,1.296465614359229,1.3143508447649643
0.0005305005770957124,1.4667757753254265,1.339658521063066,1.2966385417243798,1.3144241134661674
0.0005971871927499679,1.474007631565732,1.342886895870152,1.2968112155473777,1.3144936106796266
0.0006638738084042235,1.4803590465843708,1.3460333785165728,1.2969836391313203,1.3145595571346802
0.000730560424058479,1.4859880653942508,1.3491002008479795,1.2971558153449316,1.3146221756488026
0.0007972470397127347,1.4910176130712887,1.3520895669874036,1.2973277467518731,1.3146816869771774
0.0008639336553669901,1.4955444515267775,1.3550036494890723,1.2974994356261795,1.3147383064857099
0.0009306202710212457,1.4996456200809967,1.3578445851624823,1.2976708840285478,1.3147922416162847
0.0009973068866755011,1.503383133512235,1.360614475298739,1.2978420938323387,1.3148436900773584
0.0010639935023297566,1.5068074135310618,1.3633153808953817,1.2980130667840144,1.3148928386598189
0.0011306801179840123,1.509959860455117,1.3659493213467013,1.2981838044568237,1.3149398625723063
0.0011973667336382678,1.5128747637236937,1.3685182726518,1.2983543083540137,1.3149849251944177
0.0012640533492925235,1.5155807600502689,1.3710241657252207,1.2985245798529708,1.3150281781394708
0.0013307399649467792,1.5181019479567368,1.3734688852994135,1.298694620268842,1.315069761566555
0.0013974265806010345,1.520458768519962,1.3758542682799422,1.2988644308161374,1.3151098046464864
0.00146411319625529,1.5226686555667994,1.3781821045495093,1.299034012667766,1.3151484261381923
0.0015307998119095457,1.5247465839688126,1.3804541357428732,1.2992033669295724,1.3151857350332095
0.0015974864275638012,1.5267054885471139,1.3826720541116058,1.2993724946400649,1.3152218312244845
0.0016641730432180564,1.528556604719705,1.384837504824179,1.2995413968166742,1.3152568061856655
0.0017308596588723124,1.5303097424224341,1.3869520846015657,1.299710074415508,1.315290743629245
0.0017975462745265678,1.5319735015806624,1.3890173417051956,1.2998785283387586,1.3153237201485832
0.001864232890180823,1.5335554669591198,1.3910347797868674,1.3000467594981542,1.3153558058232717
0.001930919505835079,1.5350623410400623,1.3930058526495346,1.3002147687184225,1.3153870647774206
0.0019976061214893345,1.5365000852079513,1.39493197128315,1.3003825568285414,1.3154175557160552
0.0020642927371435898,1.5378740146316507,1.3968145016393994,1.3005501246239857,1.315447332405405
0.002130979352797846,1.539188883544444,1.398654764756945,1.3007174728615623,1.3154764441193527
0.0021976659684521008,1.5404489602355864,1.4004540388829172,1.3008846022757372,1.3155049360472075
0.0022643525841063565,1.541658093128191,1.4022135625158387,1.3010515136141,1.3155328496690588
0.002331039199760612,1.5428197576804519,1.4039345303587432,1.301218207534992,1.3155602230861658
0.0023977258154148674,1.5439371008389386,1.405618100639276,1.3013846847555026,1.3155870913365297
0.002464412431069123,1.5450129825879666,1.4072653905899415,1.301550945916119,1.3156134866644535
0.002531099046723379,1.5460500087912759,1.4088774819725,1.301716991671942,1.3156394387788062
0.0025977856623776345,1.5470505558989585,1.410455417652443,1.301882822617166,1.3156649750729779
0.00266447227803189,1.548016804104402,1.412000208631758,1.3020484394055,1.315690120839378
0.0027311588936861455,1.5489507471680826,1.4135128296543482,1.3022138426168826,1.3157148994486143
0.0027978455093404008,1.5498542233297385,1.4149942227190129,1.3023790328311422,1.3157393325204372
0.0028645321249946565,1.5507289204337757,1.416445298394443,1.3025440106367234,1.315763440074432
0.0029312187406489126,1.5515763976650407,1.41786693557169,1.3027087765662964,1.315787240668266
0.002997905356303168,1.5523980986881987,1.4192599847426222,1.3028733369663534,1.3158107515242168
0.003064591971957423,1.5531953569919832,1.4206252665120418,1.3030376866878197,1.3158339886368045
0.003131278587611679,1.5539694115063716,1.4219635734308882,1.3032018145231545,1.3158569668794375
0.0031979652032659337,1.5547214117526806,1.4232756716743622,1.3033657325596608,1.315879700096505
0.0032646518189201894,1.5554524329664376,1.424562301662574,1.3035294472228713,1.3159022011854
0.0033313384345744455,1.5561634707957657,1.425824179037286,1.3036929531794328,1.3159244821741554
0.003398025050228701,1.5568554595079254,1.427061994596761,1.3038562509180545,1.3159465542912923
0.0034647116658829565,1.5575292637332403,1.428276415532857,1.3040193409058114,1.3159684280259487
0.003531398281537212,1.558185703779517,1.4294680876288313,1.3041822236313843,1.3159901131906504
0.0035980848971914675,1.5588255441384633,1.430637635388455,1.304344899567202,1.31601161897001
0.0036647715128457227,1.559449498809081,1.431785660985079,1.3045073691566202,1.3160329539678224
0.003731458128499979,1.560058241683142,1.4329127477299661,1.3046696328901615,1.3160541262539873
0.003798144744154234,1.560652405056228,1.434019459227991,1.304831691176665,1.3160751434010973
0.00386483135980849,1.5612325858979257,1.4351063398494766,1.3049935444895644,1.3160960125225512
0.003931517975462745,1.5617993470566511,1.4361739174848864,1.3051551932589598,1.3161167403069078
0.003998204591117001,1.562353217811891,1.4372227012209673,1.3053166379130872,1.3161373330464652
0.004064891206771256,1.5628946964526267,1.4382531839473223,1.3054778788690424,1.3161577966657596
0.004131577822425512,1.5634242582974371,1.4392658429636738,1.305638916553696,1.3161781367488463
0.004198264438079768,1.5639423524527833,1.4402611399258705,1.3057997514006634,1.3161983585624069
0.004264951053734024,1.564449397692513,1.4412395210109994,1.3059603837855267,1.3162184670744652
0.0043316376693882785,1.5649458021582974,1.4422014185842664,1.3061208141475833,1.316238466980103
0.004398324285042534,1.5654319428117298,1.4431472509914318,1.3062810428692615,1.3162583627159279
0.00446501090069679,1.5659081845438063,1.444077423211956,1.3064410703546532,1.316278158477956
0.004531697516351046,1.566374868925446,1.4449923278988248,1.3066008970067648,1.3162978582377929
0.004598384132005301,1.566832324593236,1.4458923446836094,1.3067605232008794,1.3163174657570662
0.004665070747659557,1.5672808614394078,1.4467778406422014,1.30691994932413,1.316336984594105
0.004731757363313812,1.5677207782545455,1.447649173260718,1.3070791757514746,1.3163564181424425
0.0047984439789680675,1.5681523555266135,1.448506687281919,1.307238202879949,1.3163757695964966
0.004865130594622322,1.5685758653937707,1.4493507179378378,1.3073970310869785,1.3163950420186297
0.004931817210276578,1.5689915612915561,1.4501815884131917,1.3075556607176817,1.3164142382946278
0.004998503825930834,1.5693996904237544,1.450999613899144,1.3077140921503088,1.3164333611764414
0.00506519044158509,1.5698004884998635,1.4518050988562998,1.3078723257666423,1.3164524132825721
0.005131877057239345,1.5701941793439076,1.4525983389205357,1.3080303618989324,1.3164713971032955
0.0051985636728936,1.57058097540197,1.4533796205412737,1.308188200915506,1.3164903150111966
0.005265250288547856,1.5709610853806624,1.454149221790854,1.3083458431777584,1.316509169267037
0.005331936904202111,1.571334705259896,1.454907412576691,1.3085032890514519,1.3165279620271477
0.005398623519856367,1.5717020245393192,1.4556544543547443,1.308660538869767,1.3165466953462015
0.005465310135510623,1.5720632191962554,1.4563906013860795,1.3088175929707626,1.3165653711852967
0.0055319967511648785,1.5724184704724857,1.457116099659916,1.308974451723275,1.3165839914194764
0.005598683366819133,1.572767939765349,1.4578311892974019,1.3091311154554435,1.316602557838022
0.005665369982473389,1.5731117876784733,1.4585361017901621,1.309287584492909,1.3166210721497191
0.005732056598127644,1.5734501688804836,1.4592310631127337,1.3094438591984614,1.3166395359918739
0.005798743213781901,1.5737832290872882,1.459916292512474,1.309599939889579,1.3166579509282368
0.005865429829436157,1.5741111147072293,1.46059200305489,1.3097558269175769,1.3166763184571404
0.005932116445090412,1.5744339596065977,1.461258400977813,1.3099115205989018,1.3166946400126758
0.005998803060744668,1.5747518942613032,1.461915687762096,1.3100670212585404,1.3167129169676133
0.006065489676398922,1.5750650480074728,1.4625640590328783,1.3102223292379658,1.3167311506396846
0.006132176292053178,1.5753735416728083,1.4632037039778285,1.310377444842174,1.3167493422907612
0.006198862907707434,1.5756774925363257,1.463834807585416,1.3105323684087855,1.3167674931319744
0.00626554952336169,1.5759770145998884,1.4644575493001817,1.3106871002447154,1.3167856043239103
0.0063322361390159435,1.5762722184596036,1.465072103674917,1.3108416406881185,1.3168036769845854
0.0063989227546702,1.5765632079038452,1.4656786405178253,1.3109959900315777,1.316821712182862
0.006465609370324455,1.5768500858706216,1.4662773251525254,1.3111501486107713,1.3168397109494394
0.006532295985978711,1.5771329508969392,1.4668683179666369,1.3113041167317574,1.316857674272886
0.006598982601632967,1.5774118975258609,1.4674517754658662,1.3114578946938604,1.3168756031039726
0.006665669217287224,1.5776870184440765,1.4680278500143584,1.3116114828211767,1.3168934983577882
0.006732355832941479,1.577958402329932,1.4685966899933636,1.3117648814189053,1.3169113609150958
0.006799042448595734,1.578226136707848,1.4691584391003483,1.3119180907958083,1.31692919162205
0.006865729064249989,1.5784903010992273,1.4697132381294562,1.3120711112472927,1.316946991294752
0.006932415679904246,1.5787509779733027,1.470261224173334,1.3122239430784615,1.316964760719098
0.0069991022955585005,1.5790082451053955,1.4708025295327836,1.3123765865945003,1.316982500650591
0.007065788911212757,1.5792621780641936,1.4713372848443766,1.3125290420896487,1.3170002118206974
0.007132475526867012,1.579512851780093,1.4718656166342587,1.31268130988746,1.31701789493236
0.007199162142521267,1.5797603343780247,1.472387647689795,1.312833390262388,1.3170355506638198
0.007265848758175522,1.5800046958006924,1.4729034982448563,1.3129852835117366,1.317053179669542
0.007332535373829779,1.5802460009907333,1.4734132853158284,1.3131369899331837,1.31707078258097
0.007399221989484034,1.5804843161499962,1.4739171230303327,1.3132885098185798,1.3170883600086412
0.0074659086051382904,1.5807197046411505,1.4744151230366844,1.3134398434767172,1.3171059125405173
0.007532595220792545,1.5809522240751712,1.474907393170661,1.3135909911685757,1.317123440746308
0.007599281836446801,1.5811819358380457,1.4753940397007346,1.3137419531941341,1.3171409451740623
0.007665968452101056,1.581408897001603,1.47587516562215,1.313892729863269,1.317158426356766
0.007732655067755312,1.5816331619864066,1.4763508717687737,1.3140433214361729,1.3171758848069322
0.007799341683409567,1.5818547869008062,1.476821256422025,1.314193728221556,1.3171933210211482
0.007866028299063823,1.5820738225320383,1.4772864151768785,1.3143439504862824,1.317210735480393
0.007932714914718078,1.5822903198850247,1.4777464421764595,1.3144939885246725,1.3172281286490566
0.007999401530372333,1.5825043288795588,1.4782014282141045,1.3146438426121188,1.3172455009762296
0.008066088146026587,1.5827158979027978,1.4786514625334526,1.3147935130342492,1.3172628528987054
0.008132774761680844,1.582925074531653,1.4790966324072388,1.3149430000764357,1.3172801848370295
0.0081994613773351,1.5831319020545909,1.4795370227859865,1.3150923040096911,1.3172974972003308
0.008266147992989355,1.583336426423295,1.4799727163930225,1.3152414251253919,1.3173147903837816
0.008332834608643612,1.583538690891193,1.4804037943355337,1.3153903636856978,1.3173320647709692
0.008399521224297867,1.5837387374685734,1.4808303362093316,1.3155391199658504,1.3173493207336817
0.008466207839952123,1.5839366062202533,1.4812524189920606,1.3156876942530493,1.3173665586323284
0.008532894455606378,1.5841323385389772,1.4816701187248182,1.3158360868320351,1.31738377881634
0.008599581071260633,1.5843259713265807,1.482083508642537,1.3159842979479592,1.3174009816238168
0.00866626768691489,1.584517543821864,1.482492661705424,1.3161323279007546,1.3174181673849619
0.008732954302569144,1.584707091315719,1.4828976475371274,1.3162801769362071,1.3174353364178586
0.0087996409182234,1.5848946529176557,1.4832985364067144,1.3164278453549865,1.3174524890328967
0.008866327533877656,1.5850802598365272,1.4836953947265945,1.3165753334045638,1.3174696255302545
0.00893301414953191,1.5852639491682539,1.4840882888400304,1.3167226413590627,1.3174867462022344
0.008999700765186167,1.585445751791993,1.4844772830828292,1.316869769484903,1.317503851332389
0.009066387380840422,1.5856257019331796,1.4848624409333828,1.3170167180680319,1.3175209411964304
0.009133073996494679,1.5858038310859295,1.4852438233891416,1.317163487346615,1.31753801606154
0.009199760612148934,1.5859801697985996,1.4856214918810795,1.3173100776218862,1.3175550761890105
0.00926644722780319,1.5861547473974982,1.4859955045947544,1.3174564891150824,1.3175721218307546
0.009333133843457445,1.5863275943078494,1.486365919596172,1.3176027221300448,1.3175891532330453
0.0093998204591117,1.5864987401575765,1.4867327936409231,1.3177487769096445,1.3176061706350997
0.009466507074765956,1.5866682111086714,1.4870961815390333,1.3178946537190033,1.31762317426896
0.009533193690420211,1.5868360361722096,1.4874561383505933,1.318040352838033,1.3176401643617832
0.009599880306074466,1.5870022403878266,1.4878127162084698,1.3181858744916513,1.3176571411328208
0.009666566921728723,1.5871668520857876,1.4881659676809482,1.3183312189794096,1.3176741047973828
0.009733253537382977,1.5873298950236197,1.4885159433898743,1.3184763865391118,1.3176910555636632
0.009799940153037234,1.5874913954045082,1.4888626929682736,1.3186213774377,1.3177079936341243
0.009866626768691489,1.5876513767894507,1.4892062656320069,1.318766191921867,1.3177249192073635
0.009933313384345745,1.5878098634620887,1.489546708548216,1.3189108302653545,1.3177418324746133
0.01,1.5879668789799615,1.4898840692128674,1.3190552927177448,1.317758733625481
0.01,1.5879668792005468,1.489884069244737,1.3190552927175887,1.3177587336261094
0.03224165341812401,1.6094941409281105,1.5371132334292144,1.358811072088938,1.323084515165292
0.05448330683624802,1.6153642070595198,1.5514664565298144,1.3861293702082722,1.3280685543584414
0.076724960254372,1.6177163381522885,1.558661195738501,1.405608039815852,1.3327804263088803
0.09896661367249603,1.6185041645518914,1.5627877400681416,1.420006783631106,1.33724028819565
0.12120826709062002,1.6183904017895439,1.5652233486434834,1.4309861020589523,1.34146317468419
0.14344992050874403,1.6176774959701246,1.566587490675036,1.4395739652787294,1.345462278060043
0.16569157392686804,1.6165289125244122,1.5672074207244078,1.44642985248058,1.3492495863240712
0.18793322734499207,1.6150432609895358,1.5672747783600975,1.4519919580306913,1.3528360790707046
0.21017488076311605,1.6132846869249209,1.5669100811444858,1.4565609087493925,1.3562318223804881
0.23241653418124003,1.6112971428377718,1.566193164840365,1.4603488743180015,1.3594460388948435
0.2546581875993641,1.6091117685917427,1.565179052640782,1.4635093560382844,1.3624871732244006
0.27689984101748805,1.6067509877651083,1.563906887045079,1.4661558534875174,1.3653629580941782
0.29914149443561205,1.6042308970164805,1.5624052746494308,1.4683739228047223,1.368080482099378
0.32138314785373606,1.6015627029933353,1.5606956484788181,1.470229186546552,1.3706462584281576
0.3436248012718601,1.5987535933177321,1.5587944720179978,1.4717727903478246,1.3730662933505422
0.36586645468998413,1.5958072533701593,1.5567147326055393,1.4730452053160348,1.3753461531126272
0.38810810810810814,1.5927241524197822,1.5544669794770392,1.4740789309919857,1.3774910278786658
0.41034976152623215,1.5895016752803175,1.5520600581133008,1.4749004500329763,1.3795057914806037
0.43259141494435605,1.5861341551248902,1.5495016346509374,1.4755316623736259,1.3813950559211716
0.45483306836248005,1.5826128440159968,1.5467985708124479,1.475990949449835,1.3831632198172052
0.47707472178060417,1.5789258651798543,1.5439571895557358,1.4762939710817065,1.3848145102424883
0.4993163751987282,1.5750581743634318,1.5409834595511054,1.4764542656051813,1.3863530177238803
0.5215580286168521,1.5709915691058196,1.537883118844905,1.4764837034602407,1.387782724410671
0.5437996820349761,1.5667047786459556,1.5346617529449629,1.4763928304445166,1.3891075256957133
0.5660413354531002,1.5621736670409636,1.531324839152335,1.476191127370422,1.3903312457766102
0.5882829888712241,1.55737157589596,1.5278777662997938,1.4758872060161534,1.3914576478020177
0.6105246422893481,1.552269823954594,1.5243258373052637,1.4754889567402216,1.3924904393632673
0.632766295707472,1.546838366492453,1.5206742602988403,1.4750036593459783,1.3934332741354385
0.6550079491255961,1.541046598610103,1.5169281327934279,1.4744380662547685,1.3942897504859564
0.6772496025437202,1.5348642663342502,1.5130924223638658,1.4737984650177542,1.3950634078318456
0.6994912559618442,1.5282624288681186,1.5091719464285451,1.4730907255384655,1.395757721460579
0.7217329093799683,1.5212144014171558,1.5051713529136004,1.4723203361997323,1.39637609645048
0.7439745627980922,1.5136966012013369,1.501095102820126,1.471492432039236,1.3969218612192495
0.7662162162162163,1.5056892247415121,1.4969474558709353,1.4706118173621745,1.3973982611390103
0.7884578696343402,1.4971767012424757,1.4927324593240359,1.4696829845565913,1.3978084525499448
0.8106995230524642,1.4881478911591406,1.4884539394807725,1.468710130364342,1.39815549741522
0.8329411764705882,1.478596028293758,1.4841154971801283,1.4676971705302195,1.3984423587826793
0.8551828298887122,1.4685184311822994,1.4797205055001794,1.4666477534251787,1.3986718971468446
0.8774244833068363,1.4599998429477827,1.4758546878845482,1.4656863951340886,1.3988747901058507
0.8996661367249602,1.4553399712685173,1.473158253354014,1.4649478555681033,1.3990848066961188
0.9219077901430843,1.4523677782730633,1.471020502306684,1.4643065629353398,1.3992755900558373
0.9441494435612082,1.450473175678654,1.4692685225393607,1.4637281881291344,1.3994413358531952
0.9663910969793323,1.449343670851065,1.46781260935728,1.46319567187621,1.3995800186254497
0.9886327503974562,1.4487839788861292,1.4665956209642441,1.4626986499869585,1.399691016518577
1.0108744038155804,1.4486601566984496,1.4655773344571106,1.4622301856546196,1.3997743859457383
1.0331160572337041,1.4488752300301537,1.4647276661300694,1.4617853558118052,1.3998305514044251
1.0553577106518284,1.4493564790948374,1.4640231704646771,1.4613605225286481,1.3998601479835036
1.0775993640699522,1.45004801144973,1.463445020424518,1.4609529151774203,1.3998639324916833
1.0998410174880764,1.4509060735781167,1.4629777487353364,1.460560371952533,1.3998427296720617
1.1220826709062004,1.4518959213411964,1.4626084173545624,1.4601811711125112,1.39979739806046
1.1443243243243242,1.4529896432433722,1.4623260447437874,1.4598139162083519,1.399728807612167
1.1665659777424482,1.454164598745493,1.4621211968760561,1.459457455529812,1.3996378247489953
1.1888076311605722,1.4554022706282161,1.4619856866218353,1.4591108241398119,1.3995253022764667
1.2110492845786964,1.4566874056775554,1.4619123475180744,1.4587732013282655,1.399392072599765
1.2332909379968204,1.4580073613343993,1.4618948599830552,1.4584438788706566,1.3992389432282355
1.2555325914149442,1.4593516025829878,1.461927615500784,1.4581222370410392,1.399066693896748
1.2777742448330682,1.4607113117316355,1.4620056088500446,1.4578077262807125,1.3988760748457507
1.3000158982511925,1.462079073893236,1.4621243514162814,1.457499853116279,1.398667805937831
1.3222575516693162,1.463448646604404,1.4622798006512574,1.4571981689890285,1.398442576381254
1.3444992050874403,1.4648147513694654,1.462468302033042,1.4569022619671665,1.3982010448951863
1.3667408585055643,1.4661729230645193,1.4626865408447058,1.4566117498142135,1.3979438401920092
1.3889825119236883,1.467519382034862,1.462931501772248,1.456326274723944,1.397671561686657
1.4112241653418125,1.4688509293025185,1.4632004347588006,1.4560454991099172,1.3973847803653767
1.4334658187599365,1.4701648612303269,1.4634908259497705,1.4557691022668897,1.39708403976016
1.4557074721780605,1.4714588990642268,1.4638003727678701,1.4554967777086767,1.3967698569923876
1.4779491255961843,1.4727311292630247,1.4641269624332112,1.4552282310522757,1.396442723854821
1.5001907790143085,1.4739799538323417,1.4644686533056306,1.454963178320816,1.3961031079096122
1.5224324324324323,1.4752040491631835,1.4648236586310033,1.4547013445917665,1.3957514511297688
1.5446740858505563,1.4764023299369928,1.4651903322363675,1.454442462911993,1.395388183264896
1.5669157392686803,1.4775739188265733,1.4655671559743726,1.4541862734275761,1.3950136983418904
1.5891573926868043,1.4787181204603481,1.4659527285458382,1.4539325226874689,1.394628380260196
1.6113990461049283,1.4798343988339635,1.4663457556389825,1.453680963081351,1.3942325915107925
1.6336406995230524,1.4809223577562824,1.4667450410490241,1.4534313523891371,1.3938266765952079
1.6558823529411761,1.4819817238974617,1.4671494787614612,1.4531834534156214,1.3934109629501
1.6781240063593004,1.4830123316508317,1.46755804581854,1.452937033694049,1.3929857618310963
1.7003656597774244,1.4840141102799556,1.4679697958930733,1.4526918652479628,1.3925513691599367
1.7226073131955486,1.484987072224939,1.4683838534580131,1.452447724391409,1.3921080663175633
1.7448489666136726,1.4859313029389332,1.4687994085049563,1.452204391568285,1.3916561209269522
1.7670906200317964,1.4868469518325678,1.4692157117330673,1.4519616512161433,1.3911957875607763
1.7893322734499204,1.4877342242441,1.4696320701530723,1.4517192916505623,1.3907273084449896
1.8115739268680442,1.4885933742688076,1.470047843079351,1.4514771049678972,1.3902509141027741
1.8338155802861684,1.489424698388644,1.4704624384724738,1.4512348869592702,1.389766823982083
1.8560572337042924,1.490228529785981,1.4708753094004914,1.450992437034007,1.3892752470138707
1.8782988871224167,1.4910052332244457,1.4712859512401815,1.4507495581505214,1.3887763822042614
1.9005405405405407,1.4917552005230783,1.4716938984920303,1.450506056753352,1.3882704191318556
1.922782193958665,1.4924788464548033,1.4720987222802984,1.4502617427119096,1.3877575384479686
1.9450238473767885,1.4931766051187525,1.4725000279337557,1.4500164292640354,1.387237912340422
1.9672655007949127,1.4938489265883932,1.472897452392652,1.4497699329597744,1.386711704980245
1.9895071542130365,1.4944962741212113,1.4732906627294697,1.4495220736076662,1.3861790729485977
2.0117488076311605,1.4951191212351698,1.473679353556368,1.449272674219416,1.3856401656006603
2.0339904610492847,1.4957179502912872,1.4740632455192713,1.4490215609584989,1.3850951254537527
2.0562321144674085,1.496293248675123,1.4744420835285243,1.4487685630837157,1.3845440885460563
2.0784737678855327,1.4968455085612866,1.4748156351777353,1.4485135128968314,1.3839871847577019
2.1007154213036565,1.4973752244917173,1.475183689269464,1.4482562456883024,1.3834245381267003
2.1229570747217807,1.4978828919738343,1.4755460544256214,1.4479965996821402,1.3828562671440563
2.145198728139904,1.4983690061993549,1.4759025578042007,1.4477344159805219,1.3822824850283337
2.1674403815580283,1.4988340608567572,1.4762530438842232,1.4474695382642864,1.3817033000108028
2.1896820349761525,1.4992785470872638,1.476597373341195,1.4472018139622413,1.3811188155528804
2.2119236883942763,1.499702952562473,1.4769354219783488,1.446931091742623,1.3805291306031768
2.2341653418124006,1.5001077608541702,1.4772670797417864,1.4466572239104578,1.3799343398153634
2.2564069952305243,1.5004934498602034,1.4775922497834804,1.4463800651239942,1.3793345337588694
2.278648648648649,1.500860493066453,1.4779108475846687,1.4460994725830774,1.3787297991181051
2.300890302066773,1.5012093568418527,1.4782228001385005,1.445815305974007,1.378120218880992
2.3231319554848966,1.5015405013658794,1.4785280451714717,1.4455274274116183,1.3775058725195417
2.3453736089030204,1.501854379767813,1.4788265304211496,1.4452357013845303,1.3768868361553845
2.3676152623211446,1.5021514378663654,1.4791182129558664,1.4449399946978803,1.3762631827221183
2.389856915739269,1.50243211389026,1.4794030585224283,1.4446401764191208,1.3756349821168719
2.4120985691573926,1.5026968382287067,1.479681040949199,1.4443361178212926,1.3750023013412656
2.434340222575517,1.5029460332765439,1.4799521415338326,1.4440276923293152,1.3743652046414438
2.4565818759936406,1.5031801132666838,1.4802163487116897,1.4437147754655604,1.373723753634139
2.478823529411765,1.5033994841798741,1.4804736571342174,1.4433972447959773,1.373078007429806
2.501065182829888,1.503604543643178,1.4807240676086562,1.443074979876735,1.3724280227481773
2.5233068362480124,1.5037956809072985,1.4809675864401162,1.4427478622025167,1.3717738540285187
2.5455484896661367,1.5039732768134169,1.4812042250506423,1.44241577515445,1.3711155535337658
2.5677901430842605,1.5041377037869992,1.4814339995721322,1.4420786039490627,1.3704531714495007
2.5900317965023847,1.5042893258728252,1.4816569304790241,1.4417362355881935,1.3697867559780652
2.6122734499205085,1.5044284987687877,1.481873042218578,1.4413885588099484,1.369116353427599
2.6345151033386327,1.50455556988297,1.4820823628825808,1.4410354640396768,1.368442008297119
2.656756756756757,1.5046708783956946,1.4822849238841047,1.4406768433424186,1.3677637633566646
2.678998410174881,1.5047747553622788,1.4824807596557537,1.4403125903761806,1.367081659724239
2.7012400635930045,1.5048675244883745,1.4826699073657421,1.4399426003458042,1.3663957369382438
2.7234817170111283,1.5049494986918224,1.4828524066486601,1.4395667699581907,1.3657060330270254
2.7457233704292525,1.5050209873510907,1.4830282993466692,1.439184997377629,1.365012584574358
2.7679650238473767,1.5050822892655602,1.4831976292676703,1.4387971821829002,1.3643154267822228
2.790206677265501,1.5051336963656499,1.4833604419601183,1.4384032253245946,1.3636145935305224
2.8124483306836248,1.5051754931224628,1.4835167844888104,1.4380030290838945,1.3629101174335927
2.834689984101749,1.5052079566828813,1.4836667052324124,1.4375964970317683,1.3622020298943052
2.856931637519873,1.5052313570033058,1.4838102536864524,1.4371835339895607,1.3614903611556035
2.879173290937997,1.5052459569947039,1.4839474802768127,1.4367640459895463,1.360775140349443
2.901414944356121,1.5052520126582147,1.4840784361811454,1.4363379402379626,1.360056395544547
2.9236565977742446,1.505249773231216,1.48420317316203,1.4359051250768562,1.3593341537856511
2.945898251192369,1.5052394813348853,1.4843217434062443,1.4354655099490814,1.3586084411465986
2.9681399046104926,1.505221373104836,1.4844341993696153,1.4350190053616874,1.357879282760095
2.990381558028617,1.5051956783581266,1.4845405936327183,1.4345655228528416,1.3571467028617643
3.0126232114467406,1.5051626207185527,1.4846409787613277,1.4341049749569865,1.3564107248259276
3.034864864864865,1.5051224177716604,1.484735407172561,1.4336372751729598,1.355671371200705
3.0571065182829886,1.5050752811923358,1.4848239310048734,1.4331623379309462,1.3549286637415527
3.079348171701113,1.5050214169119958,1.4849066019832784,1.4326800785623293,1.3541826234434522
3.1015898251192366,1.504961025224787,1.4849834713679346,1.4321904132689158,1.3534332705714307
3.1238314785373604,1.5048943009635987,1.485054589751683,1.4316932590925622,1.35268062468987
3.1460731319554847,1.5048214336081485,1.4851200069575448,1.431188533887356,1.3519247046903653
3.168314785373609,1.5047426074285346,1.48517977282478,1.4306761562907517,1.3511655288186444
3.1905564387917327,1.504658001623336,1.4852339329964257,1.430156045696294,1.350403114699889
3.212798092209857,1.5045677904506123,1.4852825369260534,1.4296281222270337,1.3496374793633041
3.2350397456279807,1.5044721433401491,1.4853256296934976,1.4290923067088142,1.3488686392654787
3.257281399046105,1.5043712250413812,1.4853632557728174,1.4285485206459412,1.3480966103126955
3.279523052464229,1.5042651957364512,1.4853954588730431,1.4279966861958675,1.3473214078824447
3.3017647058823525,1.504154211153078,1.4854222809436137,1.4274367261444474,1.3465430468437305
3.3240063593004767,1.504038422706659,1.4854437620415468,1.4268685638838283,1.345761541576884
3.3462480127186005,1.5039179775890823,1.4854599412252858,1.4262921233885355,1.3449769059922743
3.368489666136725,1.5037930189213713,1.485470855706865,1.4257073291938576,1.3441891535483532
3.390731319554849,1.5036636857575048,1.4854765409615283,1.4251141063734298,1.3433982972687222
3.412972972972973,1.5035301133931611,1.4854770306480463,1.424512380518873,1.3426043497590436
3.4352146263910965,1.503392433271347,1.485472356530763,1.4239020777188074,1.341807323222688
3.457456279809221,1.50325077318678,1.4854625484031452,1.423283124538785,1.3410072294758897
3.4796979332273454,1.5031052573668358,1.4854476340120175,1.422655448002167,1.3402040799624557
3.501939586645469,1.502956006570832,1.485427638984679,1.4220189755704524,1.33939788576776
3.5241812400635926,1.5028031381778,1.4854025867282814,1.421373635125251,1.3385886576321901
3.546422893481717,1.5026467662847856,1.4853724984089902,1.420719354949641,1.3377764059640105
3.568664546899841,1.5024870018052354,1.4853373928244145,1.420056063711658,1.3369611408519455
3.5909062003179653,1.5023239525381964,1.48529728635039,1.4193836904455468,1.3361428720768527
3.6131478537360886,1.502157723273948,1.4852521928669364,1.4187021645366613,1.3353216091234907
3.6353895071542124,1.5019884158603107,1.4852021236777684,1.4180114157038597,1.3344973611912432
3.657631160572337,1.5018161292937058,1.4851470874383503,1.4173113739842467,1.3336701372049302
3.679872813990461,1.5016409597890703,1.485087090076465,1.4166019697172996,1.3328399458249645
3.702114467408585,1.5014630008650638,1.485022134719248,1.4158831335300546,1.3320067954571875
3.724356120826709,1.5012823434081841,1.4849522216120217,1.415154796322085,1.3311706942622505
3.746597774244833,1.5010990757480918,1.484877348041997,1.4144168892510443,1.3303316501648639
3.7688394276629573,1.500913283724814,1.4847975082585743,1.4136693437188366,1.3294896708625332
3.7910810810810815,1.5007250507564565,1.4847126933922465,1.412912091357291,1.3286447638339332
3.813322734499205,1.5005344579051432,1.484622891377028,1.4121450640155777,1.327796936347339
3.835564387917329,1.5003415839284737,1.484528086862141,1.411368193746008,1.3269461954682638
3.857806041335453,1.5001465056551373,1.4844282611316282,1.410581412791907,1.3260925480671646
3.880047694753577,1.499949296510624,1.4843233920207661,1.409784653575074,1.3252360008269173
3.9022893481717005,1.4997500296299764,1.4842134538252465,1.4089778486830107,1.3243765602497677
3.9245310015898247,1.4995487748529137,1.4840984172182687,1.4081609308575131,1.323514232664385
3.9467726550079485,1.4993456002930747,1.4839782491526674,1.4073338329818224,1.3226490242323172
3.9690143084260736,1.4991405720986526,1.4838529127809204,1.4064964880706308,1.3217809409549548
3.991255961844197,1.4989337544881778,1.4837223673515911,1.405648829257558,1.320909988678582
4.013497615262321,1.4987252097876265,1.4835865681196587,1.4047907897842828,1.3200361731018755
4.0357392686804445,1.4985149984883677,1.4834454662500054,1.4039223029903622,1.319159499781444
4.057980922098569,1.4983031792715078,1.483299008713451,1.403043302301661,1.3182799741367641
4.080222575516693,1.4980898090501278,1.483147138192312,1.402153721220618,1.317397601456363
4.102464228934817,1.4978749430091045,1.482989792974611,1.401253493315726,1.3165123869031572
4.124705882352941,1.497658634628677,1.4828269068466535,1.4003425522113049,1.3156243355196364
4.146947535771065,1.4974409357199907,1.4826584089894579,1.3994208315778418,1.3147334522329954
4.16918918918919,1.497221896448489,1.482484223867117,1.398488265122146,1.3138397418600962
4.191430842607313,1.497001565362376,1.4823042711146301,1.3975447865778374,1.3129432091120967
4.2136724960254375,1.496779989414914,1.4821184654243795,1.39659032969587,1.3120438586005276
4.235914149443561,1.4965572139825936,1.481926716427254,1.3956248282353374,1.311141694839279
4.258155802861685,1.49633328288572,1.481728928578815,1.3946482159542768,1.3102367222517657
4.280397456279809,1.4961082383930677,1.4815250010295267,1.3936604266006807,1.309328945174043
4.3026391096979335,1.4958821212456421,1.481314827504928,1.392661393903521,1.3084183678595132
4.324880763116057,1.4956549706610234,1.4810982961781,1.3916510515644374,1.3075049944830848
4.347122416534181,1.4954268243436957,1.4808752895396282,1.3906293332488393,1.3065888291454804
4.369364069952305,1.4951977184662342,1.480645684261623,1.3895961725767605,1.3056698758772192
4.3916057233704295,1.4949676877041376,1.4804093510690233,1.3885515031157651,1.3047481386428594
4.413847376788553,1.4947367652020147,1.4801661545948153,1.3874952583714124,1.303823621344823
4.436089030206677,1.4945049825804626,1.479915953241044,1.386427371779874,1.3028963278275576
4.4583306836248005,1.4942723699213198,1.4796585990363278,1.3853477766992395,1.3019662618810448
4.480572337042926,1.4940389557491929,1.4793939374846863,1.3842564064015053,1.3010334272451098
4.50281399046105,1.4938047670225045,1.4791218074220247,1.3831531940653143,1.3000978276130986
4.525055643879174,1.4935698290983959,1.4788420408538752,1.3820380727671164,1.2991594666353645
4.547297297297297,1.4933341657088326,1.478554462808229,1.38091097547388,1.29821834792337
4.569538950715422,1.493097798936449,1.4782588911697354,1.3797718350353596,1.297274475053282
4.591780604133546,1.4928607491602621,1.4779551365188413,1.378620584175949,1.296327851569586
4.614022257551668,1.4926230350317544,1.4776430019689637,1.3774571554877628,1.2953784809889128
4.6362639109697925,1.492384674016633,1.4773222829923895,1.3762814814224846,1.2944263668036138
4.658505564387917,1.4921456793149859,1.4769927672528573,1.3750934942839506,1.2934715124854737
4.680747217806041,1.4919060658775434,1.4766542344266043,1.373893126220957,1.2925139214892976
4.702988871224165,1.4916658442529491,1.4763064560267944,1.372680309219448,1.29155359725667
4.725230524642289,1.4914250235615616,1.4759491952172954,1.3714549750953609,1.2905905432195397
4.747472178060413,1.491183610803534,1.475582206632581,1.3702170554872828,1.289624762803927
4.769713831478538,1.490941610770788,1.4752052361843404,1.3689664818491565,1.288656259433587
4.791955484896661,1.4906990259502588,1.4748180208718151,1.3677031854427553,1.2876850365337131
4.8141971383147855,1.4904558564181676,1.4744202885854545,1.3664270973305743,1.2867110975346385
4.836438791732909,1.4902120996702652,1.4740117579088692,1.3651381483689697,1.2857344458756559
4.858680445151033,1.4899677507272742,1.4735921379174746,1.363836269200469,1.2847550850087173
4.880922098569157,1.4897228016591766,1.473161127968814,1.3625213902467879,1.2837730184022427
4.9031637519872815,1.4894772416558673,1.4727184174996788,1.3611934417017033,1.2827882495450125
4.925405405405406,1.489231056834986,1.472263685805661,1.3598523535239253,1.2818007819499415
4.94764705882353,1.4889842301190128,1.4717966018344975,1.3584980554300106,1.2808106191581734
4.969888712241654,1.4887367408051955,1.4713168239590357,1.3571304768872727,1.2798177647429207
4.992130365659777,1.4884885647528807,1.4708239997612487,1.3557495471066916,1.2788222223135277
5.014372019077901,1.488239673917188,1.4703177658002504,1.3543551950358508,1.277823995519582
5.036613672496024,1.4879900361874716,1.4697977473859545,1.352947349351905,1.2768230880549927
5.058855325914149,1.4877396151474762,1.4692635583458977,1.3515259384545246,1.2758195036623303
5.0810969793322736,1.487488369809132,1.4687148007893507,1.350090890458815,1.2748132461369353
5.103338632750398,1.4872362543467543,1.4681510648672274,1.3486421331885616,1.273804319331406
5.125580286168521,1.4869832177854785,1.4675719285307436,1.3471795941688118,1.2727927271599717
5.147821939586645,1.48672920369511,1.4669769572835403,1.3457032006192327,1.2717784736030073
5.170063593004769,1.486474149845891,1.4663657039348743,1.3442128794467894,1.270761562711642
5.192305246422894,1.486217987838114,1.465737708343859,1.3427085572390358,1.2697419986124159
5.214546899841017,1.4859606427252698,1.4650924971700896,1.3411901602569125,1.2687197855121028
5.236788553259141,1.4857020325994124,1.4644295836059498,1.339657614427866,1.2676949277026088
5.259030206677265,1.4854420681383302,1.4637484671200454,1.3381108453387593,1.2666674295658804
5.28127186009539,1.4851806521464277,1.4630486331953616,1.3365497782290248,1.2656372955790882
5.303513513513514,1.484917679049453,1.4623295530582587,1.334974337983532,1.2646045303198286
5.325755166931638,1.4846530343556723,1.4615906834069667,1.3333844491257127,1.2635691384713676
5.347996820349762,1.4843865940914518,1.4608314661402209,1.3317800358102752,1.2625311248282234
5.370238473767885,1.4841182241908581,1.4600513280789507,1.3301610218167168,1.2614904943016483
5.392480127186009,1.4838477798561702,1.4592496806894186,1.3285273305418177,1.260447251925434
5.414721780604133,1.4835751048673322,1.4584259198031484,1.326878884993068,1.2594014028617209
5.436963434022257,1.4833000308558055,1.4575794253280843,1.3252156077812658,1.258352952407023
5.459205087440381,1.4830223765225912,1.4567095609669156,1.3235374211138775,1.2573019059983987
5.481446740858505,1.4827419468244347,1.455815673924295,1.3218442467877394,1.2562482692197339
5.5036883942766295,1.4824585375518153,1.4548970946204152,1.3201360061823033,1.2551920478082803
5.525930047694754,1.4821719070846333,1.4539531363940068,1.3184126202522979,1.2541332476609401
5.548171701112877,1.481881830056654,1.452983095208705,1.3166740095212408,1.2530718748424718
5.570413354531001,1.481588041646426,1.4519862493564633,1.314920094073821,1.2520079355904226
5.5926550079491255,1.4812902637988161,1.4509618591567104,1.3131507934320876,1.2509414363237492
5.61489666136725,1.4809881985854352,1.4499091666584616,1.3113660271341665,1.2498723836498604
5.637138314785373,1.4806815269516185,1.4488273953364303,1.3095657135556316,1.2488007843722102
5.659379968203497,1.4803699073939,1.447715749786709,1.3077497710740296,1.2477266454981413
5.6816216216216215,1.4800529745619349,1.4465734154263643,1.305918117476258,1.2466499742472568
5.703863275039746,1.4797303377673507,1.4453995581815609,1.3040706700683864,1.2455707780583476
5.726104928457869,1.4794015794074684,1.4441933241843534,1.3022073456687084,1.244489064599833
5.748346581875993,1.4790662533150392,1.442953839466124,1.3003280606010212,1.2434048417773216
5.770588235294117,1.478723882980275,1.4416802096461971,1.2984327306872498,1.2423181177427864
5.792829888712242,1.4783739596981693,1.4403715196249411,1.2965212712405316,1.241228900903917
5.815071542130365,1.4780159406000621,1.4390268332765173,1.2945935970584956,1.2401371999336748
5.837313195548489,1.4776492465475044,1.4376451931367291,1.2926496224155908,1.239043023779992
5.859554848966614,1.4772732599579161,1.4362256200976649,1.2906892610567597,1.2379463816759817
5.881796502384738,1.4768873224642514,1.4347671130959345,1.2887124261899636,1.23684728315029
5.904038155802862,1.4764907324524317,1.4332686488086734,1.2867190304794094,1.2357457380378185
5.926279809220985,1.4760827424750467,1.4317291813438684,1.2847089860385266,1.2346417564907566
5.94852146263911,1.4756625565027484,1.430147641934059,1.2826822044228174,1.2335353489899594
5.970763116057233,1.4752293270420649,1.4285229421865115,1.2806385966231666,1.2324265263566154
5.993004769475358,1.4747821520792967,1.4268539560190847,1.2785780730585972,1.231315299764373
6.015246422893481,1.4743200718607632,1.4251395548760648,1.2765005435693535,1.2302016807517147
6.037488076311606,1.4738420655144884,1.4233785719136347,1.2744059174101514,1.2290856812348134
6.059729729729729,1.473347047418352,1.4215698194592776,1.2722941032429207,1.2279673135207119
6.081971383147854,1.4728338636233462,1.4197120851662577,1.2701650091302326,1.2268465903209254
6.1042130365659775,1.4723012876202486,1.4178041317237655,1.2680185425280595,1.2257235247655107
6.126454689984102,1.471748016347481,1.4158446965671392,1.2658546102790433,1.2245981304175009
6.148696343402225,1.4711726657514785,1.4138324915938905,1.2636731186057406,1.223470421287833
6.170937996820349,1.4705737661707285,1.4117662028824032,1.2614739731034414,1.222340411850917
6.1931796502384735,1.4699497574298874,1.4096444904143444,1.2592570787336161,1.2212081170597084
6.215421303656598,1.4692989839361177,1.4074659878063944,1.2570223398633735,1.2200735523631008
6.237662957074721,1.4686196890149767,1.4052293020372482,1.2547696600273035,1.2189367337226766
6.259904610492845,1.4679100095748399,1.4029330131912725,1.252498942383145,1.2177976776292816
6.2821462639109695,1.4671679698598579,1.400575674197,1.2502100892426693,1.216656401121589
6.304387917329095,1.4663914755138,1.3981558105807197,1.2479030022964381,1.2155129218045915
6.326629570747218,1.4655783070949844,1.3956719202203272,1.2455775825605562,1.2143672578685563
6.348871224165341,1.4647261131202725,1.3931224731093181,1.2432337303704357,1.213219428108831
6.3711128775834664,1.4638324029691925,1.3905059111254965,1.240871345373838,1.2120694519461161
6.393354531001589,1.4628945394180681,1.3878206478109218,1.2384903265247527,1.2109173494474905
6.415596184419713,1.4619097307986486,1.3850650681552406,1.2360905720767044,1.2097631413480123
6.437837837837839,1.4608750228245009,1.3822375283923853,1.233671979576278,1.2086068490730737
6.460079491255962,1.4597872900259496,1.3793363558032843,1.231234445857038,1.2074484947614432
6.482321144674086,1.4586432268083114,1.3763598485288886,1.2287778670330964,1.2062881012890752
6.504562798092209,1.4574393759214834,1.3733062753943792,1.2263021384928838,1.2051256922936158
6.526804451510333,1.456171929686545,1.3701738757418567,1.2238071548930287,1.2039612921997218
6.549046104928458,1.4548370979017853,1.3669608592773006,1.2212928101525113,1.2027949262452737
6.571287758346582,1.4534307191790472,1.3636654059245503,1.2187589974462218,1.2016266205082247
6.593529411764704,1.4519484389703963,1.36028566569808,1.2162056091997338,1.2004564019345703
6.6157710651828285,1.450385660273636,1.3568197585813846,1.2136325370830146,1.1992842983669438
6.6380127186009545,1.4487375317040785,1.353265774425133,1.2110396720050254,1.198110338574347
6.660254372019079,1.446998935120376,1.3496217728553805,1.2084269041082198,1.1969345522827344
6.682496025437202,1.4451644727393644,1.3458857831982258,1.2057941227629685,1.195756970206515
6.704737678855326,1.443228453809047,1.3420558044190658,1.2031412165624071,1.1945776240811936
6.726979332273451,1.4411848807896988,1.3381298050802095,1.2004680733173922,1.1933965466969605
6.749220985691575,1.4390274350413925,1.3341057233108162,1.197774580051382,1.1922137719333314
6.771462639109697,1.4367494620437273,1.3299814667989769,1.1950606229958614,1.1910293347950014
6.7937042925278215,1.4343439561024582,1.3257549127992787,1.1923260875855026,1.1898432714486915
6.815945945945946,1.4318035446090405,1.321423908160206,1.1895708584540747,1.1886556192612878
6.83818759936407,1.4291204717851824,1.3169862693698189,1.186794819429956,1.1874664168390576
6.860429252782194,1.4262865819761852,1.3124397826258805,1.1839978535324351,1.1862757040682348
6.8826709062003175,1.4232933024806975,1.3077822039225842,1.1811798429679308,1.185083522156779
6.904912559618442,1.420131625915436,1.3030112591614373,1.1783406691265055,1.1838899136774477
6.927154213036566,1.4167920921639574,1.2981246442858678,1.1754802125788733,1.1826949226122627
6.94939586645469,1.4132647698978924,1.293120025439075,1.1725983530734156,1.1814985943983176
6.971637519872813,1.4095392377092626,1.2879950391448933,1.1696949695338064,1.1803009759749765
6.993879173290937,1.4056045648773114,1.2827472925169863,1.166769940056813,1.1791021158325479
7.01612082670906,1.4014492918017285,1.2773743634943453,1.1638231419105163,1.1779020640624616
7.038362480127185,1.397061410141375,1.271873801094542,1.1608544515331096,1.1767008724088994
7.06060413354531,1.3924283426828743,1.2662431257152416,1.1578637445317723,1.1754985943220106
7.082845786963435,1.3875369230176402,1.2604798294452708,1.1548508956823929,1.1742952850127775
7.105087440381557,1.382373375048026,1.2545813764160714,1.1518157789296992,1.1730910015093596
7.127329093799681,1.376923292390686,1.248545203179079,1.1487582673877335,1.1718858027152566
7.149570747217806,1.3711716177431006,1.2423687191176382,1.145678233341031,1.1706797494689645
7.17181240063593,1.36510262229497,1.236049306892228,1.1425755482466844,1.1694729046055437
7.194054054054053,1.3586998870192097,1.2295843229151893,1.1394500827365108,1.1682653330197534
7.216295707472177,1.3519462734054113,1.2229710978649686,1.1363017066206054,1.167057101731095
7.238537360890302,1.3448239213759172,1.2162069372295754,1.1331302888909707,1.165848279950516
7.260779014308426,1.337314211707652,1.2092891218905468,1.1299356977265487,1.1646389391489869
7.28302066772655,1.3293977558285666,1.2022149087427927,1.1267178004988512,1.1634291531279575
7.305262321144674,1.3210543754515773,1.1949815313502816,1.1234764637784143,1.16221899809147
7.327503974562799,1.312263084704493,1.1875862006345785,1.120211553342605,1.1610085527203904
7.349745627980921,1.303002073076028,1.1800261056165355,1.1169229341842262,1.15979789824817
7.371987281399045,1.2932486928751705,1.1722984141768766,1.1136104705210943,1.1585871185387036
7.3942289348171695,1.2829794300669548,1.164400273882518,1.1102740258075174,1.157376300165887
7.416470588235294,1.272169911668584,1.1563288128165794,1.106913462746332,1.156165532495218
7.438712241653417,1.2607948755784113,1.1480811404787967,1.1035286433026201,1.1549549077667094
7.460953895071542,1.2488281777939825,1.1396543487121038,1.100119428719,1.1537445211801258
7.483195548489666,1.2362427612703006,1.1310455126712537,1.09668567953249,1.1525344709816117
7.505437201907791,1.2230106629836643,1.1222516918281356,1.093227255592813,1.1513248585520717
7.527678855325914,1.209103004765749,1.1132699309628953,1.0897440160827332,1.150115788497216
7.549920508744038,1.1944899898211574,1.1040972614714708,1.0862358195403043,1.1489073687390583
7.572162162162162,1.1791409014558432,1.0947307021497021,1.0827025238830577,1.147699710608774
7.594403815580287,1.1630241041111236,1.085167260572834,1.0791439864343484,1.1464929289411931
7.616645468998409,1.1461070468396077,1.0754039342311565,1.0755600639520853,1.1452871421701838
7.638887122416534,1.1283562692951872,1.0654377117526352,1.0719506126600005,1.1440824724252363
7.661128775834659,1.1097374103256814,1.055265574215432,1.0683154882812136,1.1428790456289204
7.683370429252784,1.0902152192218444,1.0448844961956736,1.06465454607506,1.1416769915951268
7.705612082670907,1.0697535696498077,1.0342914474264346,1.0609676408764492,1.140476444127702
7.727853736089031,1.048315476268338,1.0234833938932564,1.0572546271385492,1.1392775411194158
7.750095389507154,1.0258631140064298,1.012457299243009,1.0535153589788784,1.1380804246510243
7.772337042925277,1.0023578399133326,1.001210126146719,1.049749690228812,1.1368852410898658
7.794578696343401,0.9777602174933523,0.9897388376762414,1.0459574744869167,1.1356921411883623
7.816820349761525,0.9520300433484105,0.9780403986836363,1.0421385651762995,1.1345012801796968
7.83906200317965,0.9251263759362256,0.9661117771842003,1.0382928156062319,1.1333128178757748
7.861303656597774,0.8970075661719084,0.9539499457327244,1.0344200790382119,1.1321269187596885
7.883545310015898,0.8676312895604056,0.9415518827878877,1.0305202087567016,1.130943752077499
7.905786963434022,0.8369545794985525,0.9289145739976138,1.026593058145236,1.1297634919282882
7.9280286168521465,0.80493386126132,0.9160350137685149,1.0226384807677198,1.128586317347884
7.950270270270269,0.771524986208823,0.9029102061803453,1.0186563304553806,1.127412412392057
7.972511923688393,0.7366832656336197,0.8895371664781561,1.014646461399393,1.1262419662120298
7.9947535771065175,0.7003635035821245,0.8759129222707341,1.010608728250989,1.1250751731271362
8.016995230524643,0.6625200279714611,0.8620345143917483,1.0065429862270148,1.123912232689639
8.039236883942765,0.6231067192094961,0.8478989983613904,1.002449091223788,1.1227533497431799
8.061478537360891,0.5820770354973517,0.8335034450946488,0.9983268999372075,1.1215987344733294
8.083720190779015,0.5393840339210481,0.8188449418494164,0.9941762699921572,1.1204486024492506
8.10596184419714,0.5012665090418245,0.8054693058497102,0.9902474336997837,1.119376421946544
8.128203497615262,0.4754294663538059,0.7952832764980666,0.9868486626791675,1.1184727898168878
8.150445151033386,0.4563144405890066,0.7869249522410218,0.9837596886817542,1.1176737037732003
8.17268680445151,0.4422590547282589,0.7799917785732727,0.9809154083035243,1.116960501508534
8.194928457869633,0.4323571877460194,0.7742671333667679,0.9782807893959912,1.1163233026241401
8.217170111287757,0.42599840261264943,0.7696068699767448,0.975832519298168,1.1157556480168809
8.239411764705881,0.4227257999083701,0.7659042718797104,0.9735533359921152,1.1152528448666073
8.261653418124007,0.42217476317527447,0.7630749187988709,0.9714295800446314,1.1148112522118399
8.28389507154213,0.4240415794674207,0.7610489043644988,0.9694499356776292,1.1144279136323751
8.306136724960254,0.4280655156348735,0.7597663649893213,0.9676047074083783,1.1141003461837593
8.328378378378378,0.43401778112115463,0.7591747046733428,0.965885370980256,1.1138264093071726
8.350620031796502,0.44169434706855526,0.7592267713879555,0.9642842781977329,1.1136042185802975
8.372861685214627,0.45091107371058636,0.7598796056404523,0.9627944542669632,1.113432086394274
8.395103338632751,0.4615002915111085,0.7610935513000788,0.9614094538167786,1.11330847969049
8.417344992050875,0.47330833456983357,0.7628316071707546,0.9601232558011825,1.113231988983269
8.439586645469,0.48619371722694094,0.7650589429518678,0.9589301851103018,1.1132013051189202
8.461828298887124,0.500025755304216,0.7677425321092228,0.9578248530914394,1.1132152014979637
8.484069952305246,0.5146835003159834,0.7708508698684028,0.9568021118103129,1.113272520253532
8.50631160572337,0.5300548966739055,0.7743537512978302,0.9558570185210817,1.1133721613565248
8.528553259141493,0.5460364220908165,0.7782221001199187,0.9549848078682311,1.1135130739260783
8.550794912559617,0.5625309063491237,0.7824278310495902,0.9541808700459812,1.1136942492280575
8.573036565977741,0.5794502772235159,0.7869437411403664,0.953440733613526,1.1139147149826931
8.595278219395865,0.5967119088975351,0.7917434229686748,0.9527600519971057,1.1141735306992846
8.617519872813988,0.6142398574118122,0.7968011951702867,0.952134592942975,1.1144697838241093
8.639761526232112,0.6319641899309504,0.8020920467844821,0.9515602303543569,1.1148025865371443
8.662003179650238,0.6498206592696288,0.8075915926228043,0.9510329380692603,1.1151710730694266
8.684244833068362,0.6677503944475289,0.813276037456276,0.9505487852286189,1.1155743974403365
8.706486486486487,0.685699602643008,0.8191221472561723,0.9501039329527088,1.116011731534263
8.72872813990461,0.7036192801145065,0.8251072260487368,0.9496946320982413,1.1164822634522908
8.750969793322735,0.7214649294864246,0.831209097219351,0.9493172219086095,1.1169851960867587
8.77321144674086,0.7391962828068641,0.8374060883019803,0.9489681294027172,1.1175197458764523
8.795453100158982,0.7567770296588054,0.8436770184519594,0.9486438693733902,1.1180851417080275
8.817694753577106,0.774174550265327,0.8500011879426834,0.9483410448862406,1.1186806239357163
8.83993640699523,0.791359653765949,0.8563583691318342,0.9480563481878235,1.1193054434966996
8.862178060413356,0.8083063219842523,0.8627287984318489,0.94778656194425,1.1199588611039304
8.884419713831479,0.8249914591684921,0.8690931689048256,0.9475285607438882,1.1206401465018867
8.906661367249603,0.8413946481522183,0.8754326231540446,0.9472793128063559,1.1213485777740133
8.928903020667727,0.85749791338447,0.8817287462535134,0.947035881849141,1.122083440693299
8.951144674085851,0.8732854912509275,0.8879635584936814,0.9467954290691156,1.1228440281096006
8.973386327503974,0.8887436079557014,0.8941195077697996,0.9465552152026553,1.1236296393696346
8.995627980922098,0.9038602652707406,0.900179440200279,0.9463126026325801,1.1244395797669888
9.017869634340222,0.9186250347357875,0.9061266977591178,0.9460650575162797,1.125273160021067
9.040111287758346,0.9330288585903703,0.9119448961707923,0.9458101519102301,1.1261296957851334
9.06235294117647,0.9470638601178812,0.9176181274588475,0.945545565873439,1.12700850718443
9.084594594594595,0.9607231609966296,0.923130842664086,0.9452690895306126,1.1279089183863216
9.10683624801272,0.9740007060346928,0.9284678613861629,0.9449786250840494,1.128830257204833
9.129077901430842,0.9868910968030898,0.9336143592550801,0.9446721887593447,1.1297718547423474
9.151319554848966,0.999389428675697,0.9385558546172103,0.9443479126780956,1.1307330450716235
9.173561208267092,1.0114911375658466,0.943278194458426,0.9440040466463294,1.1317131649610077
9.195802861685216,1.0231918508439544,0.9477675396021236,0.943638959854069,1.1327115536458727
9.218044515103337,1.034487243756638,0.9520103492215533,0.9432511424789813,1.1337275526490445
9.240286168521461,1.0453729005034094,0.9559933647220402,0.9428392071894529,1.1347605056524626
9.262527821939587,1.055844179320015,0.9597035930437147,0.9424018905427397,1.1358097584220435
9.284769475357711,1.0658960808581288,0.9631282894446033,0.9419380542737953,1.1368746587869416
9.307011128775834,1.0755231192679475,0.9662549398635246,0.9414466864713579,1.137954556674116
9.329252782193958,1.0847191952470983,0.9690712428214435,0.9409269026369123,1.1390488041980191
9.351494435612082,1.093477470401142,0.9715650911117042,0.9403779466225761,1.1401567558050179
9.373736089030206,1.101790242216304,0.973724553170016,0.93979919144289,1.1412777684709217
9.395977742448329,1.1096488189859126,0.9755378543017298,0.9391901399553542,1.142411201949907
9.418219395866453,1.1170433940116022,0.9769933578077225,0.9385504254037803,1.1435564190719125
9.440461049284577,1.1239629184099207,0.9780795460811147,0.9378798118164909,1.144712786085461
9.462702702702702,1.1303949719053201,0.978785001753986,0.9371781942520178,1.14587967304145
9.484944356120826,1.1363256309422713,0.9790983889614073,0.9364455988819482,1.147056454215014
9.50718600953895,1.141739333521981,0.9790084348031177,0.9356821829005295,1.1482425085591699
9.529427662957074,1.1466187401495072,0.9785039109979917,0.9348882342480782,1.1494372201856553
9.551669316375198,1.1509445903091304,0.9775736163396752,0.9340641711346679,1.1506399788685566
9.573910969793323,1.154695553891385,0.9762063584403403,0.9332105413480705,1.1518501805643426
9.596152623211447,1.1578480770282842,0.9743909374939955,0.9323280213293181,1.1530672279432586
9.618394276629571,1.160376221798135,0.972116129493945,0.9314174149962142,1.1542905309266707
9.640635930047694,1.1622514992880983,0.9693706705812684,0.930479652295741,1.1555195072250304
9.66287758346582,1.1634426955199768,0.966143242089524,0.9295157874626334,1.1567535828713793
9.685119236883944,1.1639156897622016,0.9624224564570505,0.9285269969615886,1.1579921927455215
9.707360890302068,1.163633264789139,0.9581968441261854,0.9275145770897066,1.1592347810843786
9.72960254372019,1.1625549086548372,0.95345484153157,0.9264799412133511,1.1604808019743227
9.751844197138315,1.160636607592837,0.9481847803190194,0.9254246166156476,1.1617297198217216
9.774085850556439,1.157830629676015,0.9423748779293133,0.9243502409289418,1.1629810097983608
9.796327503974563,1.1540852989106316,0.9360132297062478,0.9232585581276552,1.1642341582587463
9.818569157392686,1.1493447595410287,0.9290878027009442,0.922151414058655,1.165488663126909
9.84081081081081,1.1435487299562503,0.921586431365672,0.9210307514869358,1.1667440342506668
9.863052464228936,1.1366322471463781,0.9134968153504002,0.9198986046374316,1.1679997937216713
9.88529411764706,1.1285253997571378,0.9048065196428263,0.9187570932168544,1.1692554761602034
9.907535771065183,1.119153051578938,0.8955029773056464,0.9176084159030784,1.1705106289640497
9.929777424483307,1.1084345544610974,0.885573495125844,0.9164548432947708,1.171764812520552
9.952019077901431,1.0962834512455906,0.8750052624924864,0.9152987103191035,1.1730176003825723
9.974260731319553,1.0826071690515375,0.8637853638382221,0.9141424081024052,1.1742685794083452
9.996502384737678,1.067306703465031,0.851900795093278,0.9129883753148917,1.1755173498655433
10.018744038155802,1.0502762944704531,0.8393384845511439,0.9118390890103275,1.1767635255008382
10.040985691573926,1.0314030951781548,0.8260853186388569,0.9106970549879077,1.1780067335758193
10.063227344992049,1.0105668348004648,0.8121281731169551,0.909564797714828,1.1792466148706515
10.085468998410175,0.9876394777226736,0.7974539502719789,0.9084448498566126,1.1804828236568137
10.107710651828299,0.9624848810188535,0.7820496227163949,0.9073397414720665,1.1817150276405535
10.129952305246423,0.9349584533916064,0.7659022844474659,0.9062519889398805,1.1829429078787692
10.152193958664546,0.9049068192367958,0.74899920986415,0.9051840836925679,1.184166158668905
10.17443561208267,0.8721674924148742,0.7313279214509045,0.9041384808440112,1.1853844874148858
10.196677265500794,0.836568565370791,0.7128762669487254,0.9031175878011426,1.1865976144707626
10.218918918918918,0.7979284207004319,0.6936325066586936,0.9021237529624911,1.1878052729638413
10.24116057233704,0.7560554720726145,0.6735854117401259,0.9011592546062595,1.189007208599761
10.263402225755165,0.7107479488389932,0.6527243743436442,0.9002262900780771,1.1902031794487995
10.285643879173291,0.6617937292672198,0.6310395300408193,0.8993269653878531,1.191392955720848
10.307885532591415,0.608970243797248,0.6085218934227696,0.898463285326091,1.1925763195234262
10.33012718600954,0.5520444608992603,0.585163507272667,0.8976371442065134,1.1937530646097838
10.352368839427664,0.4907729766190696,0.5609576057087557,0.8968503173365209,1.19492299611659
10.374610492845788,0.4249022303592761,0.5358987914520094,0.8961044533108775,1.1960859302930091
10.396852146263912,0.35416887281466136,0.5099832270867524,0.8954010672119869,1.197241694222196
10.419093799682035,0.2783003153845436,0.48320883986176566,0.8947415347917919,1.198390125539025
10.441335453100159,0.1970154933048064,0.4555755391319327,0.8941270876928583,1.1995310721392318
10.463577106518283,0.11002587777178119,0.4270854450458721,0.8935588097553033,1.2006643918892506
10.485818759936407,0.03332327642692656,0.40179334696679425,0.8937457201768358,1.2020092174444748
10.508060413354531,-0.01881345056888506,0.3833344188121882,0.8953250467612331,1.203762166438821
10.530302066772656,-0.05648527406360371,0.3692820782914603,0.8978735361514835,1.2057914448295322
10.55254372019078,-0.08261997087648743,0.3589934054220538,0.9012780715471872,1.2080614206029532
10.574785373608902,-0.0988393362313813,0.352150213862618,0.9054810726060348,1.2105537267058186
10.597027027027027,-0.10625578492042576,0.3485599903974739,0.9104457589562922,1.2132564950713391
10.61926868044515,-0.10572717594724756,0.3480911488644378,0.916144832785485,1.2161608496110812
10.641510333863275,-0.09796822930558657,0.35064365024397437,0.9225553256746306,1.219259310335962
10.663751987281398,-0.08360799579927525,0.35613280323041985,0.9296557457215986,1.222544910809058
10.685993640699524,-0.06322268997516356,0.3644790145637389,0.9374242681033476,1.2260106392418284
10.708235294117646,-0.03735569986716536,0.37560061731784466,0.9458374718397506,1.229649049018059
10.73047694753577,-0.00653023974816791,0.3894085030597433,0.9548694036076446,1.2334519706267604
10.752718600953894,0.028742603435109593,0.4058019659435719,0.9644908684579353,1.2374102938598643
10.774960254372019,0.06795891969306589,0.42466549756444993,0.9746689042928172,1.2415138067832383
10.797201907790143,0.11061927768376567,0.4458664395008699,0.9853664262328999,1.2457510870414863
10.819443561208265,0.15622777569370638,0.4692534899689311,0.9965420419686849,1.2501094456805966
10.84168521462639,0.2042925302108375,0.49465610075411137,1.0081500455467807,1.2545749256338663
10.863926868044514,0.2543273928251122,0.5218848069900505,1.020140597357701,1.2591323571170694
10.88616852146264,0.30585471815047716,0.5507325129183707,1.0324600937750787,1.2637654708592707
10.908410174880762,0.3584090072461331,0.5809767176491305,1.0450517220205324,1.268457067687217
10.930651828298886,0.41154122357026,0.6123826123736911,1.0578561855361426,1.273189239842499
10.95289348171701,0.46482353524508246,0.6447069219025425,1.0708125738237428,1.2779436359609329
10.975135135135135,0.517854206762248,0.6777023071749236,1.0838593398844742,1.2827017583593545
10.997376788553257,0.5702623277743312,0.7111220999026209,1.0969353396452357,1.2874452786319581
11.019618441971382,0.6217120722877081,0.7447251132854034,1.109980882416934,1.292156355965286
11.041860095389506,0.6719062018189795,0.7782802667440647,1.1229387403782973,1.2968179423011843
11.06410174880763,0.7205885833913002,0.8115707832551005,1.1357550685700006,1.3014140595853196
11.086343402225754,0.7675455676012708,0.8443977554771194,1.1483801944930383,1.305930036700834
11.108585055643879,0.8126061636504128,0.8765829364433726,1.160769247134205,1.3103526969925348
11.130826709062003,0.855641031771831,0.907970670706035,1.1728826077165524,1.3146704911155267
11.153068362480127,0.8965604609153301,0.9384289509968157,1.1846861771975834,1.3188735738353767
11.175310015898251,0.9353113357130423,0.9678496421914862,1.19615146717845,1.3229538269564862
11.197551669316375,0.9718735932286854,0.9961479603360703,1.2072555304137107,1.3269048334503115
11.2197933227345,1.0062561160992312,1.0232613298088309,1.2179807539482908,1.3307218099215112
11.242034976152624,1.0384924586896955,1.0491477560044085,1.2283145418923005,1.334401505740957
11.264276629570746,1.0686365517726402,1.073783856483672,1.2382489161783332,1.3379420775558828
11.286518282988872,1.0967585619863476,1.0971626854822463,1.2477800627772242,1.3413429475964387
11.308759936406997,1.1229410343728186,1.1192914719507174,1.2569078483525928,1.3446046534138631
11.33100158982512,1.1472754060278616,1.1401893698813321,1.2656353287983624,1.347728695587527
11.353243243243243,1.1698589418500822,1.1598853009028134,1.2739682670691654,1.3507173886921655
11.375484896661368,1.1907921118719926,1.1784159439610333,1.2819146736088503,1.3535737195539277
11.397726550079492,1.210176404756896,1.195823910375577,1.2894843788278647,1.3563012156412424
11.419968203497614,1.2281125538318303,1.212156124338281,1.2966886436707705,1.3589038253924428
11.442209856915738,1.2446991399275467,1.2274624158177057,1.3035398114571501,1.3613858114100883
11.464451510333863,1.260031528492937,1.241794322439066,1.3100510019018432,1.3637516567575898
11.486693163751987,1.2742010956637881,1.255204089513994,1.3162358464888568,1.3660059840686527
11.508934817170111,1.2872946983389704,1.2677438525178646,1.3221082631427121,1.368153486807358
11.531176470588235,1.2993943457609411,1.2794649835342353,1.3276822673219109,1.3701988717711915
11.55341812400636,1.310577033861767,1.2904175820064245,1.3329718161892803,1.3721468117892721
11.575659777424484,1.3209147080824462,1.3006500901579188,1.337990682297118,1.3740019075062329
11.597901430842606,1.3304743250343407,1.3102090142872242,1.342752353215519,1.3757686571421877
11.62014308426073,1.3393179879935555,1.319138734542681,1.347269953652734,1.3774514331602172
11.642384737678855,1.3475031354787657,1.3274813874638751,1.3515561868357109,1.379054464840967
11.664626391096979,1.3550827659690485,1.335276807391339,1.3556232921848816,1.3805818258498923
11.686868044515103,1.3621056853104148,1.34256251469175,1.3594830166205245,1.3820374259729433
11.709109697933227,1.3686167664291338,1.3493737404695842,1.3631465971372845,1.3834250062983064
11.731351351351352,1.374657211372876,1.35574347907091,1.3666247525826876,1.384748137203637
11.753593004769474,1.3802648150379206,1.3617025611482103,1.369927682855494,1.3860102185989447
11.775834658187598,1.385474216919955,1.3672797413283106,1.3730650739967583,1.3872144819642651
11.798076311605723,1.390317146915117,1.3725017956733718,1.3760461078798696,1.3883639937765537
11.820317965023847,1.3948226575160687,1.3773936250623273,1.37887947541308,1.3894616599951306
11.84255961844197,1.3990173429393926,1.381978361446266,1.3815733923495774,1.3905102313304143
11.864801271860095,1.4029255444110462,1.3862774748499547,1.384135616958463,1.3915123090649932
11.88704292527822,1.4065695409787067,1.390310877734376,1.3865734689445302,1.3924703512405159
11.909284578696344,1.409969726592692,1.394097030003702,1.3888938491226064,1.393386679059557
11.931526232114468,1.413144773256172,1.3976530360527315,1.3911032594478752,1.3942634833806575
11.953767885532592,1.4161117814250654,1.400994740755133,1.3932078230881737,1.395102831210806
11.976009538950716,1.4188864177220917,1.4041368194791484,1.3952133042902544,1.3959066721201943
11.99825119236884,1.421483041131304,1.4070928632993966,1.3971251278524217,1.3966768445220796
12.020492845786963,1.4239148183033015,1.4098754591688119,1.3989483980595983,1.3974150817743263
12.042734499205087,1.4261938287668356,1.412496265012924,1.400687916977464,1.3981230180716038
12.064976152623212,1.4283311608167475,1.4149660798531238,1.4023482020333389,1.3988021941064688
12.087217806041338,1.4303369988188421,1.417294909038622,1.4039335028348021,1.3994540624850769
12.10945945945946,1.4322207026691494,1.4194920251587528,1.405447817200658,1.4000799928900194
12.131701112877584,1.4339908800255228,1.421566023910084,1.4068949063907383,1.4006812769869095
12.153942766295708,1.435655451996351,1.4235248764160533,1.408278309537231,1.401259133075402
12.17618441971383,1.4372217128205447,1.4253759772905945,1.4096013572872854,1.4018147104896488
12.198426073131953,1.4386963841211866,1.4271261890872127,1.4108671846753897,1.4023490937520737
12.220667726550078,1.4400856641916457,1.428781883296308,1.412078743248928,1.4028633064897744
12.242909379968202,1.441395272791326,1.4303489781450773,1.4132388124737039,1.4033583151215971
12.265151033386326,1.442630491873331,1.4318329734188648,1.4143500104500775,1.4038350323255369
12.28739268680445,1.4437962025952693,1.4332389825296454,1.4154148039711367,1.4042943215521653
12.309634340222575,1.4448969189898206,1.434571762033789,1.4164355179545427,1.4047369938053436
12.3318759936407,1.4459368185975565,1.4358357388020915,1.4174143442822884,1.4051638230673273
12.354117647058823,1.4469197703360057,1.43703503502139,1.4183533500793162,1.4055755364344114
12.376359300476947,1.4478493598930373,1.438173491197504,1.419254485463542,1.4059728229164927
12.398600953895071,1.4487289128340086,1.4392546873234178,1.420119590798721,1.4063563345453836
12.420842607313196,1.4495615156911976,1.440281962357031,1.4209504034788676,1.406726688588529
12.443084260731318,1.4503500351720546,1.4412584321505704,1.4217485642748215,1.4070844696233518
12.465325914149442,1.4510971356917493,1.4421870059485633,1.422515623268179,1.4074302314791312
12.487567567567568,1.4518052953906577,1.443070401643455,1.4232530454011023,1.407764499056008
12.509809220985693,1.4524768207476755,1.4439111595276555,1.4239622156648308,1.4080877700288965
12.532050874403815,1.453113859953055,1.4447116555398252,1.424644443951609,1.4084005164399078
12.55429252782194,1.4537184151301439,1.4454741129042818,1.4253009695913204,1.4087031861981782
12.576534181240064,1.454292353522553,1.446200613138363,1.425932965594351,1.4089962044737105
12.598775834658188,1.4548374177442396,1.4468931061499049,1.4265415426194767,1.4092799750115015
12.62101748807631,1.4553552351638654,1.4475534195507245,1.4271277526856154,1.409554881359493
12.643259141494434,1.455847326522031,1.4481832672536155,1.4276925926444435,1.4098212880201164
12.665500794912559,1.4563151138156356,1.4487842574065721,1.428237007429409,1.4100795415296064
12.687742448330683,1.4567599275367553,1.449357899727323,1.4287618930979114,1.410329971470216
12.709984101748807,1.457183013456044,1.4499056122167813,1.4292680996772644,1.4105728914193543
12.732225755166931,1.4575855385571825,1.4504287276596028,1.4297564338314699,1.4108085998400763
12.754467408585056,1.4579685968047937,1.4509284990642297,1.4302276613582017,1.4110373809168397
12.776709062003178,1.4583332142988514,1.4514061052600598,1.4306825095280602,1.411259505339841
12.798950715421304,1.458680354052479,1.451862655803454,1.4311216692772717,1.4114752310416405
12.82119236883943,1.4590109204086898,1.452299195576694,1.431545797263297,1.4116848038890324
12.843434022257552,1.4593257630236676,1.4527167090495063,1.4319555177918888,1.411888458332995
12.865675675675678,1.4596256808924641,1.453116124230241,1.4323514246249605,1.4120864180197912
12.887917329093801,1.459911425417202,1.4534983163342563,1.4327340826775925,1.4122788963653927
12.910158982511923,1.4601837040044583,1.4538641111855024,1.433104029609857,1.4124660970957428
12.932400635930046,1.4604431824170676,1.4542142883756997,1.4334617773218468,1.4126482147552017
12.954642289348172,1.4606904883323286,1.4545495842043676,1.4338078133587504,1.4128254351849168
12.976883942766294,1.4609262133241974,1.454870694402897,1.434142602229357,1.4129979359734082
12.999125596184419,1.4611509153699598,1.4551782766780588,1.4344665866469908,1.4131658868810082
13.021367249602543,1.4613651210100729,1.4554729530715487,1.434780188694997,1.4133294502393459
13.043608903020667,1.4615693273746277,1.455755312158351,1.4350838109236292,1.413488781328413
13.065850556438791,1.461764004067698,1.4560259110977927,1.4353778373820572,1.413644028731877
13.088092209856915,1.4619495948926422,1.456285277539338,1.4356626345892896,1.413795334672002
13.11033386327504,1.4621265194854973,1.456533911404747,1.4359385524487376,1.413942835326178
13.132575516693164,1.4622951748132416,1.4567722865468575,1.4362059251093462,1.4140866611251788
13.154817170111286,1.4624559365711747,1.4570008522999591,1.4364650717770733,1.414226937035165
13.177058823529409,1.4626091604945772,1.4572200349255047,1.4367162974798613,1.4143637828237616
13.199300476947535,1.4627551835676444,1.4574302389639864,1.436959893788458,1.4144973133118408
13.22154213036566,1.462894325149258,1.4576318484980446,1.437196139496479,1.4146276386110963
13.243783783783783,1.4630268880353965,1.457825228395262,1.4374253012622586,1.414754864349029
13.26602543720191,1.463153159442769,1.45801072516744,1.4376476342146545,1.414879091881596
13.288267090620032,1.4632734119242183,1.4581886683727798,1.437863382524451,1.4150004184947642
13.310508744038158,1.4633879042197435,1.4583593713380056,1.4380727799445427,1.4151189375945177
13.332750397456277,1.4634968820742535,1.4585231321285512,1.4382760503202785,1.415234738887688
13.354992050874403,1.463600578971548,1.4586802343974585,1.4384734080716435,1.4153479085526373
13.377233704292525,1.4636992168385201,1.4588309484212976,1.4386650586489664,1.415458529401376
13.399475357710651,1.463793006705942,1.4589755308956014,1.4388511989644743,1.4155666810329148
13.421717011128777,1.4638821493181362,1.4591142268210306,1.4390320177999296,1.4156724399788585
13.4439586645469,1.4639668357072075,1.4592472701790788,1.4392076961925997,1.415775879841512
13.466200317965026,1.4640472477338111,1.4593748833410929,1.4393784078010252,1.415877071424784
13.488441971383148,1.4641235610605923,1.4594972786123939,1.4395443192507824,1.4159760828586112
13.510683624801272,1.4641959332806427,1.4596146585400525,1.43970559046263,1.4160729797170064
13.532925278219395,1.4642645290515282,1.459727216424106,1.4398623749627804,1.4161678251300833
13.55516693163752,1.464329495829539,1.4598351368049791,1.440014820177756,1.416260679890718
13.577408585055643,1.4643909765930538,1.4599385959163902,1.4401630677135135,1.4163516025557117
13.59965023847377,1.4644491077604207,1.460037762114783,1.4403072536200168,1.4164406495420634
13.621891891891893,1.464504019517583,1.4601327962836215,1.4404475086429709,1.4165278752185182
13.644133545310014,1.4645562256671223,1.4602238522128028,1.4405839584618072,1.4166133319925662
13.66637519872814,1.4646046763790748,1.4603110769594876,1.4407167239165948,1.4166970703933581
13.688616852146263,1.4646506535880688,1.4603946111849038,1.4408459212226428,1.4167791391505546
13.710858505564389,1.4646938761527597,1.460474589475228,1.4409716621750694,1.4168595852695025
13.733100158982511,1.4647344476683937,1.4605511406398453,1.4410940543425865,1.4169384541025165
13.755341812400633,1.4647724671995415,1.4606243880001837,1.4412132012522063,1.4170157894172286
13.777583465818758,1.4648080295087134,1.460694449655957,1.4413292025645825,1.4170916334615677
13.799825119236882,1.4648412252663685,1.4607614387396026,1.441442154240777,1.4171660270253885
13.822066772655008,1.4648721412569499,1.4608254636559903,1.4415521487010505,1.4172390094996616
13.84430842607313,1.4649008605721392,1.4608866283102748,1.4416592749757853,1.4173106189328102
13.866550079491256,1.4649274627818363,1.4609450323221174,1.4417636188490852,1.4173808920842927
13.88879173290938,1.4649520241235183,1.4610007712298267,1.4418652629962563,1.4174498644759983
13.911033386327505,1.4649746176446987,1.46105393668045,1.441964287113374,1.4175175704409584
13.933275039745626,1.4649953133682478,1.4611046166158945,1.4420607680422322,1.4175840431703661
13.955516693163752,1.465014178423568,1.4611528954399504,1.4421547798875858,1.4176493147578686
13.977758346581874,1.4650312772045595,1.4611988541870784,1.4422463941313277,1.4177134162425955
14.0,1.4650466714788313,1.4612425706755388,1.4423356797392461,1.417776377649282

